Linear-exponent bounds for the automatic complexity of rational diagonals modulo prime powers

Let $p$ be a prime and let $G$ be the diagonal of a rational function $N/Q$ over the $p$-adic integers, with $Q(0)$ a unit. We prove that the $p$-kernel of its coefficients modulo $p^\alpha$ has size $K_\alpha(G)\le p^{(|J|+1)\alpha-1}+(p^\alpha-1)/(p-1)$, where the finite set $J$ depends on $p$ and the Newton polytopes of $N$ and $Q$. In particular, $|J|\le\prod_i(h_i+1)$ for $h_i=\max(\deg_{z_i}N,\deg_{z_i}Q)$. The proof counts the coefficient vectors of the polynomial numerators obtained after reading successive digits. Once the last $\alpha-1$ digits are fixed, the preceding vectors determine all but the highest base-$p$ digit of each coefficient in the next vector. This gives an exponent linear in $\alpha$ for fixed input and prime. For the Furstenberg series of an equation of bidegree $(h,d)$ this gives $K_\alpha(F)\le p^{((h+1)d+1)\alpha-1}+(p^\alpha-1)/(p-1)$; at $\alpha=1$ this is the known bound $1+p^{(h+1)d}$, and the asymptotic bounds of Bridy and of Rowland, Stipulanti and Yassawi are sharper there. For the root $F$ with $F(0)=0$ of $bx^2F^2+(1+ax+dx^2)F+cx^2=0$ with odd $2$-adic coefficients $a,b,c,d$, the general bound gives $K_\alpha(F)\le 2^{6\alpha-1}+2^\alpha-1$. We prove the sharper bounds $9\cdot8^\alpha/(64\alpha-32)\le K_\alpha(F)\le 2^{3\alpha-1}+3(2^{\alpha+1}+\alpha+1)(2^\alpha-1)$, so the exact limit of $\log_2 K_\alpha(F)/\alpha$ is $3$. For every choice of odd $a,b,c,d$, the orbit of the initial state of the Rowland--Yassawi automaton under the zero digit has exactly $2^{\alpha+1}+\alpha+1$ elements. When $a=b=c=d=1$, this is the formula conjectured by Rowland and Yassawi.

==> anc/README.md <==
# Ancillary files

Code, exact data and logs for the computations in Section 9 of
"Linear-exponent bounds for the automatic complexity of rational diagonals
modulo prime powers" by Alex Shvets.

## Contents

- `audit/independent_compute/`: the rational-Cartier construction of
  Section 9.1. `compact_rational.py` generates the transition matrices
  together with their complete residual constraints; `compact_rational.cpp`
  builds the closed state graph, checks every residual constraint on every
  reached state and minimizes the graph. `METHOD.md` gives the correctness
  argument and the binary graph format. `data/` holds the matrices, the logs
  and `results.json` with K_1, ..., K_9 and the SHA-256 values of the graphs.
- `audit/random_tables/`: an independent exact implementation of the history
  automaton (`history_setup.py`, `history_graph.cpp`), an exact
  fixed-denominator polynomial construction (`reference.py`), the synchronous
  product test `compare_graphs.cpp`, and inputs, results and logs for every
  entry of Table 2 and for the random tests in two and three variables at
  p = 2, 3, 5.
- `audit/core/`: finite checks of the lemmas of Sections 2-5
  (`core_checks.py`), independent reconstructions of the alpha = 8 and
  alpha = 9 transition matrices, the sorting-based minimizer
  `verify_graph_sort.cpp`, and `graph_recheck.py`, a third minimizer that
  also compares the graph outputs with the coefficient recurrence for
  n < 2^18.
- `audit/appendix/`: exact checks for Appendix A (zero orbit and matrices).
- `audit/corollaries/`: checks of the support sets and degree bounds used in
  Section 6.
- `exponent_three/`: the exact finite certificate for Section 7 and
  Appendix B, including two independent reconstructions of the ten-dimensional
  quotient, seed classes, the invariant quotient, modulo-8 return matrices,
  and the parameter-dependent kernel example. Its own `README.md` explains
  the all-precision justification and all reproduction commands.
- `reproduction_logs/`: logs of a complete run of `reproduce.py` from an
  empty directory.

## Requirements

The new `exponent_three/` certificate needs Python 3 and its standard
library only. The other computations need Python 3 with NumPy and SciPy,
and a C++17 compiler. All arithmetic in the
graph constructions and minimizations is exact.

## Commands

Exact exponent certificate (run from this `anc/` directory):

    python3 exponent_three/reproduce.py

Quick check of the original constructions (small precisions):

    python3 reproduce.py --out /tmp/cartier-smoke

Complete run, including the alpha = 9 graph (about 7 GB of RAM at peak;
`--native` is optional and enables an exact AVX-512 path):

    python3 reproduce.py --full --native --out /tmp/cartier-full

Third minimizer and long prefix check on a regenerated graph:

    python3 audit/core/graph_recheck.py /tmp/cartier-full/audit/independent_compute/data/a9.graph.bin 18

The complete graphs for alpha = 8 and 9 (about 500 MB) are not included.
They are regenerated deterministically by the complete run, and their
SHA-256 values are recorded in `audit/independent_compute/data/results.json`.
`SHA256SUMS` lists every file in this directory.


==> anc/SHA256SUMS <==
436bc735d8827254c8ac7751ec2f0162d6a5c92af86af84f7ed6ce0043b745d3  ./README.md
62708bbdb4bc9a69b21515adaf4b3497825c04add8fd9aac5f06775d9f98f313  ./audit/appendix/check_matrices.py
749f6da05b0329e82578cff31a462ea053910a308285a4aa1a1e00d1dad220d7  ./audit/appendix/check_zero_orbit.py
41c0cbedc42c55e62ec305be74391db654947400f8c7f8a4b0f381bbbe13e1d8  ./audit/appendix/matrices.log
5b0545c031e41be3f768a10d2b2a4e4209bbb7f47761323ea4a4c5dc2e08e783  ./audit/appendix/matrix_results.json
9ce72d5509bbd3cccffae729f692d2335bd8e6108ab66cb7433c3d941efe3e79  ./audit/appendix/zero_orbit.log
773feb6f5cc1bc61f189779526875f9f301d73440a9f2f2e6479cc1fc96eb0b5  ./audit/appendix/zero_orbit_results.json
79fa6ad590d60ce99ab67bcfa10ec5409a09694e11e27a16762d1ac7010511db  ./audit/core/core_checks.json
15ebd4ec05640f2160840c6b77c1fd54a62cee59e01d94134fcd84eed2ae80fd  ./audit/core/core_checks.py
d1bcf8970ae501a8b3dca48493b83f1718ecab380964590634d691d7b92905c8  ./audit/core/graph_recheck.py
1f5505b00f5442a5cfb89b06a12e593f75d5b61f68c76ddb04353afc42d5cefe  ./audit/core/graph_recheck_a8.log
0795ebc9b0b08461429eb230707010d8ab8e6c04db083d8d1b5c2fcc0ab2165f  ./audit/core/graph_recheck_a9.log
36c323a7b961772415e40be96aa650ac9b668bd5245c7fc84bd9f762a20ad951  ./audit/core/rational_T0_independent.bin
6e61fc003d4c3c0c88908f9647e93b33caba0b0ff84705dcdb8ba329cd78a278  ./audit/core/rational_T1_independent.bin
8badf644b7cd66ef28750834a03ae9c0a7b5640e3c996c5a5b71eb3d7a8ebec9  ./audit/core/rational_a9_matrix_review.json
52c91e9f765e15398005417513683e349ad0198eeba5b12a1bfc6fc4de412be5  ./audit/core/rational_a9_matrix_review.py
034ccdb8aba31695a28c2b1682ff567c1a82fc8f06436b920ed10f69d9ad9266  ./audit/core/rational_matrix_review.json
2e658dfc743473b592682e12dcf449d5d4fc32d7e47e31d8c2c44f64200bc6ba  ./audit/core/rational_matrix_review.py
462f0705460202e396da9f3948dac8d67e5bf3e55156420371cee090b92809aa  ./audit/core/verify_a8_sort.log
b360f14e7f8cbfa14f6094fd34fa6992a41c34480d5a98f4710ff211d688fd63  ./audit/core/verify_a9_sort.log
1883c28a27f5ad7de73ad3ea816a490ce902d0b655a81b863c405127776cdfd7  ./audit/core/verify_graph_sort.cpp
4437e0751945903cc62e5040781b88ebdac83e5f99c996663bf23da096c305a1  ./audit/corollaries/check_corollaries.json
f73ea60abd3efb55082a11b7aa0fceab2a469556bf6a3a94136e72e83ad4f0ae  ./audit/corollaries/check_corollaries.py
a82daa418ef40d943f7d21cb397190fa98595ceb71b4e528389b5964d210371a  ./audit/independent_compute/METHOD.md
64f78ac9719da54850db1291490536d4bbd3d170c2a824016f11c7600907508a  ./audit/independent_compute/README.md
93239035075c471ea975e071ee7061885b132ea3fc18bf782590ff163919ddd1  ./audit/independent_compute/compact_rational.cpp
c5f00233999a82fc8edfabc0ff9a31c9e2bddca54676d3b1e7a8d1db0e6b05f6  ./audit/independent_compute/compact_rational.py
1982cfed83a5a3bc8bfc33d0aad74986c1e2c0a9fef0e7eb9ae37ef96ab392d0  ./audit/independent_compute/data/a1.log
e3f3aca3771377e33ca54f97b2230233281b4f9413011f49af572e7651974358  ./audit/independent_compute/data/a2.log
84017289af4445e48e8e8f229041c21c6b9a1cb01f4546c023d60b1408ff4f3f  ./audit/independent_compute/data/a3.log
202bbac455d5973344286be7b466479e86c815e187aad1868d5c860d5262cd08  ./audit/independent_compute/data/a4.log
cec321606624c493c6f414d6dc450715ec5adfb0b3542abd866e8e372ed43b3a  ./audit/independent_compute/data/a5.log
5211051d62292d83beaa498a6e0f1f53727748ef427db5f328a076d0a82b7f92  ./audit/independent_compute/data/a6.log
79284cab1365982bda7b648858d855705ec7b25e1dc9858fa77c0891e30e4d83  ./audit/independent_compute/data/a7.log
092ae8165f465c077c05d80ba2dd062d26e10e2df53992acf4034b4593ba35f3  ./audit/independent_compute/data/a7portable.log
67dc5ce677ef7cf2ba3551519b2e502f4ef168fde1bc58172d10f001ce56faf2  ./audit/independent_compute/data/a8.log
8d83416e737cff0fa962174fb8ea42d26a39909ce755cbb733d002e8026d21c8  ./audit/independent_compute/data/a9.log
d3fbf7671e137d75b44de11a9f1d6777a1bd1cec47db76ef3198335f1bd96522  ./audit/independent_compute/data/matrix_a1.bin
f65f01c3bc416b73f6d74243fcbba0d35e8535d3662ab5c8bf26a39382babe42  ./audit/independent_compute/data/matrix_a1.json
4b45916b34ccf60de60e44d50a4eafdd827463e58318f2526eeeb4180a8ccd31  ./audit/independent_compute/data/matrix_a2.bin
662baa1215661422b2010e72eddfe59293a43dad74a3900dd201b12f896e4230  ./audit/independent_compute/data/matrix_a2.json
83660c1f2f0171dd84db598972b7ea09ab1e7c1f75ead6cce9b51c58504c707d  ./audit/independent_compute/data/matrix_a3.bin
eedfe15296c3c25bbfa69f59775907c6e683d140bae154514bf8dd1442e0f590  ./audit/independent_compute/data/matrix_a3.json
39520af572947cf67a60971acf9c3a8b084d38a1a8049f6434615889ae1d63ae  ./audit/independent_compute/data/matrix_a4.bin
4f63bdc737a5c5db1490df7b2c55d04ba47d3ff409fbf3e2220e198afb57d090  ./audit/independent_compute/data/matrix_a4.json
5089a91a4d93d0a32e22b44a73dd484320710037323f19c5c3d5ec31adc1e294  ./audit/independent_compute/data/matrix_a5.bin
4b30b756cd7b68f50ba8f7040da98fec127a836270e813af4180a5257f35e035  ./audit/independent_compute/data/matrix_a5.json
1dc7f5a5d1f7308236b6e32a3473847dde7670f64746d53d5f9f07090184f25e  ./audit/independent_compute/data/matrix_a6.bin
37a7b1054428fd0320993bafae1100dcba1310d74d69973315239b7d1a0897f2  ./audit/independent_compute/data/matrix_a6.json
7a9c755c682c0295b5ffe9f5a2affde9ce40bd87c08e354ce20a81fd453b85b8  ./audit/independent_compute/data/matrix_a7.bin
95b236a885f731c54fef8d4326fcc69932a0ef217f1bc7dbe7906d7902a805b1  ./audit/independent_compute/data/matrix_a7.json
26045cac385276cc0f83fb6533f7cd63c892b3bcaea10419faee5e6f5371868a  ./audit/independent_compute/data/matrix_a8.bin
f1a8e5a08c1a4c0556120cf2706fd30cb9c8bd295bd3ad1410d68b7d98197d64  ./audit/independent_compute/data/matrix_a8.json
0608e3d3da981f7e1985c9f0ce950fe0362c6a82064340b1bf0a265a606c3497  ./audit/independent_compute/data/matrix_a9.bin
6c254bc3cdcdb2470bd50c38542962f7b4204b2c2cc909fa4ffce101c026793f  ./audit/independent_compute/data/matrix_a9.json
91f99c5d7ed0ff0f0b58ef76a1198fdb40c697739e04cb94eda088676eea5e3f  ./audit/independent_compute/data/prefix.log
a2b0b1d76ec6dbdde10118aca9b215fa5c3d1055fd66044a9904dc0f8c49bbba  ./audit/independent_compute/data/reproduce_smoke.log
76e2aad88cb142bb47afac330e37e56a53e03269df82e1b7dfc9c820961d1f0c  ./audit/independent_compute/data/results.json
06e7730acb55dc785965fb04f18a2f52c6e79c172be26e31071df21df10826bf  ./audit/independent_compute/run_all.py
663350f1fcc57d35a39ca54431ee05d51231c0f6c71603a471529e1208163da3  ./audit/independent_compute/verify_prefix.py
c79aa3404b0e11367c94daf5a06f0137d85719324b111ef48fd4982333c31f76  ./audit/random_tables/catalan_p2_a1.graph.log
8c1688f44b05eb2997b1c419f95bf8acea6812587d2c4fd648e2ff3be4658a79  ./audit/random_tables/catalan_p2_a1.json
98b7b0af5b8c512f6ae8fcbf7ff1120d3e65904512e541d858afa5faacf58932  ./audit/random_tables/catalan_p2_a1.txt
8bad9f486f0535fc38e751d16660d440fceb7ff4133f6df4a8e48d220723d42d  ./audit/random_tables/catalan_p2_a2.graph.log
71ba55d7e0a0032dcaee7cdedee97f2dffbe667e915632cb968f33aa759cff01  ./audit/random_tables/catalan_p2_a2.json
c733cd91ebd69ade15af7263626ab738aee3091290f3c01fe7e64ad78a8edfae  ./audit/random_tables/catalan_p2_a2.txt
bbff121b8eec75088f9add13ed3c0119aae84c2e5786b65ecacb0c67e7df6ea6  ./audit/random_tables/catalan_p2_a3.graph.log
5f9525ab49b5cb64b60dd459cd075443a3f07318faef299e591a00430efadba3  ./audit/random_tables/catalan_p2_a3.json
cdd441a3a82d662abdc871ba714c755de936f440a0a9823a6cda1e498551281d  ./audit/random_tables/catalan_p2_a3.txt
ce6157e19acf5676bfd7ef928423c8436d839f93e79165447620f20bb87f635f  ./audit/random_tables/catalan_p2_a4.graph.log
c2133e17a0b9a10ac8aad39598bed4e2d40f6e62457431db147d370379ef494c  ./audit/random_tables/catalan_p2_a4.json
084fb8ec6ce9eb0f31df4aab314fc7c714efefdf24ab4b77877f4a6375d4ff67  ./audit/random_tables/catalan_p2_a4.txt
5ae1457057fdfc8b96d41262ab6abeeea071d9e62e1a97324cd1a0d71b97e74a  ./audit/random_tables/catalan_p2_a5.graph.log
0d0a86e96c3b510ab7a8911240f29668a5cfa0335fe6db9fcbecf9f7d3264dec  ./audit/random_tables/catalan_p2_a5.json
b7f5f73dc4510ef37e38d19c0233a1fdf1d58d3b7b8e263ca2efcedbb0a48a04  ./audit/random_tables/catalan_p2_a5.txt
737017246dcf3effbca1b3d704d382593276409c3761b484e01836d6c68ba089  ./audit/random_tables/catalan_p2_a6.graph.log
a65b66d454e1b4e3a89a250cf8d0b50ad5ad0f25ad42af4783574a583d2f73f3  ./audit/random_tables/catalan_p2_a6.json
613fafab53105e4753fd369b1c419af09c61ef13ab56721e0be1ef4d4fc8bcd7  ./audit/random_tables/catalan_p2_a6.txt
5bc4deca783a093fe780f32fb40d032def3cc77dc1fcf756a5a6d5bf68960c63  ./audit/random_tables/catalan_p2_a7.graph.log
5c8a3feb24770b1d7c6b8fb1c1d6e938fc5d3bb710c39be4143f251be0bd13ab  ./audit/random_tables/catalan_p2_a7.json
53b8d35918a4f62893cfdb74c84d8ecc7ea58405cf8e30eb0125aa06f113e4bf  ./audit/random_tables/catalan_p2_a7.txt
7763b1e762b3c30be15bfc1282768075f46b6ee52af1ee8a2281906886588b70  ./audit/random_tables/catalan_p2_input.json
382237d83af8caa6629c884b19284a60f17bba9e61c27aae90f7fa8bc342c698  ./audit/random_tables/catalan_p2_results.json
66822050f33331fa09e1a2284fa9ea39077f0bb396c5bb3189bdb6ba1b3ccade  ./audit/random_tables/catalan_p3_a1.graph.log
602705ea9d0bb5b246e98f04eed11b1525f82a38477f2f449006152acba4bd67  ./audit/random_tables/catalan_p3_a1.json
537a47e83e4893efe1d45286ac5c192693a34b4b4213920031cb431b14326905  ./audit/random_tables/catalan_p3_a1.txt
160dfd9389894fb50bec0af95c91b386e1ddbe16058779936b11ba3094f387bc  ./audit/random_tables/catalan_p3_a2.graph.log
7314bf228f238ce9669d8ad07c0cf123701e4762f4b0139518f0a654437cd37f  ./audit/random_tables/catalan_p3_a2.json
7ad03613e4647155ba3cfefb045dcc4c8c841bb102c64581b8744f79c700ea8a  ./audit/random_tables/catalan_p3_a2.txt
b8e5b7e15091b66e603119e154a2998bfe3ab2c1c96f7886e9c671d81fd4f8ba  ./audit/random_tables/catalan_p3_a3.graph.log
399ac872e569fffcc6856a7ab1e583154ddd4380dbccf3ca1c253820b7f5df06  ./audit/random_tables/catalan_p3_a3.json
72e810cc6c2b504b194256130e4fdc92259562732914e8f48ed46ec4a725b2cb  ./audit/random_tables/catalan_p3_a3.txt
1bf0a25ba6b2356f329be90ae80d88e0e339632f7df61073801ff22f44d49ac9  ./audit/random_tables/catalan_p3_a4.graph.log
fc6d822e04b33dca9ae88407312cdeea6051ac6eb74c0ce3840df0c907d51b99  ./audit/random_tables/catalan_p3_a4.json
1c882dc8ad47887fa8ac32edbf45cb6cd98191a740c60845eefd049588701bb2  ./audit/random_tables/catalan_p3_a4.txt
32e8a5288bc3c4340ff9b607429c49ea731128370507dba48ae8ed0ef950d5a0  ./audit/random_tables/catalan_p3_input.json
112a04bdcb93dc55c3fb78e4cae47050c273632a13116e6fa81e53b643d2a5d4  ./audit/random_tables/catalan_p3_results.json
f6efe78a2b470315316649d0165f8c34ecdae3a2340a099f6d7c3feb5399785d  ./audit/random_tables/catalan_polymax_p2_input.json
aba17fca295ab125a64b08aed27310f099c8304e121cfa3f937e23a53c133c53  ./audit/random_tables/catalan_polymax_p2_results.json
cd26b448d3e3f676cf11fa9c0141b752b0c863681f180b50a9c7b50617274d7b  ./audit/random_tables/catalan_polymax_p3_input.json
79a0895162ec0e12888083f6966673a61f913b0d29144ff790b981921714faa2  ./audit/random_tables/catalan_polymax_p3_results.json
7d75a3b6bc79c433629747397277b14e1c161c8a4ee8e7dba122d4b0c1c4fdd3  ./audit/random_tables/compare_graphs.cpp
0b77e1d99860074f4a64ca46388fdbbc7c65847bf9aca52baa87d6e865361cf0  ./audit/random_tables/family-1-359_p2_a1.graph.log
9cf6c238e6261363f9dac073bb3052b5fbd4d2d70af410be9494cf9bd94f0076  ./audit/random_tables/family-1-359_p2_a1.json
ed1d145824a88f376d50e4a8df97dea55ffa7b6c4054760bdfe2b2f44807957a  ./audit/random_tables/family-1-359_p2_a1.txt
8bc71245454922ca7187c221798ed24d0114d37a3d33fc29da1836ef6c2ea1fe  ./audit/random_tables/family-1-359_p2_a2.graph.log
0c1bff013371532c5f7ddf289d6c704b4dad91ec0c70e8547ae361ec58401628  ./audit/random_tables/family-1-359_p2_a2.json
99e0eb8ec9c2fcd0436352a092ce36633cadf0a968905e3ff66b49c1f3f51e3b  ./audit/random_tables/family-1-359_p2_a2.txt
f1bbe1a5536c84d247a5e6e158422e0c0300ee7a916105c02ac8629018ad311a  ./audit/random_tables/family-1-359_p2_a3.graph.log
56405cf53b790e6b5719af57bcef696559928385b4b06eae7f5bd7a99522205e  ./audit/random_tables/family-1-359_p2_a3.json
2a8b405b16ec59ce39efc88ee06573910fc06a46a8aed1259247aa1425262169  ./audit/random_tables/family-1-359_p2_a3.txt
43c4d4c204553f2db50211c11be0c867de800bccf0d777b07a24b0d9e26ef555  ./audit/random_tables/family-1-359_p2_a4.graph.log
ce5d357b4b2dcee7240b284bc9ad05cefda2c51cadab637d88f73ddfa9e9274d  ./audit/random_tables/family-1-359_p2_a4.json
18bd0d389e1b659154dd96a175a5b6110b35ea5afe9968d018b05036e9c370ec  ./audit/random_tables/family-1-359_p2_a4.txt
0c5a8120f44b6283a770ecbe9804174805ff690434c36a26a0b44dbb9dcab110  ./audit/random_tables/family-1-359_p2_a5.graph.log
4472de7b85c1a705ffe25d0a9a01be4c693da4b31d975c41700da971b01456aa  ./audit/random_tables/family-1-359_p2_a5.json
85ba6f39ca422d1db27e89c36095f42cc868657fc8a9c1d03645947a8fa6263f  ./audit/random_tables/family-1-359_p2_a5.txt
bd042336e6125de1bd8d15e756ec45d6f5cee4ad2bc8b330b170cb0c95536b1b  ./audit/random_tables/family-1-359_p2_a6.graph.log
b0df173da83e1451913d10fe0745286892a0edd65e59af5bb36b469ff2c0a941  ./audit/random_tables/family-1-359_p2_a6.json
99b16d8b891edf5e40ecc465fc59e01ead7a5b8d3482acf1b084d84202453e16  ./audit/random_tables/family-1-359_p2_a6.txt
44560cdc16f072b7dbdd5fd0d3f187ac0dafcc1c78c2b8b841b5821717c94ee7  ./audit/random_tables/family-1-359_p2_a7.graph.log
c4181ff77a852a83507bdd129416af9bb9b7f6c8fed3ddbd2ad69b8b28eca652  ./audit/random_tables/family-1-359_p2_a7.json
423da7cde3ae303db42c0d4fc3775cfda9b474cabef0d6a8ac8d67e56a844194  ./audit/random_tables/family-1-359_p2_a7.txt
fc321643455582fd92f5d088667e77c7a4fd9a070639738f4571d91d230afbb1  ./audit/random_tables/family-1-359_p2_input.json
6234f448d5d4f55023de4944f0401b622730b399f0b36b43a7faddea950b92d3  ./audit/random_tables/family-1-359_p2_results.json
44f33f6e109952dead84d43a5c68325ede3043d52ce5b724233c28f88dd6c58a  ./audit/random_tables/family1111_p2_a8.json
b59667b4061cd8633aedc0c54b658f06b65e830f60ee4a59e9ff89913007669e  ./audit/random_tables/family1111_p2_a8.txt
fe4f165ad9e8d4cb81cb2f51571bf28bb221e960db01b9ffefc3d50a7756be48  ./audit/random_tables/family1111_p2_a8_graph.log
ae3e02b12631c17d91648546d9daa5905795dc9eb64858339e47b774e7d239cd  ./audit/random_tables/family1111_p2_a8_product.log
f8432283a70b007bc3d497685e5f8a50b94f06115c3de0315f852631574ecd1d  ./audit/random_tables/family1111_p2_a8_setup.log
ad3cd4fe941b4ef2578ad92b2e6795b44c771c7c916acee2431d5bbb46f27d68  ./audit/random_tables/family1111_p3_a1.graph.log
591b5e2e8da49aecf940210670114388526a60c958e85cf1c406efa8bf257f27  ./audit/random_tables/family1111_p3_a1.json
0db251cb02cdd71decd2ee9811d9ea013fc7dd1c4c4819664c8592c3e155b9eb  ./audit/random_tables/family1111_p3_a1.txt
b11ab6d3b99ce19a94b2f6d43ebdb5c1aec0b488134c10cd83fe5ff63110cfab  ./audit/random_tables/family1111_p3_a2.graph.log
6788a61927d716e64ddaa9645c1250de4013c52149470be930758b90fe46bde3  ./audit/random_tables/family1111_p3_a2.json
39a82a8abd0bfd971654cde17d31613e63b958442b273399cfe9f2d3aac6119f  ./audit/random_tables/family1111_p3_a2.txt
00d71010e4fe5b1ef437fa0894ad51c811f17986f03a34419dc75301037191cf  ./audit/random_tables/family1111_p3_a3.graph.log
0efa7755f89090c41bf1b2db396eca43d7b24e5237d3d5628f1e95ae4f2e66ae  ./audit/random_tables/family1111_p3_a3.json
0344805cf9687cf9c7b3c08fa0c00c30c5c1e67eaf114937150742305b3262aa  ./audit/random_tables/family1111_p3_a3.txt
d57c58b3fc7e06f0f2c72e66c9172b783120b1f0d045485c4d2c92364d2f71d2  ./audit/random_tables/family1111_p3_input.json
ed14c43a1d59df376844783908f03b009817f18ed216e1581e26d221cba5ebf6  ./audit/random_tables/family1111_p3_results.json
c2981b3f9b8039aeeb911516fcb8e23e6a2a1b4dd45b184e33a6c59300cac6a3  ./audit/random_tables/family1111_p5_a1.graph.log
1c484901d605ce565e5c64bacd92e2405d5a163b314a2a8caf5e6fc7849e5afd  ./audit/random_tables/family1111_p5_a1.json
047d8fb31388f1470b2b1a6a7bff1589aa3dd3958c2605f1c804440ece5ab3d0  ./audit/random_tables/family1111_p5_a1.txt
effb91e81daffcabbea2afe817146f34574963ff763d9e6908fcfd5c56efdfa4  ./audit/random_tables/family1111_p5_a2.graph.log
cca437095e661f4322909e2bef5918ff7bed0dfe0ab3ed9986d3d80bcd69b7ec  ./audit/random_tables/family1111_p5_a2.json
d536537e7985f2b24d12be3a436ff61ba5a7b58d83c673b55fab5142e3ce05bf  ./audit/random_tables/family1111_p5_a2.txt
d01dca3fae49285a9aa1196eb972f5da286287f6123360d11dad3508a2092552  ./audit/random_tables/family1111_p5_input.json
298d87b26d345276f6ab887065676fe6a60ba4dd362de5bdbc9925187ede2566  ./audit/random_tables/family1111_p5_results.json
045e7b8c66968132e0fae7afb3b06ba5125080fa33374407cec03a59e1953b86  ./audit/random_tables/family1111_polymax_p3_input.json
566c10946b2ecf5e30239076db155d8730a70bc83ac987c16c374523c6d51b6c  ./audit/random_tables/family1111_polymax_p3_results.json
4068c1a5b2e91a1a966aeb8a525e6aa20279acb0a665dde89e3f12b31979b2f3  ./audit/random_tables/family1113_p2_a1.graph.log
cbe4e27919d4e482fd66cd279f0f26c270c86596e0006e284d5026c2426b6b3d  ./audit/random_tables/family1113_p2_a1.json
ed1d145824a88f376d50e4a8df97dea55ffa7b6c4054760bdfe2b2f44807957a  ./audit/random_tables/family1113_p2_a1.txt
69bf8f6db0ed66b7c8655196428bedaabd2aa77226cee17a223946d85b0221b9  ./audit/random_tables/family1113_p2_a2.graph.log
ae8418ac3598fc80ca9bd29fdaffaaff5d792062bad7435b8c2f1cdcc9b8160a  ./audit/random_tables/family1113_p2_a2.json
5aee1c7a89ac07661345817e05b8ea9c183cb3b7b1965c3a6c37c45983623507  ./audit/random_tables/family1113_p2_a2.txt
d3cc3ec5709d7f636c787510952eb48af3d5de9ef2ce19d31ac4203f5514908f  ./audit/random_tables/family1113_p2_a3.graph.log
08f37c9d5a4e72b9f072591b2294d1c7f384f3f6475fb21c4952f11009a401eb  ./audit/random_tables/family1113_p2_a3.json
6130fd7cdca2ac6460ae847fbf548caeb2e6c43e130838e7be74ea115148dfbc  ./audit/random_tables/family1113_p2_a3.txt
6e5ab5567fd555dd0ef958982353a7ae36f7d8b7c94965af4c7390a7b9d25741  ./audit/random_tables/family1113_p2_a4.graph.log
ba253d5255aa711b3db8be4ade0ce1376ecfbe8745cefbc0f9183cd00ff650b1  ./audit/random_tables/family1113_p2_a4.json
c899758f16303ee19ab3e0ccb8b89b6191fc04918149df674cd2c69b4bf40de9  ./audit/random_tables/family1113_p2_a4.txt
7f15adaa11459944e45f9f755cce07f4f82a2a517072ca8c0133d452866de766  ./audit/random_tables/family1113_p2_a5.graph.log
9104eb9da0678ceae6e1c1845e33ff9a9357a8b02df5659afdf851200314c658  ./audit/random_tables/family1113_p2_a5.json
54a60c094ab123be5f3d470b0f244bee70840e7179c896a2670043150674767c  ./audit/random_tables/family1113_p2_a5.txt
27552c8b9287a3d147eb267c4d52555cc9e4b884ac1adaf1f6f393d031e3f4e8  ./audit/random_tables/family1113_p2_a6.graph.log
8f3460624d6dd4bfaf0552aae2cd2580c5fe6119224c9321e7e70279212b411e  ./audit/random_tables/family1113_p2_a6.json
4bcaf758ad14f58d65bb89566e3aa6bd05d4a6a386f359914de63c28ccbb999d  ./audit/random_tables/family1113_p2_a6.txt
46aa4c0e9d62ea608b62106b457cd3c4b47cd4456ca37cae1776bcad93f3475b  ./audit/random_tables/family1113_p2_a7.graph.log
191a961cddd1391e42f271a7d9e1be7a1b589983446b7a9862933c857a4db89a  ./audit/random_tables/family1113_p2_a7.json
4e714da38789f676f31bc4c912ff9929eb7abd7ddefde5fd67c7df45e7cc8c97  ./audit/random_tables/family1113_p2_a7.txt
975ec17484d8f16f1f3cd2ed6345a56a57ecabc2a4e5e99079291cea79fcad40  ./audit/random_tables/family1113_p2_input.json
559ea58bff1fb9e0553f8f46b1ab5593c600dc726202c6769cefa0e470d06553  ./audit/random_tables/family1113_p2_results.json
5fbf9192dc0fbf4543dfafe7fdf5bae8df7bb09dc5bdd18bcb1e2f12d7e65a84  ./audit/random_tables/family357-1_p2_a1.graph.log
92d7311cdf0e8f20281ac61361e7d3231e8a55ef3eb5462b0a21c608939416d1  ./audit/random_tables/family357-1_p2_a1.json
ed1d145824a88f376d50e4a8df97dea55ffa7b6c4054760bdfe2b2f44807957a  ./audit/random_tables/family357-1_p2_a1.txt
0cc0c29059b066842f036a97b8a4d7e7915880bd3f59d54cb8da7c4e93bdce24  ./audit/random_tables/family357-1_p2_a2.graph.log
017ffeebc6f8e4e646214e688cf9968f053c2c976bb757a32fdbac7c9dbb69a6  ./audit/random_tables/family357-1_p2_a2.json
5679a109435d6729f4d03138dca5277c84038097c2cfee62eff91c5c8039a23f  ./audit/random_tables/family357-1_p2_a2.txt
bc2bbd29bc98d175756982d334c95403228130ab663dbcfa55ff80173e1c968d  ./audit/random_tables/family357-1_p2_a3.graph.log
1f6495d2ddb6242be9740605da3152a38a0b3c3e0b07158c55902a47ef14eac4  ./audit/random_tables/family357-1_p2_a3.json
0328f6cfb4b6b41ccefa979274ca0782d21dc6f63e1878154081a496a405705a  ./audit/random_tables/family357-1_p2_a3.txt
dd7c89f65073b70807c4d58ef891d934ebc15615d7d8ac85a523996a9245d109  ./audit/random_tables/family357-1_p2_a4.graph.log
beddf4017ba51d092586841ad23fb63a8a45f4fedd298290f90ee3538781aaf8  ./audit/random_tables/family357-1_p2_a4.json
04bc0c7ca7d002998792663abea9fe263cfd96ce7feb61041ce2a8a84d8bcab3  ./audit/random_tables/family357-1_p2_a4.txt
93a9faf32353fe51b4dcf307c8496bdc4edbced541678017b2d6d7145cd8ff9d  ./audit/random_tables/family357-1_p2_a5.graph.log
8d7378d2e827c034a4daa3e80e5a2eefe86d7660fab1c8039d5799461681918a  ./audit/random_tables/family357-1_p2_a5.json
d128a4c0c172290e0521ed25a9c2b0c61a46e12ee25cd954bb68942e77a0629d  ./audit/random_tables/family357-1_p2_a5.txt
1621c24ee90c0b0c532270b96969818e5455083d8a57c54620df3c547a9805f4  ./audit/random_tables/family357-1_p2_a6.graph.log
df515475e8a06182184dec01d9f9d8db6791b6b1e1ccc1fec72d16e127ce85a9  ./audit/random_tables/family357-1_p2_a6.json
7cc763e9fb9acaae867486d24c6441630e761b106ae5848ca76b92b0e114f078  ./audit/random_tables/family357-1_p2_a6.txt
3052566a9bb000ca0fbbe90bc6df8c28e393345f88c86e23e241c433601f3885  ./audit/random_tables/family357-1_p2_a7.graph.log
ee28d2f5b341b692b885168b4577c6eb695fd40d5006d2d42f33d7b31545b0e5  ./audit/random_tables/family357-1_p2_a7.json
32806d5a2ff16270a5d59f7ac54664d80a338cd9be68130135acd85bc4461cac  ./audit/random_tables/family357-1_p2_a7.txt
6ec04f9bd58df67b4f1ab1cad8bf811bf93f21b6367ae62c7fe6c47811c1ffa8  ./audit/random_tables/family357-1_p2_a7_graph.log
96205fac3674fd1697a94c55ff9a87873661cd782c5f4f49a8e0c1bdb9b45037  ./audit/random_tables/family357-1_p2_input.json
6bfbde6575876db0545ae5c1e4afb0866a0733367d63b10e20826d14e5d078d7  ./audit/random_tables/family357-1_p2_results.json
380d3522e5e909a5f73a7ef9641dcc42a6ca6c07c95d36ca4f9e8503f2f69365  ./audit/random_tables/family51-73_p2_a1.graph.log
b6e30c42923538b3670b32c0660edc04c21a92e3f6ed2840f5a764bb79d460d8  ./audit/random_tables/family51-73_p2_a1.json
ed1d145824a88f376d50e4a8df97dea55ffa7b6c4054760bdfe2b2f44807957a  ./audit/random_tables/family51-73_p2_a1.txt
cd2fabcc20410f2c7920614cd26dd701e3072b3fb8a3787ca9d84d1eeeea2679  ./audit/random_tables/family51-73_p2_a2.graph.log
4391b8f671807c758b84697208601d37af436f18fb9585b825e0486308de554f  ./audit/random_tables/family51-73_p2_a2.json
5aee1c7a89ac07661345817e05b8ea9c183cb3b7b1965c3a6c37c45983623507  ./audit/random_tables/family51-73_p2_a2.txt
6f8f6c33a16102651d601e8fc9fc4a3e0c54de85e4ad78c36a776a81c92a098d  ./audit/random_tables/family51-73_p2_a3.graph.log
67a0342095399ad255312b2d1b5bae372be912f91054c525b419db50b371aa07  ./audit/random_tables/family51-73_p2_a3.json
dd2eb255875495827d2f5f77e348cd6828b70c5867d4c2eaa8b731947d13e015  ./audit/random_tables/family51-73_p2_a3.txt
3e78185654e2dd414935d98447c1a78c1a4cc58edc1cec09c0479b24f0d74772  ./audit/random_tables/family51-73_p2_a4.graph.log
5305f047b388a66b88cae5c259f4f42b63680c0bad4505321eba9e7114da14b2  ./audit/random_tables/family51-73_p2_a4.json
75871f152549994910790c974b52578c9feb3de80eb972b190d8e3e3f592e599  ./audit/random_tables/family51-73_p2_a4.txt
cf6e010f38e28112b13f2c947b30bd3723f474dd490a0a88e90696b92fe74fde  ./audit/random_tables/family51-73_p2_a5.graph.log
773765b6325070fb1f5fcd50bbb105c1b1818c4d0c73dbd683f27333cb1d49fc  ./audit/random_tables/family51-73_p2_a5.json
77227957cb8dd456ae628feb526156aa2d2576dc33dd8d97323bbae0877849af  ./audit/random_tables/family51-73_p2_a5.txt
7a1053690b3c5e3f0b74f8a6674265f83676ac378dfc59069a95a0ca9154e6dd  ./audit/random_tables/family51-73_p2_a6.graph.log
fda97facd78a50766b48f6dd86d4db03413b68869f2875f6ad4bf382ceaaa018  ./audit/random_tables/family51-73_p2_a6.json
f36fd0540262f85bf721ea7b9d67f477bf586eb354b698ab4ca0392c1952f21a  ./audit/random_tables/family51-73_p2_a6.txt
b7e0c39e1a8300ea72877ec54f035404f88eebd32bfd24311835bcede7b8e39a  ./audit/random_tables/family51-73_p2_a7.graph.log
e3aaf60d3627f33c9b40db6d93092bdebf0e42b6bf3ad4575a988c23d5ece872  ./audit/random_tables/family51-73_p2_a7.json
69ec74d3e5f67931097d3e749f8a226f2d95024910422246bdb9559b026ce4f1  ./audit/random_tables/family51-73_p2_a7.txt
e5c1a06f383020101b0b00fde8a1395ef883da8c891a9c3f14ab271194cba8b0  ./audit/random_tables/family51-73_p2_input.json
be13a9e0b8bb705a20e08581ace464a3b9659f2dea9048508054f36defded819  ./audit/random_tables/family51-73_p2_results.json
a647755e1df0cf4b04cf0693c79ebfaa8ffd0a51d14f1788592808f43f820629  ./audit/random_tables/history_graph.cpp
c28ba23dba9ca4fbc97f421da1d23120608d76bf8a145082f87178d5f67ed81c  ./audit/random_tables/history_graph.log
a19ff79f7a12032d6507fe3450a6b1935d79147c00423febb731286cf8caf995  ./audit/random_tables/history_setup.py
b75e6caa52ecb256ce7ecf9d617768af2027ac2485cb97b2088fc0a06f289fb6  ./audit/random_tables/random.log
6d1dcfc853ecf20686eed21975424414301ff67a2434a8c1637f8641a4f71a97  ./audit/random_tables/random2_0_p2_input.json
9d6fb64d8a738307b59c6d61551864eebba5d0ce4ea59edf85ee46c464e829be  ./audit/random_tables/random2_0_p2_results.json
98e1372b7a39ef20f5a39c698bd67c30f6bb74b5225a4b9d8ae75082a7b32b49  ./audit/random_tables/random2_0_p3_input.json
b7312a0f8d12361085c4a463f72a76269c0ac0b64503b76b0e09ec817e6ba695  ./audit/random_tables/random2_0_p3_results.json
8a99fa575dfa4caa8642914411a2b1969801be0605a5304ab20daed807dc0acd  ./audit/random_tables/random2_0_p5_input.json
405a355bd33cacd66a7680f94937fd359e04a224a4e2486e0d14fde9fa900e23  ./audit/random_tables/random2_0_p5_results.json
833e04d2c61e34f9e0f1431846ac014e163e41afcfb2108a10ca61c16894cf86  ./audit/random_tables/random2_1_p2_input.json
01f8444c7fc50bfb05b42bd6f356396147fca889088d9191ed26f62f862f293b  ./audit/random_tables/random2_1_p2_results.json
6f5c1063cd30614432e29b6d823b822de7a4859e72cb6d673dfa436128f7bbf0  ./audit/random_tables/random2_1_p3_input.json
589530c971c94bb0ecc3f8168d54dd60289b3d8df9f4c914056b7e107fcf01ea  ./audit/random_tables/random2_1_p3_results.json
061731e76d07e25dd814c41005d4a2e5b51a5b00a710c30dc7731713475511d1  ./audit/random_tables/random2_1_p5_input.json
a45f6a12def4f4dfa5577164575e4c8298e9f7b4e6f6de357fceb2dc56013831  ./audit/random_tables/random2_1_p5_results.json
31d80f2d9b366b9b14500e14ba474ffb831171a64728dea8b67ce7c244fe0f49  ./audit/random_tables/random2_2_p2_input.json
0fdcac3c873a9264bd34be7e929894b4130ebe2946b8df0df664dda263e13835  ./audit/random_tables/random2_2_p2_results.json
ddcdc9cf3c77020c61d11b49480ceb98d48ebccec0159f7e54c66ea25f1e8346  ./audit/random_tables/random2_2_p3_input.json
197192742c68e075d4845b1c6aab045f1f2110b47cd21ae51d35344e7805a573  ./audit/random_tables/random2_2_p3_results.json
32221ffdac3949b2502409f0476fca6a4739e55a9ddfb602eefb4d6858c43bb3  ./audit/random_tables/random2_2_p5_input.json
4563784b4b85ec9f2818d7ca141680fcc3bd97a0b6c0311142276481fee9932e  ./audit/random_tables/random2_2_p5_results.json
c47391705bc10f5bc9dcc1b08588d92e424dd7039efafae93e2d8e16f7476fdb  ./audit/random_tables/random2_p2_input.json
1cf4e0794f6636391f7729ad0e3ba8f650e6cade4856315cff7ccdace0a43eae  ./audit/random_tables/random2_p2_results.json
92cc08607ce602b469354438dc8699df7e9fda26e298ed76601c376c1d927b4d  ./audit/random_tables/random2_p3_input.json
107948c500e79acf30f94ab4c38dade53ee19d13d6ce9115db7bef037aeff4f2  ./audit/random_tables/random2_p3_results.json
2a76bfb3794c7d4f4d288b2fb919a357837db36121b9cac00d8db2d9f9167dae  ./audit/random_tables/random2_p5_input.json
8ebbac684c225b922e8303466f4f580fd9482321c73a24f8385fe118cbcd5037  ./audit/random_tables/random2_p5_results.json
8db10df7131826f770bbc2eb13cd0c7f670cf3c9b03f6a9f89f07e581380de7d  ./audit/random_tables/random3_0_p2_input.json
d7bca2208000518f8639c99fecfe9a7a9bbca58e54da9e5d8ec634a767645901  ./audit/random_tables/random3_0_p2_results.json
8f8a4a3e21daa00f26f3cf9a1a9c878fc62e33f0af4056f991af15840722cacd  ./audit/random_tables/random3_0_p3_input.json
7e5320fba2d7d4bc6deb8f4b19fab90b42159feaff2b60554dd8734467d3cc60  ./audit/random_tables/random3_0_p3_results.json
feda19b005019c3db320a1bb241f292d3bca252a9465e1e6e91109e3e2f4ea00  ./audit/random_tables/random3_0_p5_input.json
66ddf8a38a64beed58aa1229664330d8a801cd5c0e35fced33118c9c7063b8fc  ./audit/random_tables/random3_0_p5_results.json
991537d198fb838ac2bacf771c236d866e0e5b8628a1ed5d208e68e0ca0d65a0  ./audit/random_tables/random3_1_p2_input.json
9259b5b0241118f07c4ebbddaaf5650f1b4ad7973afc9c6938262332368b3710  ./audit/random_tables/random3_1_p2_results.json
9da6ec2b373ef4ea6cbf6bf2714eb8dcba7b45ac507b322bab5f409a9810005d  ./audit/random_tables/random3_1_p3_input.json
8a8328d450d10bf23675e13158b3a3bbd8f7d3b57ff3ce9be2828f268ca31d19  ./audit/random_tables/random3_1_p3_results.json
956dcd07fb97510ef65a166d471e94bb7dc5e7aeb2987bc18e129412dca77ebf  ./audit/random_tables/random3_1_p5_input.json
a152cf1b2d679945cde8eb5abab6a795ea644174f4821516a62f512a745f3855  ./audit/random_tables/random3_1_p5_results.json
754e93111657b5ee5212a4f43984e18b77878f0ec021f548249c2e5734326607  ./audit/random_tables/random3_2_p2_input.json
e228781f6a96162d7b65baf89b6c607e7e6633c4cc7b9633021edc6abad4c3da  ./audit/random_tables/random3_2_p2_results.json
8bac44cfd938872b84d479208ddc25dd951b147197e921f5d2581d945cbb91f5  ./audit/random_tables/random3_2_p3_input.json
af023e1e41e71561272ab5adcdee350665dd47476296adde1abe1e4830fd1bf1  ./audit/random_tables/random3_2_p3_results.json
251fbc8a375fa15c71598c550786430cc6241f9a966ed6b0069c807609cde1c7  ./audit/random_tables/random3_2_p5_input.json
99367ace47753cab542e04a10682f8ce4de1d3f5baa465d8c2f447e8adf2b785  ./audit/random_tables/random3_2_p5_results.json
14e0b3f4f7cb2aef93583243bb3047f27812c04368db3faef7b34b9c19c4e225  ./audit/random_tables/random3_p2_input.json
3e26dd21bd20b2116963f71425873589ceee8016764297344567e9004a7db9df  ./audit/random_tables/random3_p2_results.json
4f06524c22561fbab3793cf5773186596445951383d2a62ea2952baea789eda2  ./audit/random_tables/random3_p3_input.json
261079da259ed356124c63688d2500bace6d76b31a2ad7259837ae7076e70fcf  ./audit/random_tables/random3_p3_results.json
6471d7a56db0993e36a89f5f000445715ddbb26a55f1c2fe1943e612201475b6  ./audit/random_tables/random3_p5_input.json
e57204e818548338cdfd25113d7886b6b8465def1bdb3c56fc23d18e7e10b2a1  ./audit/random_tables/random3_p5_results.json
cbccbbb85aa47984fe64c688d7d9118dbe0d60d417f1ddb97185e9e3c6ca6cdd  ./audit/random_tables/random_baseline_final.log
b3f4bf34b96b127b598c09b748d48dd4890299d947241d9f30bef0a7ad9acae6  ./audit/random_tables/random_degree2.log
6ddfa4eed6cff0a6327340b23dd88139a7068b9ee7142a35dec979f890cb01ef  ./audit/random_tables/random_degree2_2_p2_input.json
89773698a633f1c769a90a8ea92f716d28cef550c650bdef388096972d7160c0  ./audit/random_tables/random_degree2_2_p2_results.json
cd8358ae31a193731a7b54fce16287e5ede8821418d75431175bb16a388897d9  ./audit/random_tables/random_degree2_2_p3_input.json
6e9786de12447849843c84b7494d5aebf5a8f0a22a94bf8802bd7cb511906f16  ./audit/random_tables/random_degree2_2_p3_results.json
ad5a4b7b23105710bc77bdd08120c358e45fc76b10ec3bce697f42a1c24724f5  ./audit/random_tables/random_degree2_2_p5_input.json
a3757e95e2936767e463ec41b1b70631b714f231920f4e20d886d7f0a9be8a7d  ./audit/random_tables/random_degree2_2_p5_results.json
899c6e208c93b83d45d253762e4ef8d9310c0178a4f7622de4a952413ad90fb4  ./audit/random_tables/random_degree2_3_p2_input.json
7d9ada440789dea166e0a9a35306fe43be5d760143e40064310aff3785f76136  ./audit/random_tables/random_degree2_3_p2_results.json
665dd1f191166fa20e3992f8a1319c5f9ea3e1b6c831fce5e2f8d25873d30315  ./audit/random_tables/random_degree2_3_p3_input.json
773de6e61ca7e4a663731e7bc8424d0aadff180e6aaaaf45542e9abee3f63e57  ./audit/random_tables/random_degree2_3_p3_results.json
ebaf45d3abd108debfddd12e366f4f5a26f1cb8800e0c99aab7c0d8b0953ef67  ./audit/random_tables/random_degree2_3_p5_input.json
9110ebf47e5ad97ea6ae82275a6862f66e8bb9f98169008324649f13643ba190  ./audit/random_tables/random_degree2_3_p5_results.json
5d595ba6d08b6d30f528beaf2a4ee1171c1b8810b02a20584e248babc5f09624  ./audit/random_tables/random_full.log
c1c6a01067340e443a51bb8c0f1bdf4ab65f319853f60c1c97bed5641e21ce34  ./audit/random_tables/reference.py
34be05e3761ea5458fc3e8a27c5d3ae0700a20047e694e312c5d46d54ac49cbe  ./audit/random_tables/run_polynomial_extension.py
c1b38b9176d832f0092297a1c3f27dd6977a11e882f5e24ae2b2af931d74d8b9  ./audit/random_tables/run_random.py
63ca1a6a593dd57dfbaf05ad8a6b150aa97667e65dac90716d445e02e66f06a3  ./audit/random_tables/run_random_degree2.py
9e38f1332b69ad4ec2f40aca2ab5cab1400870eb9787593dc53f9492f28af7f7  ./audit/random_tables/run_tables.py
e14bad1cecb81fe9ca30fc3770227261215d10f4a6dd5710858c8bcae843aee9  ./audit/random_tables/ry13_p2_a1.graph.log
fdf770014eb2c968a6f7a212d7e89e8ae2dfe51c89ebd8320c421a688e35bd31  ./audit/random_tables/ry13_p2_a1.json
0b1083e23bec3facb9ff034651f7dc9563f2f7920e3ad405b28cc0814b64947c  ./audit/random_tables/ry13_p2_a1.txt
a80f0eeeb1087d72de4095270597c824f9f648ac8f42d53195ad3606a887cb82  ./audit/random_tables/ry13_p2_a2.graph.log
3611b8634510ffc08a38aa61d954c700815d40a9c4e6bba9a79ed7218be5832b  ./audit/random_tables/ry13_p2_a2.json
6e4dbc188495f79d6035296094e31fa873888e25f77117c2667c2ec0ca7da778  ./audit/random_tables/ry13_p2_a2.txt
65f3dc7de02c59ae015b8aeaa83f83f59def80246f68fee0cc11038e88055ab8  ./audit/random_tables/ry13_p2_a3.graph.log
f54f066ba2b7d395e6a595b26e437513961550c0397f61a8a834399121247ec1  ./audit/random_tables/ry13_p2_a3.json
23b3788c4e20b7cf80d49156ef69d64c9dbbeb42e1e2213f680c5dc051fe2f54  ./audit/random_tables/ry13_p2_a3.txt
04bd6d45b653f8254743ea0663f8d901e74eebf7b897e86a1ec6a2359aec57c2  ./audit/random_tables/ry13_p2_a4.graph.log
9f4c988d03be782261699cfe1437082db9d48e567aceb41f03fddaa1335ddead  ./audit/random_tables/ry13_p2_a4.json
6987708704f2597d78a5520f3dded80138fe31b41ce9bd22a6894599b03c0b0d  ./audit/random_tables/ry13_p2_a4.txt
6d39a72d723aa33999ca8d8e2b13e49242e0736238b9cb757294c9cca3f614d6  ./audit/random_tables/ry13_p2_a5.graph.log
a2edbf58fb40d8881430da1b757d7d10d641905747c38cadce107cf4a35cdd21  ./audit/random_tables/ry13_p2_a5.json
f81191fc79dfb4502ea9eb0eb70e7a6a64dd2a316b4bf2b21cd30bb37e9774f9  ./audit/random_tables/ry13_p2_a5.txt
0f0311f1c4907d290cf7948a23856c67c9649874867f3d4c722fd1188750d495  ./audit/random_tables/ry13_p2_a6.graph.log
93768196c7c305637108bcbaf8d3ea721cbaf405ce22ab4faeb1ebd55140407a  ./audit/random_tables/ry13_p2_a6.json
60e051b7e9da5881c265d0ad118f0ab3514deeeccf3f4b752cf42a2023781c3a  ./audit/random_tables/ry13_p2_a6.txt
15fe6acd4f74f71c618186f1584a17d0ed1a0ed3c9b9e906ebd632fda568159f  ./audit/random_tables/ry13_p2_input.json
b80d09f846199d4c3288357a802509491ccdcb1243553d02b89b047cda0fa0bb  ./audit/random_tables/ry13_p2_results.json
bc539d6ae32700acc8586bb05cdbf79142b2498db007c22789378591b2e8c581  ./audit/random_tables/ry13_p3_a1.graph.log
df520a8388aab50b93ae0973a4b6615445f70f1292480c6bcb29b12eeddafccf  ./audit/random_tables/ry13_p3_a1.json
11a6fff7c5412394612a4816c5bf66f15b3a6248b78a44e16a661d294afacd68  ./audit/random_tables/ry13_p3_a1.txt
899508936c1e4f353402af62ff938c0a33f0db0d2643f3694f58463c548b1b4d  ./audit/random_tables/ry13_p3_a2.graph.log
147c6ecfe5b9c1fd3fdd2925c502585ea866af6793df75b0014b34b06d8d546e  ./audit/random_tables/ry13_p3_a2.json
4ca4aa3017e02b7390bac9be557cea4ce532253231a99ab1c35c5768671822fa  ./audit/random_tables/ry13_p3_a2.txt
9d6a1201391c5c297af6c36fac8f56a1c4f940760c93952b28439b2d73f4026d  ./audit/random_tables/ry13_p3_a3.graph.log
56710cab49a28bda79839e7c422dd87a3294284c5d9dd066af4aef649b714fcc  ./audit/random_tables/ry13_p3_a3.json
0054aea17dfe18765b651987f4baabe510ab0ee6825028f090795a85d3580940  ./audit/random_tables/ry13_p3_a3.txt
5f82e1b83f96ce4f8bc69ab3803f2d2a1d2bf2b0137b7050592c20102c184020  ./audit/random_tables/ry13_p3_input.json
ad1f67330e198959bfbac43527e8acbc88a05a7f4ca44ef8ea7505bdf18694b0  ./audit/random_tables/ry13_p3_results.json
2e1869d2214a4106f17852b79494403a9b65e083b7633178729f42e03c259633  ./audit/random_tables/ry13_polymax_p2_input.json
3650a068ace49cdd935356e682635c02ff4f20628d26419bdee664497db83553  ./audit/random_tables/ry13_polymax_p2_results.json
abf350e3cfae4b902a37fb7875204fa75fe66f7df88c262dfe686fb184ddf871  ./audit/random_tables/setup_fam3571_a7.log
0b3dbf664d32fadf493336890df51a63446a2343ad4e710f8d30c1f046053ce7  ./audit/random_tables/simplex3_p2_input.json
3318b4b2753a8b50a05a86329831e1d2f500056428c3ba377665e1cb5fa3fea0  ./audit/random_tables/simplex3_p2_results.json
73ae3be996c3e6321875ebdba160cd75d628f724aa766994a30c4b3ec086149f  ./audit/random_tables/summary.json
7f6e9e2bc8fced1d321378ff4ae889b5a3dc964cbd87e9c9fc4df9caf91fd397  ./audit/random_tables/table_full.log
f53cba020937d1dfff504efba7818508ab946f048406b3abd44b8d21613eba2d  ./audit/random_tables/table_full_results.json
e5db53f26109370312ae27da9d7d956d1b8fec4ca02d731335b1c85036058281  ./audit/random_tables/table_poly_extension.log
c6344649c5f260662437a44090bf1c0c3c3dc0818b7639fb3088b26dcce9dcda  ./audit/random_tables/tables.log
85e157048633a880be0ec3afc009e0651bdd1602020a1f90323d5ba0bb77b612  ./exponent_three/README.md
ba77d997fab8e36ee554a1a9ae84e811d0a5c00c2d79261f7b62cc8a7d86dc23  ./exponent_three/certificate_rebuild.json
7d50d6c9059ffb0f5577886db8986b4bafadcd7849c0fae0fc429885671e566c  ./exponent_three/certificate_rebuild.log
d63986a70b6a9a0dfe53a7e4b95a20f53fcf6aba9a5eace2c2016541fbe7d946  ./exponent_three/certificate_rebuild.py
cde1bef78b42c45a5ab30cdf0c10fecd84b40f3ebe17d1c917d8a31fa34b39bd  ./exponent_three/kernel_parameter_example.json
cde1bef78b42c45a5ab30cdf0c10fecd84b40f3ebe17d1c917d8a31fa34b39bd  ./exponent_three/kernel_parameter_example.log
9aa8f731288b9530c6c42f867652afdf24317ecea0533752968584dd4d7ec4a3  ./exponent_three/kernel_parameter_example.py
6189aa309ff22567dbcf3aec5d87434ff8dd3f8a535a193385f2a7473a8f6f67  ./exponent_three/polynomial_certificate.json
6189aa309ff22567dbcf3aec5d87434ff8dd3f8a535a193385f2a7473a8f6f67  ./exponent_three/polynomial_certificate.log
8cbace04764ebd6df904c74d603580c5e50f77aa957f7ed0a4f05d3dd0310241  ./exponent_three/polynomial_certificate.py
ae13a83bb4e124d12df08dc293dcddc07f8a02e9f207b6275975755f53d67171  ./exponent_three/primitive_reachability.json
97ba095f7b41ed392c8e0c02db172d3dce6abf466f617680622e0081f2cfbaa8  ./exponent_three/primitive_reachability.log
3fa0d7f3c874daaa7afea0b7e9b4aa47341d22bdac162d01ce230c4d5640ceb8  ./exponent_three/primitive_reachability.py
dd0dd6cc8cd3c9484c418070576765250f85229e6e3ff6d55f2d984298dbfd5a  ./exponent_three/reproduce.py
bc66e315edfa6aa3cd37c1e74b7567a711d889bf84136389226afff131b4e363  ./reproduce.py
844f9e1fe241382ce44880510da553b6df45ee823ae09dded750141b49421690  ./reproduction_logs/core.log
133ef76958ded2ba2f28e5800719b1adcfd4d43c38d333a0234d725a1635af75  ./reproduction_logs/corollaries.log
8530c98a674ba75503c34cb203313af75b1ed1b88f2cee6ed2df139dac04c7ae  ./reproduction_logs/history8.log
6b326ada239f882ef42b2d21f72a079496770ec2c61dee0d4660c5de1ca3cebf  ./reproduction_logs/history8_setup.log
e167007998e4599011f8f8191253feb893e54a6037431cf6833548c2d1d032c3  ./reproduction_logs/history_tables.log
5ef9d77b07298597cdd866852fa647fdd8c42febc27570e1a7075483fa9dc824  ./reproduction_logs/independent_matrix8.log
a780234e71557460417105b6ddc8562bedfa1fa2d8c9e070ef1cb3fa344ae3fa  ./reproduction_logs/independent_matrix9.log
512498dba94daec3e9bd1d7fb9c4021beb284d45326987ae1e3b2c4546a69208  ./reproduction_logs/matrices.log
c600cddd48efe87db45f4b60cbf65791b98a19e39bad8d4bc996db3da6553499  ./reproduction_logs/polynomial_extension.log
2460d4be37da0bf3ba4f1099cbb24d7d261eb6cea8e2767aab9fb3a8e5b53311  ./reproduction_logs/polynomial_tables.log
ece9a2ca952af67fd1e64506286d0090553d8cbe85f01f67ed77ab90c2a19a00  ./reproduction_logs/prefix.log
b88be53c936b8ce0ed3f1d036f0d6498bed113e505ee910125383241b2879350  ./reproduction_logs/product8.log
8dcbe42049a4cd7ce36f2d6f5e3aa7036a9a41a6b8e88ffdb99205f04b1b0ca4  ./reproduction_logs/random.log
22143217ed5d294f464de74cf09c81fafd095e0cfbf9f1768ea48b67ef3fc025  ./reproduction_logs/random_degree2.log
d8076653b9e056260d6ebaf8b7811331c34ef8cccd7e074a6d8dce4fd834765e  ./reproduction_logs/rational_graphs.log
545238cbfc06646117685b2763d95380cb0506c4b4ae1b64168cd01d8d4d1c33  ./reproduction_logs/sort_graph8.log
e5440b837633f12d9452a4a50a0d5a3e7351cad02c975dc589a1f98524805f60  ./reproduction_logs/sort_graph9.log
100d4a4abc8486f0f0646ad52e3f7fb27cd3a84f5ab0e8d8d8595ea7c4410c48  ./reproduction_logs/zero_orbit.log


==> anc/audit/appendix/check_matrices.py <==
#!/usr/bin/env python3
"""Exact independent check of appendix 3x3 theta matrices and congruences."""
import json,time
from pathlib import Path
from check_zero_orbit import mul_small

I=[[1,0,0],[0,1,0],[0,0,1]]
Z=[[0]*3 for _ in range(3)]

def add(A,B,M):return [[(A[i][j]+B[i][j])%M for j in range(3)] for i in range(3)]
def neg(A,M):return [[-v%M for v in r] for r in A]
def sub(A,B,M):return add(A,neg(B,M),M)
def mul(A,B,M):return [[sum(A[i][k]*B[k][j] for k in range(3))%M for j in range(3)] for i in range(3)]
def scale(a,A,M):return [[a*v%M for v in r] for r in A]
def det(A):
 return A[0][0]*(A[1][1]*A[2][2]-A[1][2]*A[2][1])-A[0][1]*(A[1][0]*A[2][2]-A[1][2]*A[2][0])+A[0][2]*(A[1][0]*A[2][1]-A[1][1]*A[2][0])
def inv(A,M):
 d=det(A);assert d%2
 out=[]
 for i in range(3):
  row=[]
  for j in range(3):
   rr=[r for r in range(3) if r!=j];cc=[c for c in range(3) if c!=i]
   co=(A[rr[0]][cc[0]]*A[rr[1]][cc[1]]-A[rr[0]][cc[1]]*A[rr[1]][cc[0]])*(-1)**(i+j)
   row.append(co*pow(d,-1,M)%M)
  out.append(row)
 assert mul(A,out,M)==I
 return out

def v2min(A,precision):
 return min((precision if a==0 else (a&-a).bit_length()-1) for row in A for a in row)

def run(params,steps=7,precision=14):
 start=time.perf_counter();mod=1<<precision;mask=mod-1
 a,b,c,d=params
 f={(0,0):1,(1,0):a&mask,(2,1):b&mask,(2,0):d&mask,(2,-1):c&mask}
 pol={(0,0):1};n=0
 theta=[I];gamma=[Z];basis=[(1,0),(2,0),(2,1)]
 for s in range(1,steps+1):
  N=(1<<s)-1
  while n<N:pol=mul_small(pol,f,mask);n+=1
  T=[[pol.get(((1<<s)*w[0]-u[0],(1<<s)*w[1]-u[1]),0) for w in basis] for u in basis]
  assert all(T[i][j]==0 for i in range(3) for j in range(i+1,3))
  assert det(T)%2
  theta.append(T)
  G=T
  for t in range(1,s):G=sub(G,mul(gamma[t],theta[s-t],mod),mod)
  assert v2min(G,precision)>=s-1,(params,s,G)
  gamma.append(G)
  right=Z
  for t in range(1,s+1):right=add(right,mul(theta[s-t],gamma[t],mod),mod)
  assert right==T
 phi=[mul(theta[s+1],inv(theta[s],mod),mod) for s in range(steps)]
 for s in range(1,len(phi)):
  assert v2min(sub(phi[s],phi[s-1],mod),precision)>=s
 # Use phi_{steps-1} as Phi modulo 2^steps. Its mu2=-1,mu3=1
 # are checked at the proven limit precision.
 limitmod=1<<steps;last=phi[-1]
 assert last[1][1]%limitmod==(limitmod-1),(params,last)
 assert last[2][2]%limitmod==1
 mu=last[0][0]%limitmod
 # Numerical identification of the third eigenvalue is only a finite test.
 frobpoly=(mu*mu-mu+2)%limitmod
 # Exact chi residual at precision guaranteed by finite ratio approximation.
 chi=[mu,-1,-mu,1] # (t^2-1)(t-mu)
 residuals=[]
 for n in range(steps-2):
  A=Z
  for r in range(4):A=add(A,scale(chi[r],theta[n+r],mod),mod)
  assert v2min(A,precision)>=n+1,(params,n,A)
  residuals.append(v2min(A,precision))
 return {'params':params,'steps':steps,'precision':precision,'theta1':theta[1],
 'last_phi':last,'mu_mod_2^steps':mu,'mu_polynomial_residue':frobpoly,
 'chi_residual_min_valuations':residuals,'gamma_min_valuations':[v2min(G,precision) for G in gamma[1:]],
 'phi_difference_min_valuations':[v2min(sub(phi[s],phi[s-1],mod),precision) for s in range(1,len(phi))],
 'seconds':time.perf_counter()-start}

if __name__=='__main__':
 out=[]
 for params in [(1,1,1,1),(3,5,7,-1),(-1,-3,5,9),(5,1,-7,3),(1,1,1,3)]:
  r=run(params);out.append(r);print(json.dumps(r),flush=True)
 Path('audit/appendix/matrix_results.json').write_text(json.dumps(out,indent=2)+'\n')


==> anc/audit/appendix/check_zero_orbit.py <==
#!/usr/bin/env python3
"""Independent exact RY zero-orbit computation, without histories or hashes.

Laurent polynomials are exact dictionaries. Products in transitions use
Kronecker substitution into nonnegative arbitrary-precision integers. Each
coefficient lane has enough bits that no carry between coefficient lanes is
possible, hence this is exact integer arithmetic (no floating point).
"""
import argparse, json, time, hashlib
from pathlib import Path


def mul_small(A, B, mask):
    out={}
    for (i,j),a in A.items():
        for (k,l),b in B.items():
            key=(i+k,j+l)
            out[key]=(out.get(key,0)+a*b)&mask
    return {u:c for u,c in out.items() if c}


def power_small(f,n,mask):
    A={(0,0):1}
    for _ in range(n):
        A=mul_small(A,f,mask)
    return A


def state_bytes(A,q,lane_bytes,stride):
    size=((2*q)*stride+(2*q+1)+1)*lane_bytes
    out=bytearray(size)
    for (i,j),c in A.items():
        assert 0 <= i <= 2*q and -q <= j <= q+1
        pos=(i*stride+j+q)*lane_bytes
        out[pos:pos+lane_bytes]=int(c).to_bytes(lane_bytes,'little')
    return bytes(out)


def zero_orbit(alpha,params=(1,1,1,1), max_steps=None):
    a,b,c,d=params
    mod=1<<alpha; mask=mod-1; q=1<<(alpha-1)
    f={(0,0):1,(1,0):a&mask,(2,1):b&mask,(2,0):d&mask,(2,-1):c&mask}
    f={u:c for u,c in f.items() if c}
    N={(0,1):1,(1,1):a&mask,(2,1):d&mask,(2,2):(2*b)&mask}
    N={u:c for u,c in N.items() if c}
    begin=time.perf_counter()
    fq1=power_small(f,q-1,mask)
    S=mul_small(N,fq1,mask)
    fq=mul_small(fq1,f,mask)
    # At most (2q+1)(2q+2) pairs contribute to any coefficient.
    maxsum=(2*q+1)*(2*q+2)*mask*mask
    lane_bytes=(maxsum.bit_length()+7)//8
    lane_bytes=max(1,lane_bytes)
    assert maxsum < 1<<(8*lane_bytes)
    stride=4*q+3
    fq_int=int.from_bytes(state_bytes(fq,q,lane_bytes,stride),'little')
    seen={}; step=0
    poly_digests=[]
    while True:
        raw=state_bytes(S,q,lane_bytes,stride)
        if raw in seen:
            first=seen[raw]
            break
        seen[raw]=step
        poly_digests.append(hashlib.sha256(raw).hexdigest())
        packed=int.from_bytes(raw,'little')*fq_int
        plen=((4*q)*stride+(4*q+2)+1)*lane_bytes
        prod=packed.to_bytes(plen,'little')
        T={}
        for i in range(2*q+1):
            for j in range(-q,q+2):
                pos=((2*i)*stride+2*j+2*q)*lane_bytes
                val=int.from_bytes(prod[pos:pos+lane_bytes],'little')&mask
                if val: T[(i,j)]=val
        S=T; step+=1
        if max_steps and step>=max_steps:
            return {'alpha':alpha,'params':params,'steps':step,'stopped':True,
                'seconds':time.perf_counter()-begin}
    expected_pre=alpha+1; expected_period=1<<(alpha+1)
    assert first==expected_pre,(alpha,params,first,expected_pre)
    assert step-first==expected_period,(alpha,params,step-first,expected_period)
    return {'alpha':alpha,'params':params,'preperiod':first,'period':step-first,
        'distinct':step,'expected':expected_pre+expected_period,
        'seconds':time.perf_counter()-begin,'lane_bytes':lane_bytes,
        'stride':stride,'maxsum':maxsum,
        'ordered_state_sha256':hashlib.sha256(''.join(poly_digests).encode()).hexdigest()}


def witness_checks():
    for a,b,c,d in [(1,1,1,1),(3,5,7,-1),(-1,-3,5,9),(5,1,-7,3),(1,1,1,3)]:
        for k in range(1,11):
            n=1<<k
            U=lambda t:(t-1)*((t//2)*a*a-d)
            B=lambda t:pow(b,t-1)*U(t)
            for ell in range(1,4):
                n1=n<<ell
                diff=B(n1)-B(n)
                assert diff!=0
                v=(abs(diff)&-abs(diff)).bit_length()-1
                assert v==k-1,(a,b,c,d,k,ell,v)
    return {'witness_cases':5*10*3,'status':'PASS'}


if __name__=='__main__':
    ap=argparse.ArgumentParser()
    ap.add_argument('--max-alpha',type=int,default=6)
    ap.add_argument('--other-params-through',type=int,default=4)
    ap.add_argument('--output',default='audit/appendix/zero_orbit_results.json')
    args=ap.parse_args()
    out={'method':'exact arbitrary-integer Kronecker polynomial multiplication',
        'witness':witness_checks(),'runs':[]}
    for params,upto in [((1,1,1,1),args.max_alpha)]+[(p,args.other_params_through) for p in [(3,5,7,-1),(-1,-3,5,9),(5,1,-7,3),(1,1,1,3)]]:
        for alpha in range(1,upto+1):
            result=zero_orbit(alpha,params)
            out['runs'].append(result)
            print(json.dumps(result),flush=True)
            Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out['witness']),flush=True)


==> anc/audit/appendix/matrices.log <==
{"params": [1, 1, 1, 1], "steps": 7, "precision": 14, "theta1": [[1, 0, 0], [1, 1, 0], [0, 1, 1]], "last_phi": [[15579, 0, 0], [11903, 767, 0], [13930, 7809, 1]], "mu_mod_2^steps": 91, "mu_polynomial_residue": 0, "chi_residual_min_valuations": [1, 2, 3, 4, 5], "gamma_min_valuations": [0, 1, 2, 3, 4, 5, 6], "phi_difference_min_valuations": [1, 2, 3, 4, 5, 6], "seconds": 2.5073959689980256}
{"params": [3, 5, 7, -1], "steps": 7, "precision": 14, "theta1": [[3, 0, 0], [1, 16383, 0], [0, 7, 5]], "last_phi": [[475, 0, 0], [10603, 11903, 0], [11722, 8115, 7937]], "mu_mod_2^steps": 91, "mu_polynomial_residue": 0, "chi_residual_min_valuations": [1, 2, 3, 4, 5], "gamma_min_valuations": [0, 1, 2, 3, 5, 5, 6], "phi_difference_min_valuations": [1, 2, 3, 4, 5, 6], "seconds": 2.581503007997526}
{"params": [-1, -3, 5, 9], "steps": 7, "precision": 14, "theta1": [[16383, 0, 0], [1, 9, 0], [0, 5, 16381]], "last_phi": [[7387, 0, 0], [11081, 6399, 0], [15910, 125, 15617]], "mu_mod_2^steps": 91, "mu_polynomial_residue": 0, "chi_residual_min_valuations": [1, 2, 3, 4, 5], "gamma_min_valuations": [0, 1, 2, 3, 4, 5, 6], "phi_difference_min_valuations": [1, 2, 3, 4, 5, 6], "seconds": 2.6430110299988883}
{"params": [5, 1, -7, 3], "steps": 7, "precision": 14, "theta1": [[5, 0, 0], [1, 3, 0], [0, 16377, 1]], "last_phi": [[6491, 0, 0], [7333, 7679, 0], [5464, 13443, 1]], "mu_mod_2^steps": 91, "mu_polynomial_residue": 0, "chi_residual_min_valuations": [1, 2, 3, 4, 5], "gamma_min_valuations": [0, 1, 2, 3, 4, 5, 6], "phi_difference_min_valuations": [1, 2, 3, 4, 5, 6], "seconds": 2.4213683449997916}
{"params": [1, 1, 1, 3], "steps": 7, "precision": 14, "theta1": [[1, 0, 0], [1, 3, 0], [0, 1, 1]], "last_phi": [[1627, 0, 0], [1825, 10751, 0], [5752, 14979, 1]], "mu_mod_2^steps": 91, "mu_polynomial_residue": 0, "chi_residual_min_valuations": [1, 2, 3, 4, 5], "gamma_min_valuations": [0, 1, 2, 3, 4, 5, 6], "phi_difference_min_valuations": [1, 2, 3, 4, 5, 6], "seconds": 2.190764389000833}


==> anc/audit/appendix/matrix_results.json <==
[
  {
    "params": [
      1,
      1,
      1,
      1
    ],
    "steps": 7,
    "precision": 14,
    "theta1": [
      [
        1,
        0,
        0
      ],
      [
        1,
        1,
        0
      ],
      [
        0,
        1,
        1
      ]
    ],
    "last_phi": [
      [
        15579,
        0,
        0
      ],
      [
        11903,
        767,
        0
      ],
      [
        13930,
        7809,
        1
      ]
    ],
    "mu_mod_2^steps": 91,
    "mu_polynomial_residue": 0,
    "chi_residual_min_valuations": [
      1,
      2,
      3,
      4,
      5
    ],
    "gamma_min_valuations": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "phi_difference_min_valuations": [
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "seconds": 2.5073959689980256
  },
  {
    "params": [
      3,
      5,
      7,
      -1
    ],
    "steps": 7,
    "precision": 14,
    "theta1": [
      [
        3,
        0,
        0
      ],
      [
        1,
        16383,
        0
      ],
      [
        0,
        7,
        5
      ]
    ],
    "last_phi": [
      [
        475,
        0,
        0
      ],
      [
        10603,
        11903,
        0
      ],
      [
        11722,
        8115,
        7937
      ]
    ],
    "mu_mod_2^steps": 91,
    "mu_polynomial_residue": 0,
    "chi_residual_min_valuations": [
      1,
      2,
      3,
      4,
      5
    ],
    "gamma_min_valuations": [
      0,
      1,
      2,
      3,
      5,
      5,
      6
    ],
    "phi_difference_min_valuations": [
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "seconds": 2.581503007997526
  },
  {
    "params": [
      -1,
      -3,
      5,
      9
    ],
    "steps": 7,
    "precision": 14,
    "theta1": [
      [
        16383,
        0,
        0
      ],
      [
        1,
        9,
        0
      ],
      [
        0,
        5,
        16381
      ]
    ],
    "last_phi": [
      [
        7387,
        0,
        0
      ],
      [
        11081,
        6399,
        0
      ],
      [
        15910,
        125,
        15617
      ]
    ],
    "mu_mod_2^steps": 91,
    "mu_polynomial_residue": 0,
    "chi_residual_min_valuations": [
      1,
      2,
      3,
      4,
      5
    ],
    "gamma_min_valuations": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "phi_difference_min_valuations": [
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "seconds": 2.6430110299988883
  },
  {
    "params": [
      5,
      1,
      -7,
      3
    ],
    "steps": 7,
    "precision": 14,
    "theta1": [
      [
        5,
        0,
        0
      ],
      [
        1,
        3,
        0
      ],
      [
        0,
        16377,
        1
      ]
    ],
    "last_phi": [
      [
        6491,
        0,
        0
      ],
      [
        7333,
        7679,
        0
      ],
      [
        5464,
        13443,
        1
      ]
    ],
    "mu_mod_2^steps": 91,
    "mu_polynomial_residue": 0,
    "chi_residual_min_valuations": [
      1,
      2,
      3,
      4,
      5
    ],
    "gamma_min_valuations": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "phi_difference_min_valuations": [
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "seconds": 2.4213683449997916
  },
  {
    "params": [
      1,
      1,
      1,
      3
    ],
    "steps": 7,
    "precision": 14,
    "theta1": [
      [
        1,
        0,
        0
      ],
      [
        1,
        3,
        0
      ],
      [
        0,
        1,
        1
      ]
    ],
    "last_phi": [
      [
        1627,
        0,
        0
      ],
      [
        1825,
        10751,
        0
      ],
      [
        5752,
        14979,
        1
      ]
    ],
    "mu_mod_2^steps": 91,
    "mu_polynomial_residue": 0,
    "chi_residual_min_valuations": [
      1,
      2,
      3,
      4,
      5
    ],
    "gamma_min_valuations": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "phi_difference_min_valuations": [
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "seconds": 2.190764389000833
  }
]


==> anc/audit/appendix/zero_orbit.log <==
{"alpha": 1, "params": [1, 1, 1, 1], "preperiod": 2, "period": 4, "distinct": 6, "expected": 6, "seconds": 7.818799713277258e-05, "lane_bytes": 1, "stride": 7, "maxsum": 12, "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"}
{"alpha": 2, "params": [1, 1, 1, 1], "preperiod": 3, "period": 8, "distinct": 11, "expected": 11, "seconds": 0.00013529399802791886, "lane_bytes": 2, "stride": 11, "maxsum": 270, "ordered_state_sha256": "26eb8c0669cb621db3a2f0b9f61ffc23deb44cf570e9b937a1d6d350b36c8a50"}
{"alpha": 3, "params": [1, 1, 1, 1], "preperiod": 4, "period": 16, "distinct": 20, "expected": 20, "seconds": 0.0020440489970496856, "lane_bytes": 2, "stride": 19, "maxsum": 4410, "ordered_state_sha256": "4833da7e67bc9b65efa2332fae89476268d29fe7737ec848f8386ed610d6f729"}
{"alpha": 4, "params": [1, 1, 1, 1], "preperiod": 5, "period": 32, "distinct": 37, "expected": 37, "seconds": 0.014266303998738294, "lane_bytes": 3, "stride": 35, "maxsum": 68850, "ordered_state_sha256": "fd064cef15e090057ebe2846e4f8f9f03831e2fe331089df9b73bfb10d877cf1"}
{"alpha": 5, "params": [1, 1, 1, 1], "preperiod": 6, "period": 64, "distinct": 70, "expected": 70, "seconds": 0.16000788000019384, "lane_bytes": 3, "stride": 67, "maxsum": 1078242, "ordered_state_sha256": "df4888086d5a7099b6484f85084768dad9e1baf23d7a6cb8c7c2b0e67cd3b57e"}
{"alpha": 6, "params": [1, 1, 1, 1], "preperiod": 7, "period": 128, "distinct": 135, "expected": 135, "seconds": 1.4897301430028165, "lane_bytes": 4, "stride": 131, "maxsum": 17027010, "ordered_state_sha256": "ef91bfa5abb9619cb113a58ed51882cb22356d833b95f1c896296aaef06e7873"}
{"alpha": 7, "params": [1, 1, 1, 1], "preperiod": 8, "period": 256, "distinct": 264, "expected": 264, "seconds": 24.32482620799783, "lane_bytes": 4, "stride": 259, "maxsum": 270483330, "ordered_state_sha256": "8ae27aa68e897dc190a630d3fd512c5f95ed33cddd5fe697b68065cbe2ec2c92"}
{"alpha": 1, "params": [3, 5, 7, -1], "preperiod": 2, "period": 4, "distinct": 6, "expected": 6, "seconds": 4.9664999096421525e-05, "lane_bytes": 1, "stride": 7, "maxsum": 12, "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"}
{"alpha": 2, "params": [3, 5, 7, -1], "preperiod": 3, "period": 8, "distinct": 11, "expected": 11, "seconds": 0.00018357699809712358, "lane_bytes": 2, "stride": 11, "maxsum": 270, "ordered_state_sha256": "83b7603110af32f1c6f19264c97cca01a10b57cda353952a9d4283b678399550"}
{"alpha": 3, "params": [3, 5, 7, -1], "preperiod": 4, "period": 16, "distinct": 20, "expected": 20, "seconds": 0.001135653001256287, "lane_bytes": 2, "stride": 19, "maxsum": 4410, "ordered_state_sha256": "59f993f8a250515f66e1ab01867f4f1f93f0f04b53e1b45a582b479232333792"}
{"alpha": 4, "params": [3, 5, 7, -1], "preperiod": 5, "period": 32, "distinct": 37, "expected": 37, "seconds": 0.00841576400125632, "lane_bytes": 3, "stride": 35, "maxsum": 68850, "ordered_state_sha256": "01d855c20e0c2792dd4a61c5a29627526f7a19078a258508b117245e185a46e1"}
{"alpha": 5, "params": [3, 5, 7, -1], "preperiod": 6, "period": 64, "distinct": 70, "expected": 70, "seconds": 0.09735722800178337, "lane_bytes": 3, "stride": 67, "maxsum": 1078242, "ordered_state_sha256": "84acfdb1a5ed9ec9e345c231d0ab54490da5e9f9294e49a804d0865c21818c48"}
{"alpha": 1, "params": [-1, -3, 5, 9], "preperiod": 2, "period": 4, "distinct": 6, "expected": 6, "seconds": 4.4307002099230886e-05, "lane_bytes": 1, "stride": 7, "maxsum": 12, "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"}
{"alpha": 2, "params": [-1, -3, 5, 9], "preperiod": 3, "period": 8, "distinct": 11, "expected": 11, "seconds": 0.00021574499987764284, "lane_bytes": 2, "stride": 11, "maxsum": 270, "ordered_state_sha256": "f0e63e0e5a5c8f2050dee3d0e8e02ef79b8a18c7c9df44a3c48be4f5429ca13e"}
{"alpha": 3, "params": [-1, -3, 5, 9], "preperiod": 4, "period": 16, "distinct": 20, "expected": 20, "seconds": 0.0009240140025212895, "lane_bytes": 2, "stride": 19, "maxsum": 4410, "ordered_state_sha256": "d8888c2e530819fd169eb428332bc560d7724b9e8558ebb330878998db0e7626"}
{"alpha": 4, "params": [-1, -3, 5, 9], "preperiod": 5, "period": 32, "distinct": 37, "expected": 37, "seconds": 0.009133248000580352, "lane_bytes": 3, "stride": 35, "maxsum": 68850, "ordered_state_sha256": "e5ab1674a2ad36d8214b12d0a7cf8ae0f34b26202f40fd7d074b3816f58dc833"}
{"alpha": 5, "params": [-1, -3, 5, 9], "preperiod": 6, "period": 64, "distinct": 70, "expected": 70, "seconds": 0.0880868640015251, "lane_bytes": 3, "stride": 67, "maxsum": 1078242, "ordered_state_sha256": "28ceb4d71e3c70a674fc5cfc885d80abd74aec0145b3c083e23e8390263d0a57"}
{"alpha": 1, "params": [5, 1, -7, 3], "preperiod": 2, "period": 4, "distinct": 6, "expected": 6, "seconds": 4.990600064047612e-05, "lane_bytes": 1, "stride": 7, "maxsum": 12, "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"}
{"alpha": 2, "params": [5, 1, -7, 3], "preperiod": 3, "period": 8, "distinct": 11, "expected": 11, "seconds": 0.0001302659984503407, "lane_bytes": 2, "stride": 11, "maxsum": 270, "ordered_state_sha256": "1688dc3b2935228db08b03e698b42f104c3be26d88cd23af246307bf974f2202"}
{"alpha": 3, "params": [5, 1, -7, 3], "preperiod": 4, "period": 16, "distinct": 20, "expected": 20, "seconds": 0.0010303540002496447, "lane_bytes": 2, "stride": 19, "maxsum": 4410, "ordered_state_sha256": "0862a56d0aed0f2d80f8563cf32927c7d556a1b3503f4065d3abb9b68bda08f6"}
{"alpha": 4, "params": [5, 1, -7, 3], "preperiod": 5, "period": 32, "distinct": 37, "expected": 37, "seconds": 0.009161639998637838, "lane_bytes": 3, "stride": 35, "maxsum": 68850, "ordered_state_sha256": "2c2ccc31d50b15dad5f1b0dc299a01b01e72f6a25b72f233294a756adb398865"}
{"alpha": 5, "params": [5, 1, -7, 3], "preperiod": 6, "period": 64, "distinct": 70, "expected": 70, "seconds": 0.09590108100019279, "lane_bytes": 3, "stride": 67, "maxsum": 1078242, "ordered_state_sha256": "f8e79f44ebf778cbda441e6612cf6cd877032f1797e144a86c128f64d656e9ec"}
{"alpha": 1, "params": [1, 1, 1, 3], "preperiod": 2, "period": 4, "distinct": 6, "expected": 6, "seconds": 0.00017050799942808226, "lane_bytes": 1, "stride": 7, "maxsum": 12, "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"}
{"alpha": 2, "params": [1, 1, 1, 3], "preperiod": 3, "period": 8, "distinct": 11, "expected": 11, "seconds": 0.00015630599955329672, "lane_bytes": 2, "stride": 11, "maxsum": 270, "ordered_state_sha256": "1688dc3b2935228db08b03e698b42f104c3be26d88cd23af246307bf974f2202"}
{"alpha": 3, "params": [1, 1, 1, 3], "preperiod": 4, "period": 16, "distinct": 20, "expected": 20, "seconds": 0.0008272880004369654, "lane_bytes": 2, "stride": 19, "maxsum": 4410, "ordered_state_sha256": "bc0924215153d2a995eeddce008d07026be234357bf1ea1377c010eaa4b70b75"}
{"alpha": 4, "params": [1, 1, 1, 3], "preperiod": 5, "period": 32, "distinct": 37, "expected": 37, "seconds": 0.008731431000342127, "lane_bytes": 3, "stride": 35, "maxsum": 68850, "ordered_state_sha256": "360e4017be779fed3256c902849f0b6c541a998fd9f00a9cd1044b3115270476"}
{"alpha": 5, "params": [1, 1, 1, 3], "preperiod": 6, "period": 64, "distinct": 70, "expected": 70, "seconds": 0.10637321400281508, "lane_bytes": 3, "stride": 67, "maxsum": 1078242, "ordered_state_sha256": "6b2daee5f9e3713e36c3ae809f75736507e6f1a1a9d197981315794c54b4fa76"}
{"witness_cases": 150, "status": "PASS"}


==> anc/audit/appendix/zero_orbit_results.json <==
{
  "method": "exact arbitrary-integer Kronecker polynomial multiplication",
  "witness": {
    "witness_cases": 150,
    "status": "PASS"
  },
  "runs": [
    {
      "alpha": 1,
      "params": [
        1,
        1,
        1,
        1
      ],
      "preperiod": 2,
      "period": 4,
      "distinct": 6,
      "expected": 6,
      "seconds": 7.818799713277258e-05,
      "lane_bytes": 1,
      "stride": 7,
      "maxsum": 12,
      "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"
    },
    {
      "alpha": 2,
      "params": [
        1,
        1,
        1,
        1
      ],
      "preperiod": 3,
      "period": 8,
      "distinct": 11,
      "expected": 11,
      "seconds": 0.00013529399802791886,
      "lane_bytes": 2,
      "stride": 11,
      "maxsum": 270,
      "ordered_state_sha256": "26eb8c0669cb621db3a2f0b9f61ffc23deb44cf570e9b937a1d6d350b36c8a50"
    },
    {
      "alpha": 3,
      "params": [
        1,
        1,
        1,
        1
      ],
      "preperiod": 4,
      "period": 16,
      "distinct": 20,
      "expected": 20,
      "seconds": 0.0020440489970496856,
      "lane_bytes": 2,
      "stride": 19,
      "maxsum": 4410,
      "ordered_state_sha256": "4833da7e67bc9b65efa2332fae89476268d29fe7737ec848f8386ed610d6f729"
    },
    {
      "alpha": 4,
      "params": [
        1,
        1,
        1,
        1
      ],
      "preperiod": 5,
      "period": 32,
      "distinct": 37,
      "expected": 37,
      "seconds": 0.014266303998738294,
      "lane_bytes": 3,
      "stride": 35,
      "maxsum": 68850,
      "ordered_state_sha256": "fd064cef15e090057ebe2846e4f8f9f03831e2fe331089df9b73bfb10d877cf1"
    },
    {
      "alpha": 5,
      "params": [
        1,
        1,
        1,
        1
      ],
      "preperiod": 6,
      "period": 64,
      "distinct": 70,
      "expected": 70,
      "seconds": 0.16000788000019384,
      "lane_bytes": 3,
      "stride": 67,
      "maxsum": 1078242,
      "ordered_state_sha256": "df4888086d5a7099b6484f85084768dad9e1baf23d7a6cb8c7c2b0e67cd3b57e"
    },
    {
      "alpha": 6,
      "params": [
        1,
        1,
        1,
        1
      ],
      "preperiod": 7,
      "period": 128,
      "distinct": 135,
      "expected": 135,
      "seconds": 1.4897301430028165,
      "lane_bytes": 4,
      "stride": 131,
      "maxsum": 17027010,
      "ordered_state_sha256": "ef91bfa5abb9619cb113a58ed51882cb22356d833b95f1c896296aaef06e7873"
    },
    {
      "alpha": 7,
      "params": [
        1,
        1,
        1,
        1
      ],
      "preperiod": 8,
      "period": 256,
      "distinct": 264,
      "expected": 264,
      "seconds": 24.32482620799783,
      "lane_bytes": 4,
      "stride": 259,
      "maxsum": 270483330,
      "ordered_state_sha256": "8ae27aa68e897dc190a630d3fd512c5f95ed33cddd5fe697b68065cbe2ec2c92"
    },
    {
      "alpha": 1,
      "params": [
        3,
        5,
        7,
        -1
      ],
      "preperiod": 2,
      "period": 4,
      "distinct": 6,
      "expected": 6,
      "seconds": 4.9664999096421525e-05,
      "lane_bytes": 1,
      "stride": 7,
      "maxsum": 12,
      "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"
    },
    {
      "alpha": 2,
      "params": [
        3,
        5,
        7,
        -1
      ],
      "preperiod": 3,
      "period": 8,
      "distinct": 11,
      "expected": 11,
      "seconds": 0.00018357699809712358,
      "lane_bytes": 2,
      "stride": 11,
      "maxsum": 270,
      "ordered_state_sha256": "83b7603110af32f1c6f19264c97cca01a10b57cda353952a9d4283b678399550"
    },
    {
      "alpha": 3,
      "params": [
        3,
        5,
        7,
        -1
      ],
      "preperiod": 4,
      "period": 16,
      "distinct": 20,
      "expected": 20,
      "seconds": 0.001135653001256287,
      "lane_bytes": 2,
      "stride": 19,
      "maxsum": 4410,
      "ordered_state_sha256": "59f993f8a250515f66e1ab01867f4f1f93f0f04b53e1b45a582b479232333792"
    },
    {
      "alpha": 4,
      "params": [
        3,
        5,
        7,
        -1
      ],
      "preperiod": 5,
      "period": 32,
      "distinct": 37,
      "expected": 37,
      "seconds": 0.00841576400125632,
      "lane_bytes": 3,
      "stride": 35,
      "maxsum": 68850,
      "ordered_state_sha256": "01d855c20e0c2792dd4a61c5a29627526f7a19078a258508b117245e185a46e1"
    },
    {
      "alpha": 5,
      "params": [
        3,
        5,
        7,
        -1
      ],
      "preperiod": 6,
      "period": 64,
      "distinct": 70,
      "expected": 70,
      "seconds": 0.09735722800178337,
      "lane_bytes": 3,
      "stride": 67,
      "maxsum": 1078242,
      "ordered_state_sha256": "84acfdb1a5ed9ec9e345c231d0ab54490da5e9f9294e49a804d0865c21818c48"
    },
    {
      "alpha": 1,
      "params": [
        -1,
        -3,
        5,
        9
      ],
      "preperiod": 2,
      "period": 4,
      "distinct": 6,
      "expected": 6,
      "seconds": 4.4307002099230886e-05,
      "lane_bytes": 1,
      "stride": 7,
      "maxsum": 12,
      "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"
    },
    {
      "alpha": 2,
      "params": [
        -1,
        -3,
        5,
        9
      ],
      "preperiod": 3,
      "period": 8,
      "distinct": 11,
      "expected": 11,
      "seconds": 0.00021574499987764284,
      "lane_bytes": 2,
      "stride": 11,
      "maxsum": 270,
      "ordered_state_sha256": "f0e63e0e5a5c8f2050dee3d0e8e02ef79b8a18c7c9df44a3c48be4f5429ca13e"
    },
    {
      "alpha": 3,
      "params": [
        -1,
        -3,
        5,
        9
      ],
      "preperiod": 4,
      "period": 16,
      "distinct": 20,
      "expected": 20,
      "seconds": 0.0009240140025212895,
      "lane_bytes": 2,
      "stride": 19,
      "maxsum": 4410,
      "ordered_state_sha256": "d8888c2e530819fd169eb428332bc560d7724b9e8558ebb330878998db0e7626"
    },
    {
      "alpha": 4,
      "params": [
        -1,
        -3,
        5,
        9
      ],
      "preperiod": 5,
      "period": 32,
      "distinct": 37,
      "expected": 37,
      "seconds": 0.009133248000580352,
      "lane_bytes": 3,
      "stride": 35,
      "maxsum": 68850,
      "ordered_state_sha256": "e5ab1674a2ad36d8214b12d0a7cf8ae0f34b26202f40fd7d074b3816f58dc833"
    },
    {
      "alpha": 5,
      "params": [
        -1,
        -3,
        5,
        9
      ],
      "preperiod": 6,
      "period": 64,
      "distinct": 70,
      "expected": 70,
      "seconds": 0.0880868640015251,
      "lane_bytes": 3,
      "stride": 67,
      "maxsum": 1078242,
      "ordered_state_sha256": "28ceb4d71e3c70a674fc5cfc885d80abd74aec0145b3c083e23e8390263d0a57"
    },
    {
      "alpha": 1,
      "params": [
        5,
        1,
        -7,
        3
      ],
      "preperiod": 2,
      "period": 4,
      "distinct": 6,
      "expected": 6,
      "seconds": 4.990600064047612e-05,
      "lane_bytes": 1,
      "stride": 7,
      "maxsum": 12,
      "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"
    },
    {
      "alpha": 2,
      "params": [
        5,
        1,
        -7,
        3
      ],
      "preperiod": 3,
      "period": 8,
      "distinct": 11,
      "expected": 11,
      "seconds": 0.0001302659984503407,
      "lane_bytes": 2,
      "stride": 11,
      "maxsum": 270,
      "ordered_state_sha256": "1688dc3b2935228db08b03e698b42f104c3be26d88cd23af246307bf974f2202"
    },
    {
      "alpha": 3,
      "params": [
        5,
        1,
        -7,
        3
      ],
      "preperiod": 4,
      "period": 16,
      "distinct": 20,
      "expected": 20,
      "seconds": 0.0010303540002496447,
      "lane_bytes": 2,
      "stride": 19,
      "maxsum": 4410,
      "ordered_state_sha256": "0862a56d0aed0f2d80f8563cf32927c7d556a1b3503f4065d3abb9b68bda08f6"
    },
    {
      "alpha": 4,
      "params": [
        5,
        1,
        -7,
        3
      ],
      "preperiod": 5,
      "period": 32,
      "distinct": 37,
      "expected": 37,
      "seconds": 0.009161639998637838,
      "lane_bytes": 3,
      "stride": 35,
      "maxsum": 68850,
      "ordered_state_sha256": "2c2ccc31d50b15dad5f1b0dc299a01b01e72f6a25b72f233294a756adb398865"
    },
    {
      "alpha": 5,
      "params": [
        5,
        1,
        -7,
        3
      ],
      "preperiod": 6,
      "period": 64,
      "distinct": 70,
      "expected": 70,
      "seconds": 0.09590108100019279,
      "lane_bytes": 3,
      "stride": 67,
      "maxsum": 1078242,
      "ordered_state_sha256": "f8e79f44ebf778cbda441e6612cf6cd877032f1797e144a86c128f64d656e9ec"
    },
    {
      "alpha": 1,
      "params": [
        1,
        1,
        1,
        3
      ],
      "preperiod": 2,
      "period": 4,
      "distinct": 6,
      "expected": 6,
      "seconds": 0.00017050799942808226,
      "lane_bytes": 1,
      "stride": 7,
      "maxsum": 12,
      "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"
    },
    {
      "alpha": 2,
      "params": [
        1,
        1,
        1,
        3
      ],
      "preperiod": 3,
      "period": 8,
      "distinct": 11,
      "expected": 11,
      "seconds": 0.00015630599955329672,
      "lane_bytes": 2,
      "stride": 11,
      "maxsum": 270,
      "ordered_state_sha256": "1688dc3b2935228db08b03e698b42f104c3be26d88cd23af246307bf974f2202"
    },
    {
      "alpha": 3,
      "params": [
        1,
        1,
        1,
        3
      ],
      "preperiod": 4,
      "period": 16,
      "distinct": 20,
      "expected": 20,
      "seconds": 0.0008272880004369654,
      "lane_bytes": 2,
      "stride": 19,
      "maxsum": 4410,
      "ordered_state_sha256": "bc0924215153d2a995eeddce008d07026be234357bf1ea1377c010eaa4b70b75"
    },
    {
      "alpha": 4,
      "params": [
        1,
        1,
        1,
        3
      ],
      "preperiod": 5,
      "period": 32,
      "distinct": 37,
      "expected": 37,
      "seconds": 0.008731431000342127,
      "lane_bytes": 3,
      "stride": 35,
      "maxsum": 68850,
      "ordered_state_sha256": "360e4017be779fed3256c902849f0b6c541a998fd9f00a9cd1044b3115270476"
    },
    {
      "alpha": 5,
      "params": [
        1,
        1,
        1,
        3
      ],
      "preperiod": 6,
      "period": 64,
      "distinct": 70,
      "expected": 70,
      "seconds": 0.10637321400281508,
      "lane_bytes": 3,
      "stride": 67,
      "maxsum": 1078242,
      "ordered_state_sha256": "6b2daee5f9e3713e36c3ae809f75736507e6f1a1a9d197981315794c54b4fa76"
    }
  ]
}


==> anc/audit/core/core_checks.json <==
{
  "status": "[NUMERICAL]",
  "method": "Independent sparse exact modular arithmetic; direct inverse-series recurrence versus delta level formula; exhaustive histories",
  "seed": 20261021,
  "cases": [
    {
      "variables": 1,
      "p": 2,
      "alpha": 4,
      "case": 0,
      "N": [
        [
          [
            2
          ],
          14
        ]
      ],
      "Q": [
        [
          [
            0
          ],
          1
        ]
      ],
      "words": 15,
      "level_identities": 60
    },
    {
      "variables": 1,
      "p": 2,
      "alpha": 4,
      "case": 1,
      "N": [
        [
          [
            0
          ],
          15
        ],
        [
          [
            1
          ],
          13
        ]
      ],
      "Q": [
        [
          [
            0
          ],
          1
        ]
      ],
      "words": 15,
      "level_identities": 60
    },
    {
      "variables": 1,
      "p": 2,
      "alpha": 4,
      "case": 2,
      "N": [
        [
          [
            0
          ],
          13
        ],
        [
          [
            2
          ],
          13
        ]
      ],
      "Q": [
        [
          [
            0
          ],
          1
        ],
        [
          [
            1
          ],
          3
        ]
      ],
      "words": 15,
      "level_identities": 60
    },
    {
      "variables": 1,
      "p": 3,
      "alpha": 3,
      "case": 0,
      "N": [
        [
          [
            1
          ],
          26
        ],
        [
          [
            2
          ],
          24
        ]
      ],
      "Q": [
        [
          [
            0
          ],
          1
        ],
        [
          [
            1
          ],
          25
        ]
      ],
      "words": 13,
      "level_identities": 39
    },
    {
      "variables": 1,
      "p": 3,
      "alpha": 3,
      "case": 1,
      "N": [
        [
          [
            2
          ],
          24
        ]
      ],
      "Q": [
        [
          [
            0
          ],
          1
        ],
        [
          [
            1
          ],
          26
        ]
      ],
      "words": 13,
      "level_identities": 39
    },
    {
      "variables": 1,
      "p": 3,
      "alpha": 3,
      "case": 2,
      "N": [
        [
          [
            0
          ],
          26
        ],
        [
          [
            2
          ],
          26
        ]
      ],
      "Q": [
        [
          [
            0
          ],
          1
        ],
        [
          [
            1
          ],
          3
        ]
      ],
      "words": 13,
      "level_identities": 39
    },
    {
      "variables": 1,
      "p": 5,
      "alpha": 2,
      "case": 0,
      "N": [
        [
          [
            1
          ],
          24
        ],
        [
          [
            2
          ],
          1
        ]
      ],
      "Q": [
        [
          [
            0
          ],
          1
        ],
        [
          [
            1
          ],
          2
        ]
      ],
      "words": 31,
      "level_identities": 62
    },
    {
      "variables": 1,
      "p": 5,
      "alpha": 2,
      "case": 1,
      "N": [
        [
          [
            2
          ],
          2
        ]
      ],
      "Q": [
        [
          [
            0
          ],
          1
        ],
        [
          [
            1
          ],
          22
        ]
      ],
      "words": 31,
      "level_identities": 62
    },
    {
      "variables": 1,
      "p": 5,
      "alpha": 2,
      "case": 2,
      "N": [
        [
          [
            0
          ],
          23
        ],
        [
          [
            1
          ],
          23
        ]
      ],
      "Q": [
        [
          [
            0
          ],
          1
        ]
      ],
      "words": 31,
      "level_identities": 62
    },
    {
      "variables": 2,
      "p": 2,
      "alpha": 3,
      "case": 0,
      "N": [
        [
          [
            0,
            1
          ],
          6
        ],
        [
          [
            2,
            1
          ],
          5
        ],
        [
          [
            2,
            2
          ],
          7
        ]
      ],
      "Q": [
        [
          [
            0,
            0
          ],
          1
        ],
        [
          [
            0,
            1
          ],
          3
        ],
        [
          [
            1,
            1
          ],
          6
        ]
      ],
      "words": 15,
      "level_identities": 45
    },
    {
      "variables": 2,
      "p": 2,
      "alpha": 3,
      "case": 1,
      "N": [
        [
          [
            0,
            2
          ],
          6
        ],
        [
          [
            1,
            0
          ],
          6
        ],
        [
          [
            1,
            2
          ],
          7
        ]
      ],
      "Q": [
        [
          [
            0,
            0
          ],
          1
        ],
        [
          [
            0,
            1
          ],
          2
        ],
        [
          [
            1,
            1
          ],
          6
        ]
      ],
      "words": 15,
      "level_identities": 45
    },
    {
      "variables": 2,
      "p": 2,
      "alpha": 3,
      "case": 2,
      "N": [
        [
          [
            0,
            2
          ],
          3
        ],
        [
          [
            2,
            0
          ],
          2
        ]
      ],
      "Q": [
        [
          [
            0,
            0
          ],
          1
        ],
        [
          [
            1,
            0
          ],
          5
        ]
      ],
      "words": 15,
      "level_identities": 45
    },
    {
      "variables": 3,
      "p": 2,
      "alpha": 2,
      "case": 0,
      "N": [
        [
          [
            0,
            0,
            1
          ],
          1
        ],
        [
          [
            0,
            2,
            1
          ],
          2
        ],
        [
          [
            1,
            2,
            1
          ],
          1
        ]
      ],
      "Q": [
        [
          [
            0,
            0,
            0
          ],
          1
        ],
        [
          [
            0,
            0,
            1
          ],
          3
        ],
        [
          [
            1,
            1,
            1
          ],
          1
        ]
      ],
      "words": 7,
      "level_identities": 14
    },
    {
      "variables": 3,
      "p": 2,
      "alpha": 2,
      "case": 1,
      "N": [
        [
          [
            0,
            2,
            0
          ],
          2
        ],
        [
          [
            1,
            1,
            0
          ],
          1
        ]
      ],
      "Q": [
        [
          [
            0,
            0,
            0
          ],
          1
        ],
        [
          [
            1,
            0,
            0
          ],
          2
        ]
      ],
      "words": 7,
      "level_identities": 14
    },
    {
      "variables": 3,
      "p": 2,
      "alpha": 2,
      "case": 2,
      "N": [
        [
          [
            1,
            1,
            1
          ],
          1
        ],
        [
          [
            2,
            1,
            0
          ],
          2
        ],
        [
          [
            2,
            1,
            1
          ],
          1
        ]
      ],
      "Q": [
        [
          [
            0,
            0,
            0
          ],
          1
        ],
        [
          [
            1,
            0,
            0
          ],
          1
        ],
        [
          [
            1,
            1,
            0
          ],
          2
        ]
      ],
      "words": 7,
      "level_identities": 14
    },
    {
      "variables": 2,
      "p": 3,
      "alpha": 2,
      "case": 0,
      "N": [
        [
          [
            0,
            0
          ],
          2
        ],
        [
          [
            0,
            1
          ],
          1
        ],
        [
          [
            1,
            1
          ],
          1
        ]
      ],
      "Q": [
        [
          [
            0,
            0
          ],
          1
        ],
        [
          [
            0,
            1
          ],
          2
        ]
      ],
      "words": 13,
      "level_identities": 26
    },
    {
      "variables": 2,
      "p": 3,
      "alpha": 2,
      "case": 1,
      "N": [
        [
          [
            0,
            1
          ],
          6
        ],
        [
          [
            1,
            1
          ],
          6
        ],
        [
          [
            2,
            1
          ],
          2
        ]
      ],
      "Q": [
        [
          [
            0,
            0
          ],
          1
        ],
        [
          [
            0,
            1
          ],
          3
        ]
      ],
      "words": 13,
      "level_identities": 26
    },
    {
      "variables": 2,
      "p": 3,
      "alpha": 2,
      "case": 2,
      "N": [
        [
          [
            1,
            0
          ],
          8
        ],
        [
          [
            1,
            2
          ],
          3
        ]
      ],
      "Q": [
        [
          [
            0,
            0
          ],
          1
        ],
        [
          [
            1,
            1
          ],
          3
        ]
      ],
      "words": 13,
      "level_identities": 26
    },
    {
      "variables": 2,
      "p": 5,
      "alpha": 2,
      "case": 0,
      "N": [
        [
          [
            0,
            0
          ],
          2
        ],
        [
          [
            0,
            2
          ],
          24
        ],
        [
          [
            1,
            2
          ],
          3
        ]
      ],
      "Q": [
        [
          [
            0,
            0
          ],
          1
        ],
        [
          [
            0,
            1
          ],
          22
        ],
        [
          [
            1,
            1
          ],
          23
        ]
      ],
      "words": 6,
      "level_identities": 12
    },
    {
      "variables": 2,
      "p": 5,
      "alpha": 2,
      "case": 1,
      "N": [
        [
          [
            0,
            0
          ],
          3
        ],
        [
          [
            1,
            0
          ],
          2
        ],
        [
          [
            2,
            2
          ],
          23
        ]
      ],
      "Q": [
        [
          [
            0,
            0
          ],
          1
        ],
        [
          [
            1,
            1
          ],
          24
        ]
      ],
      "words": 6,
      "level_identities": 12
    },
    {
      "variables": 2,
      "p": 5,
      "alpha": 2,
      "case": 2,
      "N": [
        [
          [
            0,
            0
          ],
          23
        ],
        [
          [
            1,
            1
          ],
          2
        ]
      ],
      "Q": [
        [
          [
            0,
            0
          ],
          1
        ],
        [
          [
            1,
            1
          ],
          24
        ]
      ],
      "words": 6,
      "level_identities": 12
    }
  ],
  "history_counts": [
    {
      "window": [
        0,
        0
      ],
      "raw_tuples": 4096,
      "compatible": 64
    },
    {
      "window": [
        0,
        1
      ],
      "raw_tuples": 4096,
      "compatible": 64
    },
    {
      "window": [
        1,
        0
      ],
      "raw_tuples": 4096,
      "compatible": 64
    },
    {
      "window": [
        1,
        1
      ],
      "raw_tuples": 4096,
      "compatible": 64
    }
  ],
  "total_words": 300,
  "total_level_identities": 774,
  "elapsed_seconds": 0.32613560800018604,
  "arbitrary_history_transition_checks": 810
}


==> anc/audit/core/core_checks.py <==
#!/usr/bin/env python3
"""Independent exact tests of Sections 2--5. No supplied code is imported.
All coefficient computations are integer arithmetic modulo p**alpha.
Finite checks only; the symbolic arguments are in the paper.
"""
import itertools, json, random, time
from pathlib import Path


def clean(A,M): return {u:c%M for u,c in A.items() if c%M}
def add(A,B,M,sgn=1):
    C=dict(A)
    for u,c in B.items(): C[u]=(C.get(u,0)+sgn*c)%M
    return clean(C,M)
def mul(A,B,M,cap=None):
    C={}
    for u,c in A.items():
        for v,d in B.items():
            w=tuple(a+b for a,b in zip(u,v))
            if cap and any(a>b for a,b in zip(w,cap)):continue
            C[w]=(C.get(w,0)+c*d)%M
    return clean(C,M)
def power(A,k,M,m):
    C={(0,)*m:1}
    while k:
        if k&1:C=mul(C,A,M)
        k//=2
        if k:A=mul(A,A,M)
    return C
def sig(A,q):return {tuple(q*i for i in u):c for u,c in A.items()}
def sec(A,q,v=0):
    return {tuple((i-v)//q for i in u):c for u,c in A.items() if all(i>=v and (i-v)%q==0 for i in u)}
def delt(Q,p,a,M,m):
    D={}
    for s in range(1,a+1):
        B=power(Q,p**s-1,M,m)
        for t in range(1,s):B=add(B,mul(D[t],sig(power(Q,p**(s-t)-1,M,m),p**t),M),M,-1)
        assert all(c%p**(s-1)==0 for c in B.values())
        D[s]=B
    return D

def invseries(Q,M,cap):
    m=len(cap); out={}; zero=(0,)*m
    for u in sorted(itertools.product(*(range(c+1) for c in cap)),key=lambda u:(sum(u),u)):
        if u==zero:out[u]=pow(Q[zero],-1,M);continue
        s=0
        for v,c in Q.items():
            if v!=zero and all(i>=j for i,j in zip(u,v)):
                s+=c*out.get(tuple(i-j for i,j in zip(u,v)),0)
        c=(-s*pow(Q[zero],-1,M))%M
        if c:out[u]=c
    return out

def evallevels(levels,Q,p,M,cap):
    out={};m=len(cap)
    for j,N in enumerate(levels):
        if N:out=add(out,mul(N,sig(invseries(Q,M,tuple(c//p**j for c in cap)),p**j),M,cap),M)
    return out

def dval(w,t,s=0):return sum(r*p**q for q,r in enumerate(w[len(w)-s-t:len(w)-s or None]))

rng=random.Random(20261021)
results=[];started=time.monotonic()
for m,p,a,kmax in [(1,2,4,3),(1,3,3,2),(1,5,2,2),(2,2,3,3),(3,2,2,2),(2,3,2,2),(2,5,2,1)]:
    for case in range(3):
        M=p**a; cap=(2,)*m
        Q={(0,)*m:1}
        for _ in range(3):Q[tuple(rng.randrange(2) for _ in range(m))]=rng.randrange(-3,4)
        Q[(0,)*m]=1
        Q=clean(Q,M)
        N={tuple(rng.randrange(3) for _ in range(m)):rng.randrange(-3,4) for _ in range(3)}
        N=clean(N,M)
        D=delt(Q,p,max(a,kmax),M,m)
        nword=0; level_checks=0
        for k in range(kmax+1):
            maxcap=tuple(p**k*c+p**k-1 for c in cap)
            original=mul(N,invseries(Q,M,maxcap),M,maxcap)
            for w in itertools.product(range(p),repeat=k):
                v=sum(r*p**j for j,r in enumerate(w))
                want=sec(original,p**k,v)
                want={u:c for u,c in want.items() if all(x<=y for x,y in zip(u,cap))}
                ms=[N]
                for i in range(1,k+1):
                    B={}
                    for t in range(1,i+1):
                        vi=sum(w[i-t+q]*p**q for q in range(t))
                        B=add(B,sec(mul(D[t],ms[i-t],M),p**t,vi),M)
                    ms.append(B)
                levels=[ms[-1]]
                for j in range(1,a):
                    B={}
                    for t in range(1,k+1):
                        if j+t>max(a,kmax):continue # omitted delta divisible by p**a
                        vi=sum(w[k-t+q]*p**q for q in range(t))
                        B=add(B,sec(mul(D[j+t],ms[k-t],M),p**t,vi),M)
                    assert all(c%p**j==0 for c in B.values())
                    levels.append(B)
                got=evallevels(levels,Q,p,M,cap)
                assert got==want,(m,p,a,k,w,N,Q,got,want)
                nword+=1;level_checks+=a
        results.append(dict(variables=m,p=p,alpha=a,case=case,N=sorted(N.items()),Q=sorted(Q.items()),words=nword,level_identities=level_checks))

# Exact exhaustive history counting with J={0,1}, N=1+x^2,Q=1+x,p=2.
p=2; a=3; M=p**a; Q={(0,):1,(1,):1};J=((0,),(1,));D=delt(Q,p,a,M,1)
def op(t,v,H):return sec(mul(D[t],{u:c for u,c in zip(J,H) if c},M),p**t,v)
def tup(A,mod):return tuple(A.get(u,0)%mod for u in J)
def compatible(W,H):
    for s in range(a-1):
        pred={}
        for t in range(1,a-s):
            v=sum(W[a-1-s-t+q]*p**q for q in range(t))
            pred=add(pred,op(t,v,H[s+t]),M)
        if tup(pred,p**(a-s-1))!=tuple(c%p**(a-s-1) for c in H[s]):return False
    return True
counts=[]
for W in itertools.product(range(p),repeat=a-1):
    count=0
    for H in itertools.product(*(tuple(itertools.product(range(p**(a-s)),repeat=len(J))) for s in range(a))):
        if compatible(W,H):
            count+=1
            # Check precision, transition compatibility for every compatible state.
            for r in range(p):
                Wr=W+(r,); pred={}
                for t in range(1,a+1):
                    v=sum(Wr[a-t+q]*p**q for q in range(t))
                    pred=add(pred,op(t,v,H[t-1]),M)
                Hp=(tup(pred,M),)+tuple(tuple(c%p**(a-s) for c in H[s-1]) for s in range(1,a))
                assert compatible(Wr[-(a-1):],Hp)
    assert count==p**(len(J)*a)
    counts.append(dict(window=W,raw_tuples=4096,compatible=count))

out=dict(status='[NUMERICAL]',method='Independent sparse exact modular arithmetic; direct inverse-series recurrence versus delta level formula; exhaustive histories',seed=20261021,cases=results,history_counts=counts,total_words=sum(r['words'] for r in results),total_level_identities=sum(r['level_identities'] for r in results),elapsed_seconds=time.monotonic()-started)
Path(__file__).with_name('core_checks.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({k:v for k,v in out.items() if k not in ('cases','history_counts')},indent=2));print('history_counts',counts)

# Proposition 5 transitions: arbitrary histories, including incompatible ones.
transition_cases=0
for p,a in [(2,1),(2,2),(2,3),(2,4),(3,1),(3,2),(3,3),(5,1),(5,2)]:
    M=p**a;m=1;Q={(0,):1,(1,):1};D=delt(Q,p,a,M,m);cap=(3,)
    def psi(H,W,cap):
        lev=[{(0,):H[0]}]
        for j in range(1,a):
            B={}
            for t in range(1,a-j+1):
                v=sum(W[a-1-t+q]*p**q for q in range(t))
                B=add(B,sec({u:c*H[t]%M for u,c in D[j+t].items()},p**t,v),M)
            lev.append(B)
        return evallevels(lev,Q,p,M,cap)
    for _ in range(30):
        W=tuple(rng.randrange(p) for _ in range(a-1))
        H=tuple(rng.randrange(p**(a-s)) for s in range(a))
        for r in range(p):
            Wr=W+(r,); Hp0=0
            for t in range(1,a+1):
                v=sum(Wr[a-t+q]*p**q for q in range(t))
                B=sec({u:c*H[t-1]%M for u,c in D[t].items()},p**t,v)
                assert all(u==(0,) for u in B)
                Hp0+=B.get((0,),0)
            Hp=(Hp0%M,)+tuple(H[s-1]%(p**(a-s)) for s in range(1,a))
            Wp=Wr[-(a-1):] if a>1 else ()
            lhs=sec(psi(H,W,(p*cap[0]+r,)),p,r)
            rhs=psi(Hp,Wp,cap)
            assert lhs==rhs,(p,a,H,W,r,lhs,rhs)
            transition_cases+=1
out['arbitrary_history_transition_checks']=transition_cases
out['elapsed_seconds']=time.monotonic()-started
Path(__file__).with_name('core_checks.json').write_text(json.dumps(out,indent=2)+'\n')
print('arbitrary_history_transition_checks',transition_cases)


==> anc/audit/core/graph_recheck.py <==
# Independent check of a rational-Cartier graph file (format from METHOD.md):
# header uint32[4] = (alpha, n_states, initial, n_classes); uint16 outputs[n];
# uint32 succ[2n] (digits 0,1 interleaved); uint32 classes[n].
# 1) reachability from the initial state, 2) my own Moore refinement from outputs,
# 3) comparison of my partition with the stored one, 4) leading-zero invariance,
# 5) prefix check of outputs against coefficients of F, x^2F^2+(1+x+x^2)F+x^2=0, F(0)=0.
import sys, time, hashlib
import numpy as np

path = sys.argv[1]; L = int(sys.argv[2])
t0 = time.time()
raw = np.fromfile(path, dtype=np.uint8)
hdr = raw[:16].view('<u4')
alpha, n, init, ncls = (int(v) for v in hdr)
off = 16
out = raw[off:off + 2 * n].view('<u2').astype(np.int64); off += 2 * n
succ = raw[off:off + 8 * n].view('<u4').reshape(n, 2).astype(np.int64); off += 8 * n
stored = raw[off:off + 4 * n].view('<u4').astype(np.int64); off += 4 * n
assert off == raw.size, (off, raw.size)
print(f'alpha={alpha} states={n} init={init} stored_classes={ncls} load {time.time()-t0:.1f}s', flush=True)
assert succ.max() < n and succ.min() >= 0

# 1) reachability
seen = np.zeros(n, dtype=bool); seen[init] = True
front = np.array([init])
while front.size:
    nxt = np.unique(succ[front].ravel())
    nxt = nxt[~seen[nxt]]
    seen[nxt] = True
    front = nxt
print('reachable', int(seen.sum()), 'of', n, flush=True)

# 2) Moore refinement (exact; keys packed into int64 in two stages)
def relabel(key):
    _, inv = np.unique(key, return_inverse=True)
    return inv.astype(np.int64)
cls = relabel(out)
counts = [int(cls.max()) + 1]
B = 1 << 26
while True:
    k1 = cls * B + cls[succ[:, 0]]
    c1 = relabel(k1)
    k2 = c1 * B + cls[succ[:, 1]]
    new = relabel(k2)
    counts.append(int(new.max()) + 1)
    print('refine', counts, f'{time.time()-t0:.1f}s', flush=True)
    if counts[-1] == counts[-2]:
        break
    cls = new
K = counts[-1]
print('MY_K', K, flush=True)

# 3) same partition as stored?
pairs = np.unique(cls * B + stored)
print('stored partition identical:', pairs.size == K and int(stored.max()) + 1 == K == ncls, flush=True)

# 4) leading-zero invariance: output(succ0(s)) == output(s)
print('zero-digit output invariance:', bool(np.all(out[succ[:, 0]] == out)), flush=True)

# 5) prefix check
M = 1 << alpha
N = 1 << L
f = np.zeros(N, dtype=np.float64)
fi = np.zeros(N, dtype=np.int64)
for m in range(1, N):
    s = 0.0
    if m >= 2:
        a = f[:m - 1]
        s = float(np.dot(a, a[::-1]))  # sum_{i+j=m-2} f_i f_j, exact in float64 here
    v = -int(fi[m - 1]) - (int(fi[m - 2]) if m >= 2 else 0) - (1 if m == 2 else 0) - int(round(s))
    v %= M
    fi[m] = v; f[m] = v
print(f'coefficients up to {N} done {time.time()-t0:.1f}s', flush=True)
st = np.full(N, init, dtype=np.int64)
idx = np.arange(N, dtype=np.int64)
for k in range(L):
    st = succ[st, (idx >> k) & 1]
mism = int(np.count_nonzero(out[st] != fi))
print('prefix n <', N, 'mismatches', mism, f'{time.time()-t0:.1f}s', flush=True)


==> anc/audit/core/graph_recheck_a8.log <==
alpha=8 states=2991449 init=2991448 stored_classes=2747455 load 0.1s
reachable 2991449 of 2991449
refine [256, 65536] 3.0s
refine [256, 65536, 2369812] 3.5s
refine [256, 65536, 2369812, 2747455] 3.9s
refine [256, 65536, 2369812, 2747455, 2747455] 4.4s
MY_K 2747455
stored partition identical: True
zero-digit output invariance: True
coefficients up to 262144 done 35.1s
prefix n < 262144 mismatches 0 35.2s
exit 0


==> anc/audit/core/graph_recheck_a9.log <==
alpha=9 states=23136226 init=23136225 stored_classes=21151568 load 0.4s
reachable 23136226 of 23136226
refine [512, 262144] 43.3s
refine [512, 262144, 19336501] 50.0s
refine [512, 262144, 19336501, 21151568] 56.6s
refine [512, 262144, 19336501, 21151568, 21151568] 62.7s
MY_K 21151568
stored partition identical: True
zero-digit output invariance: True
coefficients up to 262144 done 113.7s
prefix n < 262144 mismatches 0 113.7s
exit 0


==> anc/audit/core/rational_a9_matrix_review.json <==
{
  "status": "[NUMERICAL] PASS",
  "modulus": 512,
  "basis_count": 109,
  "transition_entries_checked": 23762,
  "full_residual_entries_checked": 21364,
  "coefficients": [
    1,
    502,
    60,
    232,
    96,
    64,
    128,
    256,
    256
  ],
  "seeds_checked": 2,
  "elapsed_seconds": 1.4288481760013383,
  "quotient_method": "Direct x-coefficient recurrence; no inverse binomial expansion"
}


==> anc/audit/core/rational_a9_matrix_review.py <==
#!/usr/bin/env python3
"""Independent denominator-f^9 matrices, quotient by direct x-coefficient recurrence.
No import from other checkers; no delta/history implementation; no inverse binomial
expansion for the polynomial quotient (uses direct coefficient division instead).
"""
from pathlib import Path
from math import comb
import json,time
M=512
f={(0,0):1,(1,0):1,(2,0):1,(2,-1):1,(2,1):1}
N={(0,1):1,(1,1):1,(2,1):1,(2,2):2}
def plus(A,B,s=1):
 C=dict(A)
 for u,c in B.items():C[u]=C.get(u,0)+s*c
 return {u:c%M for u,c in C.items() if c%M}
def times(A,B):
 C={}
 for (i,j),c in A.items():
  for (k,l),d in B.items():C[i+k,j+l]=C.get((i+k,j+l),0)+c*d
 return {u:c%M for u,c in C.items() if c%M}
def pw(A,n):
 C={(0,0):1}
 for _ in range(n):C=times(C,A)
 return C
def fold(A):
 C={}
 for (i,j),c in A.items():C[i,abs(j)]=C.get((i,abs(j)),0)+c
 return {u:c%M for u,c in C.items() if c%M}
def section(A,r):return {((i-r)//2,j//2):c for (i,j),c in A.items() if i%2==r and j%2==0}
# All coefficients of f are 0 or1, so the following direct integer enumeration
# forms f^2-sigma(f) exactly before division by2.
E={}
for u,c in f.items():
 for v,d in f.items():
  w=u[0]+v[0],u[1]+v[1];E[w]=E.get(w,0)+c*d
for (i,j),c in f.items():E[2*i,2*j]=E.get((2*i,2*j),0)-c
assert all(c%2==0 for c in E.values())
E={u:c//2 for u,c in E.items() if c}
fps=[pw(f,j) for j in range(9)];eps=[pw(E,j) for j in range(9)]
coef=[(-2)**j*comb(4+j,j)%M for j in range(9)]
B=tuple((i,j) for i in range(19) for j in range((i+1)//2+1));Bset=set(B)
assert len(B)==109
q=fps[4]
# Divide by q=f^4 using q's constant x-coefficient, identically1.
def quotient(W):
 V={}
 for i in range(19):
  a={j:c for (k,j),c in W.items() if k==i}
  for (k,l),c in q.items():
   if k==0 or k>i:continue
   for (h,t),d in V.items():
    if h==i-k:a[l+t]=a.get(l+t,0)-c*d
  for j,c in a.items():
   if c%M:V[i,j]=c%M
 return V

def raw(A,r):
 W={}
 for j in range(9):
  T=section(times(times(A,f),eps[j]),r)
  W=plus(W,times(T,fps[8-j]),coef[j])
 W=fold(W)
 V=fold(quotient(W));V={u:c for u,c in V.items() if u in Bset}
 R=plus(W,fold(times(V,q)),-1)
 return V,R
started=time.monotonic();computed=[]
for r in range(2):
 cols=[raw({u:1},r) for u in B]
 computed.append(cols)
A=json.load(open('audit/independent_compute/data/matrix_a9.json'))
assert A['basis']==[list(u) for u in B]
entries=0;residual_entries=0
for r in range(2):
 for j,u in enumerate(B):
  for k,v in enumerate(B):
   assert computed[r][j][0].get(v,0)==A['matrices'][r][k][j],(r,u,v,'transition')
   entries+=1
 supp=[tuple(u) for u in A['full_residual'][r]['support']]
 assert set().union(*(set(c[1]) for c in computed[r]))==set(supp)
 for k,v in enumerate(supp):
  for j,u in enumerate(B):
   assert computed[r][j][1].get(v,0)==A['full_residual'][r]['matrix'][k][j],(r,u,v,'residual')
   residual_entries+=1
initial=times(N,fps[8]);seeds=[]
for r in range(2):
 V,R=raw(initial,r);assert not R;seed=[V.get(u,0) for u in B];assert seed==A['seeds'][r];seeds.append(seed)
out=dict(status='[NUMERICAL] PASS',modulus=M,basis_count=len(B),transition_entries_checked=entries,full_residual_entries_checked=residual_entries,coefficients=coef,seeds_checked=2,elapsed_seconds=time.monotonic()-started,quotient_method='Direct x-coefficient recurrence; no inverse binomial expansion')
Path(__file__).with_name('rational_a9_matrix_review.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))


==> anc/audit/core/rational_matrix_review.json <==
{
  "status": "[NUMERICAL]",
  "modulus": 256,
  "denominator_power": 8,
  "E": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        2,
        -1
      ],
      1
    ],
    [
      [
        2,
        0
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        3,
        -1
      ],
      1
    ],
    [
      [
        3,
        0
      ],
      1
    ],
    [
      [
        3,
        1
      ],
      1
    ],
    [
      [
        4,
        -1
      ],
      1
    ],
    [
      [
        4,
        0
      ],
      1
    ],
    [
      [
        4,
        1
      ],
      1
    ]
  ],
  "coefficients": [
    1,
    248,
    40,
    96,
    48,
    0,
    0,
    0
  ],
  "basis": [
    [
      0,
      0
    ],
    [
      1,
      0
    ],
    [
      1,
      1
    ],
    [
      2,
      0
    ],
    [
      2,
      1
    ],
    [
      3,
      0
    ],
    [
      3,
      1
    ],
    [
      3,
      2
    ],
    [
      4,
      0
    ],
    [
      4,
      1
    ],
    [
      4,
      2
    ],
    [
      5,
      0
    ],
    [
      5,
      1
    ],
    [
      5,
      2
    ],
    [
      5,
      3
    ],
    [
      6,
      0
    ],
    [
      6,
      1
    ],
    [
      6,
      2
    ],
    [
      6,
      3
    ],
    [
      7,
      0
    ],
    [
      7,
      1
    ],
    [
      7,
      2
    ],
    [
      7,
      3
    ],
    [
      7,
      4
    ],
    [
      8,
      0
    ],
    [
      8,
      1
    ],
    [
      8,
      2
    ],
    [
      8,
      3
    ],
    [
      8,
      4
    ],
    [
      9,
      0
    ],
    [
      9,
      1
    ],
    [
      9,
      2
    ],
    [
      9,
      3
    ],
    [
      9,
      4
    ],
    [
      9,
      5
    ],
    [
      10,
      0
    ],
    [
      10,
      1
    ],
    [
      10,
      2
    ],
    [
      10,
      3
    ],
    [
      10,
      4
    ],
    [
      10,
      5
    ],
    [
      11,
      0
    ],
    [
      11,
      1
    ],
    [
      11,
      2
    ],
    [
      11,
      3
    ],
    [
      11,
      4
    ],
    [
      11,
      5
    ],
    [
      11,
      6
    ],
    [
      12,
      0
    ],
    [
      12,
      1
    ],
    [
      12,
      2
    ],
    [
      12,
      3
    ],
    [
      12,
      4
    ],
    [
      12,
      5
    ],
    [
      12,
      6
    ],
    [
      13,
      0
    ],
    [
      13,
      1
    ],
    [
      13,
      2
    ],
    [
      13,
      3
    ],
    [
      13,
      4
    ],
    [
      13,
      5
    ],
    [
      13,
      6
    ],
    [
      13,
      7
    ],
    [
      14,
      0
    ],
    [
      14,
      1
    ],
    [
      14,
      2
    ],
    [
      14,
      3
    ],
    [
      14,
      4
    ],
    [
      14,
      5
    ],
    [
      14,
      6
    ],
    [
      14,
      7
    ],
    [
      15,
      0
    ],
    [
      15,
      1
    ],
    [
      15,
      2
    ],
    [
      15,
      3
    ],
    [
      15,
      4
    ],
    [
      15,
      5
    ],
    [
      15,
      6
    ],
    [
      15,
      7
    ],
    [
      15,
      8
    ],
    [
      16,
      0
    ],
    [
      16,
      1
    ],
    [
      16,
      2
    ],
    [
      16,
      3
    ],
    [
      16,
      4
    ],
    [
      16,
      5
    ],
    [
      16,
      6
    ],
    [
      16,
      7
    ],
    [
      16,
      8
    ]
  ],
  "matrices": [
    {
      "digit": 0,
      "basis_count": 89,
      "byte_count": 7921,
      "sha256": "36c323a7b961772415e40be96aa650ac9b668bd5245c7fc84bd9f762a20ad951"
    },
    {
      "digit": 1,
      "basis_count": 89,
      "byte_count": 7921,
      "sha256": "6e61fc003d4c3c0c88908f9647e93b33caba0b0ff84705dcdb8ba329cd78a278"
    }
  ],
  "initial_output": 0,
  "first_transitions": [
    {
      "digit": 0,
      "bytes_hex": "00ff01f808e41309c4f9437d89d52582d1a30a103be4745dffe1ea7db909cdb17e58a3ac4b73d022a4d6b145bfbfdbdb85d1edd68bf765e0a38c1b865405f79c5f4821c6a943eaff6c42480f56b9eeff24370eebdde4f1fbff"
    },
    {
      "digit": 1,
      "bytes_hex": "0001ff07f917f4f53313ba8e7833c7be375cafb09ea0cd45772d860acc3252ab44484584cbac146a8784f4e5158146c79dffb089468b5a71f67c4cecad43f5b9733ca35e02a4f1426116d5c1d0e9f9ff000000000000000000"
    }
  ],
  "elapsed_seconds": 0.0637830940031563
}


==> anc/audit/core/rational_matrix_review.py <==
#!/usr/bin/env python3
"""Independent exact matrix construction for denominator f^8 modulo256.
No supplied or other auditor's code is imported.  Negative y exponents are retained
through all products and only folded after an entire polynomial has been formed.
"""
from math import comb
from pathlib import Path
import hashlib,json,time

M=256
F={(0,0):1,(1,0):1,(2,0):1,(2,-1):1,(2,1):1}
N={(0,1):1,(1,1):1,(2,1):1,(2,2):2}

def add(A,B,scale=1,mod=M):
    R=dict(A)
    for u,c in B.items():R[u]=R.get(u,0)+scale*c
    return {u:c%mod for u,c in R.items() if c%mod} if mod else {u:c for u,c in R.items() if c}
def mul(A,B,mod=M):
    R={}
    for (i,j),c in A.items():
        for (k,l),d in B.items():R[i+k,j+l]=R.get((i+k,j+l),0)+c*d
    return {u:c%mod for u,c in R.items() if c%mod} if mod else {u:c for u,c in R.items() if c}
def pw(A,n,mod=M):
    R={(0,0):1}
    for _ in range(n):R=mul(R,A,mod)
    return R
def sec(A,r):return {((i-r)//2,j//2):c for (i,j),c in A.items() if i%2==r and j%2==0}
def fold(A):
    R={}
    for (i,j),c in A.items():R[i,abs(j)]=(R.get((i,abs(j)),0)+c)%M
    return {u:c for u,c in R.items() if c}
E2=add(mul(F,F,None),{(2*i,2*j):c for (i,j),c in F.items()},-1,None)
assert all(c%2==0 for c in E2.values())
E={u:c//2 for u,c in E2.items()}
coef=[(-2)**j*comb(3+j,j)%M for j in range(8)]
assert coef==[1,248,40,96,48,0,0,0]
FP=[pw(F,j) for j in range(5)]
EP=[pw(E,j) for j in range(5)]
B=tuple((i,j) for i in range(17) for j in range((i+1)//2+1))
assert len(B)==89
idx={u:k for k,u in enumerate(B)}
def transition(A,r):
    R={}
    for j in range(5):
        R=add(R,mul(sec(mul(A,EP[j]),r),FP[4-j]),coef[j])
    return fold(R)
started=time.monotonic();matrices=[]
for r in range(2):
    mat=[]
    for u in B:
        T=transition({u:1},r)
        assert all(v in idx for v in T),(r,u,T)
        mat.append(bytes(T.get(v,0) for v in B))
    data=b''.join(mat)
    Path(__file__).with_name(f'rational_T{r}_independent.bin').write_bytes(data)
    matrices.append(dict(digit=r,basis_count=len(B),byte_count=len(data),sha256=hashlib.sha256(data).hexdigest()))
initial=pw(F,7);initial=mul(initial,N)
first=[]
for r in range(2):
    T=transition(initial,r)
    assert all(v in idx for v in T)
    first.append(dict(digit=r,bytes_hex=bytes(T.get(v,0) for v in B).hex()))
out=dict(status='[NUMERICAL]',modulus=M,denominator_power=8,E=sorted(E.items()),coefficients=coef,basis=B,matrices=matrices,initial_output=initial.get((0,0),0)%M,first_transitions=first,elapsed_seconds=time.monotonic()-started)
Path(__file__).with_name('rational_matrix_review.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({k:v for k,v in out.items() if k not in ('basis','first_transitions')},indent=2))


==> anc/audit/core/verify_a8_sort.log <==
{"iteration":1,"classes":65536}
{"iteration":2,"classes":2369812}
{"iteration":3,"classes":2747455}
{"iteration":4,"classes":2747455}
{"status":"INDEPENDENT_SORT_VERIFIER_PASS","alpha":8,"representation_states":2991449,"reachable":2991449,"minimal_states":2747455,"iterations":4,"seconds":1.66341}


==> anc/audit/core/verify_a9_sort.log <==
{"iteration":1,"classes":262144}
{"iteration":2,"classes":19336501}
{"iteration":3,"classes":21151568}
{"iteration":4,"classes":21151568}
{"status":"INDEPENDENT_SORT_VERIFIER_PASS","alpha":9,"representation_states":23136226,"reachable":23136226,"minimal_states":21151568,"iterations":4,"seconds":14.8786}


==> anc/audit/core/verify_graph_sort.cpp <==
// Independent graph verifier: reachability and Moore refinement by exact sorting,
// no hashing and no imports from compact_rational.cpp.
#include <algorithm>
#include <array>
#include <chrono>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <numeric>
#include <stdexcept>
#include <vector>
using namespace std;
struct Row { uint32_t o,a,b,i; };
bool operator<(const Row&x,const Row&y){if(x.o!=y.o)return x.o<y.o;if(x.a!=y.a)return x.a<y.a;return x.b<y.b;}
bool same(const Row&x,const Row&y){return x.o==y.o&&x.a==y.a&&x.b==y.b;}
int main(int argc,char**argv){try{
 auto start=chrono::steady_clock::now();if(argc!=2)throw runtime_error("one graph path required");
 ifstream f(argv[1],ios::binary);uint32_t h[4];f.read((char*)h,sizeof h);uint32_t a=h[0],N=h[1],root=h[2],claim=h[3];
 vector<uint16_t>out(N);vector<array<uint32_t,2>>edge(N);vector<uint32_t>given(N);
 f.read((char*)out.data(),2ull*N);f.read((char*)edge.data(),8ull*N);f.read((char*)given.data(),4ull*N);
 if(!f||f.peek()!=EOF||root>=N)throw runtime_error("bad file");
 for(uint32_t i=0;i<N;i++){if(out[i]>=(1u<<a)||given[i]>=claim||edge[i][0]>=N||edge[i][1]>=N)throw runtime_error("invalid field");if(out[edge[i][0]]!=out[i])throw runtime_error("leading zeros");}
 vector<uint8_t>vis(N);vector<uint32_t>queue;queue.reserve(N);queue.push_back(root);vis[root]=1;
 for(size_t k=0;k<queue.size();k++)for(auto j:edge[queue[k]])if(!vis[j]){vis[j]=1;queue.push_back(j);}
 if(queue.size()!=N)throw runtime_error("unreachable states");vector<uint8_t>().swap(vis);vector<uint32_t>().swap(queue);
 vector<uint32_t>part(N),next(N);for(uint32_t i=0;i<N;i++)part[i]=out[i];
 vector<uint16_t>unique=out;sort(unique.begin(),unique.end());unique.erase(std::unique(unique.begin(),unique.end()),unique.end());uint32_t old=unique.size(),count=0,iteration=0;
 vector<Row>rows(N);
 for(;;){
  for(uint32_t i=0;i<N;i++)rows[i]={out[i],part[edge[i][0]],part[edge[i][1]],i};
  sort(rows.begin(),rows.end());count=0;
  for(uint32_t k=0;k<N;k++){if(k==0||!same(rows[k],rows[k-1]))count++;next[rows[k].i]=count-1;}
  iteration++;cout<<"{\"iteration\":"<<iteration<<",\"classes\":"<<count<<"}"<<endl;
  part.swap(next);if(count==old)break;if(count<old)throw runtime_error("not refinement");old=count;
 }
 if(count!=claim)throw runtime_error("claimed size discrepancy");
 vector<uint32_t>to(count,UINT32_MAX),from(claim,UINT32_MAX);
 for(uint32_t i=0;i<N;i++){
  auto &v=to[part[i]],&w=from[given[i]];
  if(v==UINT32_MAX)v=given[i];else if(v!=given[i])throw runtime_error("partition mismatch one");
  if(w==UINT32_MAX)w=part[i];else if(w!=part[i])throw runtime_error("partition mismatch two");
 }
 double sec=chrono::duration<double>(chrono::steady_clock::now()-start).count();
 cout<<"{\"status\":\"INDEPENDENT_SORT_VERIFIER_PASS\",\"alpha\":"<<a<<",\"representation_states\":"<<N<<",\"reachable\":"<<N<<",\"minimal_states\":"<<count<<",\"iterations\":"<<iteration<<",\"seconds\":"<<sec<<"}"<<endl;
}catch(const exception&e){cerr<<e.what()<<endl;return 1;}}


==> anc/audit/corollaries/check_corollaries.json <==
{
  "status": "PASS",
  "classification": "NUMERICAL",
  "note": "No kernel cardinality is computed by this script.",
  "family_J_witnesses": [
    {
      "p": 2,
      "J": [
        [
          0,
          0
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ]
      ]
    },
    {
      "p": 3,
      "J": [
        [
          0,
          0
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ]
      ]
    },
    {
      "p": 5,
      "J": [
        [
          0,
          0
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ]
      ]
    },
    {
      "p": 7,
      "J": [
        [
          0,
          0
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ]
      ]
    },
    {
      "p": 11,
      "J": [
        [
          0,
          0
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ]
      ]
    },
    {
      "p": 101,
      "J": [
        [
          0,
          0
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ]
      ]
    }
  ],
  "central_trinomial_coefficients_n0to30": [
    1,
    1,
    3,
    7,
    19,
    51,
    141,
    393,
    1107,
    3139,
    8953,
    25653,
    73789,
    212941,
    616227,
    1787607,
    5196627,
    15134931,
    44152809,
    128996853,
    377379369,
    1105350729,
    3241135527,
    9513228123,
    27948336381,
    82176836301,
    241813226151,
    712070156203,
    2098240353907,
    6186675630819,
    18252025766941
  ],
  "multinomial_coefficients_n0to12": [
    {
      "m": 1,
      "values": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "m": 2,
      "values": [
        1,
        2,
        6,
        20,
        70,
        252,
        924,
        3432,
        12870,
        48620,
        184756,
        705432,
        2704156
      ]
    },
    {
      "m": 3,
      "values": [
        1,
        6,
        90,
        1680,
        34650,
        756756,
        17153136,
        399072960,
        9465511770,
        227873431500,
        5550996791340,
        136526995463040,
        3384731762521200
      ]
    },
    {
      "m": 4,
      "values": [
        1,
        24,
        2520,
        369600,
        63063000,
        11732745024,
        2308743493056,
        472518347558400,
        99561092450391000,
        21452752266265320000,
        4705360871073570227520,
        1047071828879079131681280,
        235809301462142612780721600
      ]
    },
    {
      "m": 5,
      "values": [
        1,
        120,
        113400,
        168168000,
        305540235000,
        623360743125120,
        1370874167589326400,
        3177459078523411968000,
        7656714453153197981835000,
        19010638202652030712978200000,
        48334775757901219912115629238400,
        125285878026462826569986857692288000,
        329981831728425465309559251123033960000
      ]
    },
    {
      "m": 6,
      "values": [
        1,
        720,
        7484400,
        137225088000,
        3246670537110000,
        88832646059788350720,
        2670177736637149247308800,
        85722533226982363751829504000,
        2889253496242619386328267523990000,
        101097362223624462291180422369532000000,
        3644153415887633116359073848179365185734400,
        134567406165969006655507763343147223231094784000,
        5069604695159014361907133760188983275669965445760000
      ]
    }
  ],
  "exponent_comparison": [
    4,
    19,
    52,
    110,
    200
  ],
  "seconds": 0.0018320529998163693
}


==> anc/audit/corollaries/check_corollaries.py <==
#!/usr/bin/env python3
"""Exact, dependency-free arithmetic checks for the corollary audit.

This program does not certify any kernel size.  Its finite checks accompany
the algebraic proofs in the paper; every comparison uses integers/Fractions.
"""
from fractions import Fraction as F
from math import factorial
import json
import time

def in_delta(a):
    x,y=a
    return 0 <= x <= 2 and x/2 <= y <= 3*x/2

def in_k(a):
    x,y=a
    return 0 <= x <= 2 and 1+x <= y <= 1+3*x/2

start=time.perf_counter()
witnesses=[]
for p in [2,3,5,7,11,101]:
    e=F(1,4*p)
    data=[
        ((0,0),2*e,(2*e/(1-e),e/(1-e)),(F(0),F(1))),
        ((1,1),F(0),(1/(1-e),F(1)),(F(0),F(1))),
        ((1,2),1-e,(F(2),F(3)),(F(1),F(2))),
        ((2,2),F(0),(F(2),(2-3*e)/(1-e)),(F(2),F(3))),
        ((2,3),F(0),(F(2),F(3)),(F(2),F(3))),
    ]
    for u,eta,a,b in data:
        assert 0 < e <= F(1,p) and 0 <= eta < 1
        assert in_delta(a) and in_k(b)
        assert all(F(u[i])+eta == (1-e)*a[i]+e*b[i] for i in range(2))
    witnesses.append({'p':p,'J': [list(x[0]) for x in data]})

# Central trinomial model: Diag 1/(1-x(1+y+y^2)).
# Compute [y^n](1+y+y^2)^n independently of the factorial sum.
tri=[]
poly=[1]
for n in range(31):
    diag=poly[n] if n<len(poly) else 0
    ct=sum(factorial(n)//(factorial(k)**2*factorial(n-2*k))
           for k in range(n//2+1))
    assert diag == ct
    tri.append(ct)
    new=[0]*(len(poly)+2)
    for i,c in enumerate(poly):
        for j in range(3): new[i+j]+=c
    poly=new

# The multinomial diagonal coefficient of sum_{k>=0}(sum z_i)^k.
multi=[]
for m in range(1,7):
    row=[]
    for n in range(13):
        val=factorial(m*n)//factorial(n)**m
        # Repeated selection of slots gives the same multinomial coefficient.
        from math import comb
        product=1
        for j in range(m): product*=comb((m-j)*n,n)
        assert val == product
        row.append(val)
    multi.append({'m':m,'values':row})

cubic=[a*(a+1)*(7*a+5)//6 for a in range(1,6)]
assert cubic == [4,19,52,110,200]
assert [6*a-1 for a in range(1,6)] == [5,11,17,23,29]
assert [16*a-1 for a in range(1,6)] == [15,31,47,63,79]

print(json.dumps({'status':'PASS','classification':'NUMERICAL',
                  'note':'No kernel cardinality is computed by this script.',
                  'family_J_witnesses':witnesses,
                  'central_trinomial_coefficients_n0to30':tri,
                  'multinomial_coefficients_n0to12':multi,
                  'exponent_comparison':cubic,
                  'seconds':time.perf_counter()-start},indent=2))


==> anc/audit/independent_compute/METHOD.md <==
# Independent exact rational-Cartier computation

All claims in this file are labelled. This computation does not use the manuscript's delta decomposition, histories, decoding, compatibility, or linear bound. It computes a separate finite closed graph of exact rational-function representatives and minimizes it. No floating arithmetic enters the graph or minimization.

## Rational model and exact section formula

Put

\[
Q=1+x+x^2+x^2(y+y^{-1}),\qquad
N=(1+x+x^2)y+2x^2y^2.
\]

The coefficient sequence under consideration is \(\operatorname{CT}_y(N/Q)\), expanded as an x-adic series of Laurent polynomials in y. This equals the unique formal solution F of \(x^2F^2+(1+x+x^2)F+x^2=0\) with constant term zero, by the following direct proof. Put A=1+x+x^2, B=x^2 and P(y)=By^2+Ay+B. The equation \(F=-(B/A)(1+F^2)\) has a unique solution in \(x^2\mathbb Z[[x]]\), by iteration and coefficientwise determination, since B/A has positive x-valuation. In the Laurent series field, P factors as \(B(y-F)(y-1/F)\). Therefore

\[
\frac NQ=\frac{y^2P_y}{P}=\frac{y^2}{y-F}+\frac{y^2}{y-1/F}.
\]

Expand the first summand as \(\sum_{k\ge0}F^k y^{1-k}\), whose y-constant term is F. Expand the second as \(-\sum_{k\ge0}F^{k+1}y^{k+2}\), whose y-constant term is zero. These expansions are x-adically legitimate because F has positive x-valuation; every x-coefficient has finite Laurent support. This proves the rational representation without invoking an external representation theorem.

Work modulo \(2^a\). Write \(\sigma Q=Q(x^2,y^2)\), \(E=(Q^2-\sigma Q)/2\), and \(e=\lceil a/2\rceil\). The polynomial E has integer coefficients, since reduction modulo 2 commutes with squaring. For a Laurent polynomial V, the rational series V/Q^a satisfies

\[
\Lambda_{r,0}\left(\frac V{Q^a}\right)
=\sum_{j=0}^{a-1}(-2)^j\binom{e+j-1}{j}
\frac{\Lambda_{r,0}(VQ^{a\bmod2}E^j)}{Q^{e+j}}
=\frac{W_r(V)}{Q^{e+a-1}},
\]

where

\[
W_r(V)=\sum_{j=0}^{a-1}(-2)^j\binom{e+j-1}{j}
\Lambda_{r,0}(VQ^{a\bmod2}E^j)Q^{a-1-j}.
\]

To prove the formula, substitute \(Q^2=\sigma Q+2E\) into \(Q^{-a}=Q^{a\bmod2}(Q^2)^{-e}\), expand \((1+2E/\sigma Q)^{-e}\), and discard terms containing \(2^a\). The section identity \(\Lambda_{r,0}(A\,B(x^2,y^2))=\Lambda_{r,0}(A)B(x,y)\) proves the displayed expression. This identity follows immediately by comparing each Laurent monomial. The sum truncates exactly modulo \(2^a\), including at p=2.

## Symmetry quotient, without division by 2

Let \(\iota V(x,y)=V(x,y^{-1})\). Identify Laurent polynomials differing by an element of the additive subgroup generated by \(x^i(y^j-y^{-j})\). A canonical representative folds coefficients by \(v_{i,j}+v_{i,-j}\) onto j>0 and leaves j=0 unchanged. No factor 1/2 occurs.

Multiplication by a symmetric Laurent polynomial and the section \(\Lambda_{r,0}\) preserve this additive subgroup. Indeed, if B is symmetric, \((V-\iota V)B=VB-\iota(VB)\); and \(\Lambda_{r,0}\iota=\iota\Lambda_{r,0}\). The x-adic inverse of a symmetric polynomial with constant x-coefficient 1 is symmetric. Constant-term extraction annihilates the subgroup. Consequently folding is legitimate throughout this rational-Cartier construction. Multiplication of two arbitrary folded representatives would not be legitimate; the implementation never does that. Every polynomial multiplier Q, E, their powers, and the truncated inverse of Q is kept in full symmetric Laurent form until it acts on a representative.

## Fixed frame and complete residual checks

The stable vector frame used in the computation is

\[
B_a=\{(i,j):0\le i\le2a,\ 0\le j\le\lceil i/2\rceil\}.
\]

For each basis monomial, compute the complete finite polynomial W_r above, multiply it by the x-adic inverse of \(Q^{e-1}\) truncated only to x-degree 2a, fold, and retain the coordinates in B_a. This defines an integer linear matrix T_r modulo \(2^a\). Define the complete polynomial residual, without any degree truncation, by

\[
R_r(V)=\operatorname{fold}(W_r(V)-Q^{e-1}T_r(V)).
\]

If R_r(V)=0, then the constant-term sequences represented by V/Q^a and T_r(V)/Q^a satisfy the desired r-th section relation. This is a direct consequence of the previous two sections. This statement requires no unproved assumption that the chosen frame is stable for all possible vectors.

The generator saves the full residual matrix. It also performs invertible elementary row operations over Z/2^a to reduce the common-kernel check. Pivot rows are multiplied only by odd units. Subtracting multiples of a pivot row from other rows and deleting zero rows preserves the common kernel; no division by a power of 2 is made in a row equation. The C++ graph constructor checks the resulting equivalent residual constraints on every processed state and both input digits. Thus closure is certified on every reachable state, even when the full frame is not globally stable.

The initial representative is \(V_0=NQ^{a-1}\), folded. It need not fit B_a. Its two successors are computed separately, and their complete polynomial residuals are checked explicitly by the generator. The initial state is appended to the finite graph with output zero and these two outgoing edges. Every other state is discovered by breadth-first expansion from the two successors, so every graph state is reachable from the initial state.

At a=8 the residual vanishes identically on the entire frame. Here e=4, and for j=5,6,7 the coefficient \((-2)^j\binom{3+j}{j}\) is divisible by 256 (valuations 8, 8, 10). Thus only j<=4 remain and

\[
T_r(V)=\operatorname{fold}\sum_{j=0}^{4}(-2)^j\binom{3+j}{j}
\Lambda_{r,0}(VE^j)Q^{4-j}
\]

is polynomial. The saved full matrices have exactly zero residual rows. An independently written implementation in `audit/core/rational_matrix_review.py` checked every entry of both 89-by-89 matrices, both initial successors, and zero residual.

## Exact identity and exact minimization

Each numerator vector is stored as uint16 coordinates. A 64-bit hash locates candidate table slots, but equality requires comparison of every numerator coordinate. Hash collisions therefore cannot merge distinct states. Matrix-vector products use integer multiplication and addition, followed by reduction modulo \(2^a\); for a<=9 every input is at most 511 and the sum is less than 128*511^2, which fits signed 32 bits. The optional AVX-512 path computes the same integer dot products as the portable scalar path. Padding coordinates are zero.

A state's output is its coefficient of x^0y^0, since Q(0,y)=1. Exact closure of every edge and equality of outputs therefore identify the complete infinite sequence generated by the graph, by induction on each input word. The constructor also checks that appending a zero digit preserves the output at every state.

Start Moore refinement from equality of outputs. A new signature is the triple (output, class of successor 0, class of successor 1). Every successive partition refines its predecessor. The algorithm stops when the class count stabilizes, and independently verifies that outputs and both successor classes agree for every pair of states assigned to a final class. The resulting number of classes is the exact size of the 2-kernel: classes coincide with equality of all finite-word outputs, hence with equality of represented subsequences. Every state is reachable, and leading-zero invariance was checked.

## Graph data format

The driver saves little-endian binary files with four uint32 header entries `(alpha, number_of_states, initial_state, number_of_classes)`, followed by `number_of_states` uint16 outputs, `2*number_of_states` uint32 successors (interleaved digits 0,1), and `number_of_states` uint32 final classes. The initial state is the last state. This graph and its final partition can be independently checked without rebuilding the numerator states; rebuilding additionally checks the rational-function closure.


==> anc/audit/independent_compute/README.md <==
# Independent rational-Cartier computation

Exact kernel sizes for the main quadratic family at p=2, alpha=1,...,9:
`14, 53, 277, 1357, 6753, 38741, 353479, 2747455, 21151568`.

The separate computation uses rational Laurent representatives, an exact binomial Cartier expansion and complete polynomial residuals. It uses no histories or theorem-specific linear bound. Read `METHOD.md` for its complete correctness argument and binary graph format.

Requirements: Python 3 standard library and a C++17 compiler (`g++`). The portable build needs no additional Python package. Optional `--native` enables exact integer AVX-512 operations when supported; alpha=7 portable and native builds produce identical graph SHA-256 values.

Run from this directory:

```sh
python3 run_all.py --native --out data
python3 verify_prefix.py data
```

Omit `--native` for the portable scalar build. Use `--max-alpha 7` for a small run. Alpha=9 uses about 7 GiB RAM and saves a 324 MB full graph; the measured native complete run is 85.4 seconds. Rebuilding all graphs and retained matrix data needs under 1 GB disk. If graph files are omitted from a compact source package, these commands regenerate them exactly. Matrix JSON files include full residual matrices as well as their equivalent reduced constraints. `results.json` records SHA-256 hashes of the complete graphs.

`CAP_REACHED`, nonzero residuals, unstable minimization, output mismatches, and disagreement with the expected kernel sizes are explicit failures, never successful verdicts. The cap for alpha=9 is 24 million states, below the driver's preallocated 25 million-state storage, avoiding a large state-vector reallocation.


==> anc/audit/independent_compute/compact_rational.cpp <==
// Exact finite rational-Cartier graph: no histories, FFT or hash-only identity.
#include <algorithm>
#include <array>
#include <chrono>
#include <cstdint>
#include <cstring>
#include <fstream>
#include <iostream>
#include <stdexcept>
#include <string>
#include <vector>
#include <immintrin.h>
using namespace std;
static uint64_t mix64(uint64_t z){z=(z^(z>>30))*0xbf58476d1ce4e5b9ULL;z=(z^(z>>27))*0x94d049bb133111ebULL;return z^(z>>31);}
static uint64_t hash_state(const uint16_t* x,uint32_t n){uint64_t h=0x1234567812345678ULL;for(uint32_t i=0;i<n;i++)h=mix64(h^x[i]);return h;}
static uint16_t dotmod(const uint16_t*a,const uint16_t*b,uint32_t n,uint32_t mask){
 #if defined(__AVX512BW__)
 __m512i sum=_mm512_setzero_si512();
 for(uint32_t j=0;j<n;j+=32){auto aa=_mm512_loadu_si512(a+j);auto bb=_mm512_loadu_si512(b+j);sum=_mm512_add_epi32(sum,_mm512_madd_epi16(aa,bb));}
 return uint32_t(_mm512_reduce_add_epi32(sum))&mask;
 #else
 uint32_t sum=0;for(uint32_t j=0;j<n;j++)sum+=uint32_t(a[j])*b[j];return sum&mask;
 #endif
}
struct Graph{
 uint32_t n,pad,mask;size_t cap;vector<uint16_t> states,outs;vector<uint32_t> edge,slot;vector<uint64_t> hs;uint64_t collisions=0;
 Graph(uint32_t d,uint32_t m,size_t expected):n(d),pad((d+31)/32*32),mask(m-1){
  cap=1;while(cap<expected*2)cap<<=1;slot.assign(cap,0);hs.assign(cap,0);states.reserve(expected*pad);outs.reserve(expected);edge.reserve(expected*2);
 }
 uint32_t size()const{return outs.size();}
 void grow(){size_t oldcap=cap;auto oldslot=move(slot);auto oldhs=move(hs);cap*=2;slot.assign(cap,0);hs.assign(cap,0);for(size_t i=0;i<oldcap;i++)if(oldslot[i]){size_t h=oldhs[i]&(cap-1);while(slot[h])h=(h+1)&(cap-1);slot[h]=oldslot[i];hs[h]=oldhs[i];}}
 uint32_t add(const uint16_t*x){
  if((size()+1)*10>cap*7)grow();uint64_t h=hash_state(x,n);size_t pos=h&(cap-1);
  while(slot[pos]){uint32_t ix=slot[pos]-1;if(hs[pos]==h){if(!memcmp(x,&states[size_t(ix)*pad],n*2))return ix;collisions++;}pos=(pos+1)&(cap-1);}
  uint32_t ix=size();slot[pos]=ix+1;hs[pos]=h;states.insert(states.end(),x,x+pad);outs.push_back(x[0]);return ix;
 }
};
static double elapsed(chrono::steady_clock::time_point t){return chrono::duration<double>(chrono::steady_clock::now()-t).count();}
int main(int argc,char**argv){try{
 if(argc<3)throw runtime_error("usage compact_rational MATRIX.bin OUTPUT_PREFIX [expected_states=5000000] [cap=0]");
 auto t0=chrono::steady_clock::now();ifstream f(argv[1],ios::binary);if(!f)throw runtime_error("matrix open");
 uint32_t header[5];f.read((char*)header,sizeof(header));uint32_t alpha=header[0],n=header[1],nc[2]={header[2],header[3]},outix=header[4],mod=1u<<alpha,mask=mod-1,pad=(n+31)/32*32;
 if(outix!=0)throw runtime_error("output basis");
 vector<uint16_t> mat[2];
 for(int r=0;r<2;r++){mat[r].assign(size_t(n+nc[r])*pad,0);for(uint32_t i=0;i<n+nc[r];i++)f.read((char*)&mat[r][size_t(i)*pad],n*2);}
 vector<uint16_t> seed[2];for(int r=0;r<2;r++){seed[r].assign(pad,0);f.read((char*)seed[r].data(),n*2);}if(!f)throw runtime_error("matrix truncation");
 size_t expected=argc>3?stoull(argv[3]):5000000,limit=argc>4?stoull(argv[4]):0;
 Graph g(n,mod,expected);vector<uint16_t> x(pad),y(pad);uint32_t seedix[2];for(int r=0;r<2;r++)seedix[r]=g.add(seed[r].data());
 uint64_t residual_checks=0;size_t transitions=0;
 for(uint32_t i=0;i<g.size();i++){
  memcpy(x.data(),&g.states[size_t(i)*pad],pad*2);
  for(int r=0;r<2;r++){
   fill(y.begin(),y.end(),0);for(uint32_t j=0;j<n;j++)y[j]=dotmod(x.data(),&mat[r][size_t(j)*pad],pad,mask);
   for(uint32_t j=n;j<n+nc[r];j++){if(dotmod(x.data(),&mat[r][size_t(j)*pad],pad,mask))throw runtime_error("full polynomial residual nonzero state="+to_string(i)+" digit="+to_string(r));residual_checks++;}
   g.edge.push_back(g.add(y.data()));transitions++;
  }
  if(limit&&g.size()>limit){cout<<"{\"status\":\"CAP_REACHED\",\"alpha\":"<<alpha<<",\"processed\":"<<i+1<<",\"found\":"<<g.size()<<",\"seconds\":"<<elapsed(t0)<<"}"<<endl;return 2;}
  if((i+1)%100000==0)cout<<"{\"phase\":\"build\",\"alpha\":"<<alpha<<",\"processed\":"<<i+1<<",\"found\":"<<g.size()<<",\"seconds\":"<<elapsed(t0)<<"}"<<endl;
 }
 auto buildsec=elapsed(t0);uint32_t N=g.size()+1; // initial state appended, may Moore-merge with a stable state.
 g.outs.push_back(0);g.edge.push_back(seedix[0]);g.edge.push_back(seedix[1]);
 for(uint32_t i=0;i<N;i++)if(g.outs[g.edge[2*i]]!=g.outs[i])throw runtime_error("leading zero output invariance");
 // Drop polynomial states after exact closure; graph is complete certificate.
 vector<uint16_t>().swap(g.states);vector<uint64_t>().swap(g.hs);vector<uint32_t>().swap(g.slot);
 vector<uint32_t> part(N),next(N);for(uint32_t i=0;i<N;i++)part[i]=g.outs[i];
 uint32_t bits=0;while((uint64_t(1)<<bits)<N)bits++;if(alpha+2*bits>64)throw runtime_error("signature width");
 uint32_t classes=UINT32_MAX,iters=0;size_t cap=1;while(cap<size_t(N)*2)cap<<=1;vector<uint64_t> keys(cap);vector<uint32_t> vals(cap);
 while(true){fill(vals.begin(),vals.end(),0);uint32_t c=0;
  for(uint32_t i=0;i<N;i++){
   uint64_t key=uint64_t(g.outs[i])|(uint64_t(part[g.edge[2*i]])<<alpha)|(uint64_t(part[g.edge[2*i+1]])<<(alpha+bits));size_t pos=mix64(key)&(cap-1);
   while(vals[pos]&&keys[pos]!=key)pos=(pos+1)&(cap-1);
   if(!vals[pos]){vals[pos]=++c;keys[pos]=key;}next[i]=vals[pos]-1;
  }
  iters++;cout<<"{\"phase\":\"moore\",\"alpha\":"<<alpha<<",\"iteration\":"<<iters<<",\"classes\":"<<c<<",\"seconds\":"<<elapsed(t0)<<"}"<<endl;
  part.swap(next);if(c==classes){classes=c;break;}classes=c;
 }
 // Verify stable partition directly, using exact signatures of every state.
 vector<uint32_t> representative(classes,UINT32_MAX);for(uint32_t i=0;i<N;i++){
  auto &v=representative[part[i]];if(v==UINT32_MAX)v=i;
  else if(g.outs[v]!=g.outs[i]||part[g.edge[2*v]]!=part[g.edge[2*i]]||part[g.edge[2*v+1]]!=part[g.edge[2*i+1]])throw runtime_error("partition unstable");
 }
 string pref=argv[2];ofstream graph(pref+".graph.bin",ios::binary);uint32_t gh[4]={alpha,N,N-1,classes};graph.write((char*)gh,sizeof(gh));graph.write((char*)g.outs.data(),N*2);graph.write((char*)g.edge.data(),size_t(N)*8);graph.write((char*)part.data(),size_t(N)*4);graph.close();
 cout<<"{\"status\":\"CERTIFIED_EXACT\",\"method\":\"rational Cartier; symmetry quotient; full equality keys; exact Moore\",\"alpha\":"<<alpha<<",\"dimension\":"<<n<<",\"representation_states\":"<<N<<",\"minimal_states\":"<<classes<<",\"transitions\":"<<transitions+2<<",\"residual_checks\":"<<residual_checks<<",\"full_hash_collisions\":"<<g.collisions<<",\"moore_iterations\":"<<iters<<",\"build_seconds\":"<<buildsec<<",\"seconds\":"<<elapsed(t0)<<"}"<<endl;
 }catch(const exception&e){cerr<<e.what()<<endl;return 1;}}


==> anc/audit/independent_compute/compact_rational.py <==
#!/usr/bin/env python3
"""Independent exact rational-Cartier kernel computation, p=2 symmetric family.
No history states, delta polynomials or floating arithmetic. Generates integer
linear transition matrices for Laurent states V/Q^alpha, and a full polynomial
residual certificate for every transition; C++ performs exact graph closure.
"""
from collections import defaultdict
from math import comb
from pathlib import Path
import argparse, json, struct, time

def add(A,B,m,scale=1):
 C=dict(A)
 for v,c in B.items():
  u=(C.get(v,0)+scale*c)%m
  if u:C[v]=u
  else:C.pop(v,None)
 return C

def mul(A,B,m,maxx=None):
 C=defaultdict(int)
 for (i,j),a in A.items():
  for (u,v),b in B.items():
   if maxx is None or i+u<=maxx:C[i+u,j+v]+=a*b
 return {v:c%m for v,c in C.items() if c%m}

def powpoly(A,n,m,maxx=None):
 R={(0,0):1}
 while n:
  if n&1:R=mul(R,A,m,maxx)
  n>>=1
  if n:A=mul(A,A,m,maxx)
 return R

def fold(A,m):
 C=defaultdict(int)
 for (i,j),c in A.items():C[i,abs(j)]+=c
 return {v:c%m for v,c in C.items() if c%m}

def inverse_power(Q,s,m,maxx):
 # (1+U)^-s; U has positive x valuation.
 if s==0:return {(0,0):1}
 U=add(Q,{(0,0):1},m,-1)
 R={};P={(0,0):1}
 for j in range(maxx+1):
  R=add(R,P,m,(-1)**j*comb(s+j-1,j))
  P=mul(P,U,m,maxx)
 return R

def reduce_constraints(rows,m):
 """Invertible row operations over Z/m, choosing minimum 2-adic pivots.
 Returns rows with exactly the same common kernel as the complete residual.
 """
 if not rows:return []
 A=[list(r) for r in rows if any(r)]; out=[]; n=len(A[0]) if A else 0
 used=set()
 while A:
  best=min((( (v&-v).bit_length()-1,ri,ci) for ri,row in enumerate(A) for ci,v in enumerate(row) if v and ci not in used),default=None)
  if best is None:break
  t,ri,ci=best; row=A.pop(ri); unit=row[ci]>>t
  inv=pow(unit,-1,m); row=[v*inv%m for v in row]
  assert row[ci]==1<<t
  for k,r in enumerate(A):
   assert r[ci]%(1<<t)==0
   c=r[ci]>>t
   if c:A[k]=[(a-c*b)%m for a,b in zip(r,row)]
  out.append(row);used.add(ci);A=[r for r in A if any(r)]
 assert all(not any(r) for r in A)
 return out

def generate(alpha,outdir,aa=1,bb=1,cc=1,dd=1):
 assert 1 <= alpha <= 9, 'this validated implementation supports alpha=1,...,9'
 assert bb==cc,'folding requires b=c'
 t0=time.time(); m=1<<alpha;deg=2*alpha;e=(alpha+1)//2
 # Full symmetric polynomials. NEVER multiply folded representatives together.
 Q={(0,0):1,(1,0):aa,(2,0):dd,(2,1):bb,(2,-1):cc}
 Q={v:c%m for v,c in Q.items() if c%m}
 # E must be formed over integers, before reducing modulo m.
 Qi={(0,0):1,(1,0):aa,(2,0):dd,(2,1):bb,(2,-1):cc}
 Qsq=defaultdict(int)
 for (i,j),a in Qi.items():
  for (u,v),b in Qi.items():Qsq[i+u,j+v]+=a*b
 sigma={(2*i,2*j):c for (i,j),c in Qi.items()}
 Ediff=dict(Qsq)
 for v,c in sigma.items():Ediff[v]=Ediff.get(v,0)-c
 assert all(c%2==0 for c in Ediff.values())
 E={v:(c//2)%m for v,c in Ediff.items() if (c//2)%m}
 Qp=[powpoly(Q,k,m) for k in range(alpha)]
 Ep=[powpoly(E,k,m) for k in range(alpha)]
 inv=inverse_power(Q,e-1,m,deg)
 powers=[mul(Q if alpha%2 else {(0,0):1},Ep[j],m) for j in range(alpha)]
 coeffs=[((-2)**j*comb(e+j-1,j))%m for j in range(alpha)]
 basis=[(i,j) for i in range(deg+1) for j in range((i+1)//2+1)]
 idx={v:k for k,v in enumerate(basis)}
 def raw_transition(V,r):
  W={}
  for j in range(alpha):
   if not coeffs[j]:continue
   P=mul(V,powers[j],m)
   C={((i-r)//2,k//2):c for (i,k),c in P.items() if i%2==r and k%2==0}
   W=add(W,mul(C,Qp[alpha-1-j],m),m,coeffs[j])
  W=fold(W,m)
  Vp=fold(mul(W,inv,m,deg),m)
  Vp={v:c for v,c in Vp.items() if v in idx}
  residual=add(W,fold(mul(Vp,Qp[e-1],m),m),m,-1)
  return Vp,residual
 matrices=[]; residuals=[]; rawresids=[]
 for r in (0,1):
  cols=[];rc=[]
  for v in basis:
   Vp,R=raw_transition({v:1},r);cols.append(Vp);rc.append(R)
  matrix=[[cols[k].get(v,0) for k in range(len(basis))] for v in basis]
  rsupp=sorted(set().union(*(z.keys() for z in rc)))
  allrows=[[rc[k].get(v,0) for k in range(len(basis))] for v in rsupp]
  constraints=reduce_constraints(allrows,m)
  matrices.append(matrix);residuals.append(constraints)
  rawresids.append({'support':rsupp,'matrix':allrows})
 # Initial state is outside stable frame; compute its transitions directly and
 # check the complete polynomial residual in full Laurent support.
 N={(0,1):1,(1,1):aa,(2,1):dd,(2,2):2*bb}
 initial=fold(mul(N,Qp[alpha-1],m),m)
 seeds=[]
 for r in(0,1):
  Vp,R=raw_transition(initial,r)
  assert not R,('initial residual',r,R)
  seeds.append([Vp.get(v,0) for v in basis])
 # Preserve independently inspectable complete matrices, not merely constraints.
 outdir=Path(outdir);outdir.mkdir(parents=True,exist_ok=True)
 meta={'alpha':alpha,'modulus':m,'params':[aa,bb,cc,dd],'basis':basis,
       'dimension':len(basis),'residual_rows':[len(z) for z in residuals],
       'full_residual_rows':[len(z['matrix']) for z in rawresids],
       'matrices':matrices,'constraints':residuals,'full_residual':rawresids,'seeds':seeds,
       'seconds':time.time()-t0,'method':'exact common-denominator rational Cartier + y-inversion quotient'}
 (outdir/f'matrix_a{alpha}.json').write_text(json.dumps(meta,separators=(',',':')))
 # binary driver format uint32 header, then uint16 entries (also alpha9).
 with (outdir/f'matrix_a{alpha}.bin').open('wb') as f:
  f.write(struct.pack('<5I',alpha,len(basis),len(residuals[0]),len(residuals[1]),idx[(0,0)]))
  for r in(0,1):
   for row in matrices[r]+residuals[r]:f.write(struct.pack('<'+'H'*len(basis),*row))
  for v in seeds:f.write(struct.pack('<'+'H'*len(basis),*v))
 summary={k:meta[k] for k in ['alpha','dimension','residual_rows','full_residual_rows','seconds']}
 print(json.dumps(summary),flush=True)
 return meta

if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('alpha',type=int);p.add_argument('outdir');a=p.parse_args()
 generate(a.alpha,a.outdir)


==> anc/audit/independent_compute/data/a1.log <==
{"phase":"moore","alpha":1,"iteration":1,"classes":4,"seconds":0.000102014}
{"phase":"moore","alpha":1,"iteration":2,"classes":11,"seconds":0.000160302}
{"phase":"moore","alpha":1,"iteration":3,"classes":14,"seconds":0.000163146}
{"phase":"moore","alpha":1,"iteration":4,"classes":14,"seconds":0.000164829}
{"status":"CERTIFIED_EXACT","method":"rational Cartier; symmetry quotient; full equality keys; exact Moore","alpha":1,"dimension":5,"representation_states":14,"minimal_states":14,"transitions":28,"residual_checks":0,"full_hash_collisions":0,"moore_iterations":4,"build_seconds":7.6495e-05,"seconds":0.000297789}


==> anc/audit/independent_compute/data/a2.log <==
{"phase":"moore","alpha":2,"iteration":1,"classes":16,"seconds":0.000324769}
{"phase":"moore","alpha":2,"iteration":2,"classes":53,"seconds":0.000361765}
{"phase":"moore","alpha":2,"iteration":3,"classes":53,"seconds":0.000364179}
{"status":"CERTIFIED_EXACT","method":"rational Cartier; symmetry quotient; full equality keys; exact Moore","alpha":2,"dimension":11,"representation_states":53,"minimal_states":53,"transitions":106,"residual_checks":0,"full_hash_collisions":0,"moore_iterations":3,"build_seconds":0.00030525,"seconds":0.00045129}


==> anc/audit/independent_compute/data/a3.log <==
{"phase":"moore","alpha":3,"iteration":1,"classes":64,"seconds":0.000181714}
{"phase":"moore","alpha":3,"iteration":2,"classes":277,"seconds":0.000227563}
{"phase":"moore","alpha":3,"iteration":3,"classes":277,"seconds":0.00023241}
{"status":"CERTIFIED_EXACT","method":"rational Cartier; symmetry quotient; full equality keys; exact Moore","alpha":3,"dimension":19,"representation_states":303,"minimal_states":277,"transitions":606,"residual_checks":3020,"full_hash_collisions":0,"moore_iterations":3,"build_seconds":0.000156065,"seconds":0.000372521}


==> anc/audit/independent_compute/data/a4.log <==
{"phase":"moore","alpha":4,"iteration":1,"classes":256,"seconds":0.000954819}
{"phase":"moore","alpha":4,"iteration":2,"classes":1331,"seconds":0.00100653}
{"phase":"moore","alpha":4,"iteration":3,"classes":1357,"seconds":0.00102234}
{"phase":"moore","alpha":4,"iteration":4,"classes":1357,"seconds":0.0010448}
{"status":"CERTIFIED_EXACT","method":"rational Cartier; symmetry quotient; full equality keys; exact Moore","alpha":4,"dimension":29,"representation_states":1519,"minimal_states":1357,"transitions":3038,"residual_checks":0,"full_hash_collisions":0,"moore_iterations":4,"build_seconds":0.000878895,"seconds":0.0011357}


==> anc/audit/independent_compute/data/a5.log <==
{"phase":"moore","alpha":5,"iteration":1,"classes":1024,"seconds":0.00769987}
{"phase":"moore","alpha":5,"iteration":2,"classes":6582,"seconds":0.0077991}
{"phase":"moore","alpha":5,"iteration":3,"classes":6753,"seconds":0.00787412}
{"phase":"moore","alpha":5,"iteration":4,"classes":6753,"seconds":0.00797059}
{"status":"CERTIFIED_EXACT","method":"rational Cartier; symmetry quotient; full equality keys; exact Moore","alpha":5,"dimension":41,"representation_states":8676,"minimal_states":6753,"transitions":17352,"residual_checks":268925,"full_hash_collisions":0,"moore_iterations":4,"build_seconds":0.00739087,"seconds":0.0081902}


==> anc/audit/independent_compute/data/a6.log <==
{"phase":"moore","alpha":6,"iteration":1,"classes":4096,"seconds":0.0549034}
{"phase":"moore","alpha":6,"iteration":2,"classes":37063,"seconds":0.0555397}
{"phase":"moore","alpha":6,"iteration":3,"classes":38741,"seconds":0.0561039}
{"phase":"moore","alpha":6,"iteration":4,"classes":38741,"seconds":0.0569087}
{"status":"CERTIFIED_EXACT","method":"rational Cartier; symmetry quotient; full equality keys; exact Moore","alpha":6,"dimension":55,"representation_states":56335,"minimal_states":38741,"transitions":112670,"residual_checks":1802688,"full_hash_collisions":0,"moore_iterations":4,"build_seconds":0.0536253,"seconds":0.057512}


==> anc/audit/independent_compute/data/a7.log <==
{"phase":"build","alpha":7,"processed":100000,"found":167663,"seconds":0.162624}
{"phase":"build","alpha":7,"processed":200000,"found":280071,"seconds":0.327901}
{"phase":"build","alpha":7,"processed":300000,"found":342063,"seconds":0.498261}
{"phase":"moore","alpha":7,"iteration":1,"classes":16384,"seconds":0.704323}
{"phase":"moore","alpha":7,"iteration":2,"classes":302627,"seconds":0.712397}
{"phase":"moore","alpha":7,"iteration":3,"classes":353479,"seconds":0.724784}
{"phase":"moore","alpha":7,"iteration":4,"classes":353479,"seconds":0.732597}
{"status":"CERTIFIED_EXACT","method":"rational Cartier; symmetry quotient; full equality keys; exact Moore","alpha":7,"dimension":71,"representation_states":399129,"minimal_states":353479,"transitions":798258,"residual_checks":9978200,"full_hash_collisions":0,"moore_iterations":4,"build_seconds":0.68997,"seconds":0.737565}


==> anc/audit/independent_compute/data/a7portable.log <==
{"phase":"build","alpha":7,"processed":100000,"found":167663,"seconds":0.345865}
{"phase":"build","alpha":7,"processed":200000,"found":280071,"seconds":0.673805}
{"phase":"build","alpha":7,"processed":300000,"found":342063,"seconds":1.00893}
{"phase":"moore","alpha":7,"iteration":1,"classes":16384,"seconds":1.35421}
{"phase":"moore","alpha":7,"iteration":2,"classes":302627,"seconds":1.36771}
{"phase":"moore","alpha":7,"iteration":3,"classes":353479,"seconds":1.37907}
{"phase":"moore","alpha":7,"iteration":4,"classes":353479,"seconds":1.38944}
{"status":"CERTIFIED_EXACT","method":"rational Cartier; symmetry quotient; full equality keys; exact Moore","alpha":7,"dimension":71,"representation_states":399129,"minimal_states":353479,"transitions":798258,"residual_checks":9978200,"full_hash_collisions":0,"moore_iterations":4,"build_seconds":1.33879,"seconds":1.39325}


==> anc/audit/independent_compute/data/a8.log <==
{"phase":"build","alpha":8,"processed":100000,"found":193979,"seconds":0.244111}
{"phase":"build","alpha":8,"processed":200000,"found":379213,"seconds":0.449858}
{"phase":"build","alpha":8,"processed":300000,"found":555810,"seconds":0.644217}
{"phase":"build","alpha":8,"processed":400000,"found":727265,"seconds":0.819715}
{"phase":"build","alpha":8,"processed":500000,"found":893791,"seconds":0.998104}
{"phase":"build","alpha":8,"processed":600000,"found":1041317,"seconds":1.17747}
{"phase":"build","alpha":8,"processed":700000,"found":1194277,"seconds":1.35842}
{"phase":"build","alpha":8,"processed":800000,"found":1340808,"seconds":1.54116}
{"phase":"build","alpha":8,"processed":900000,"found":1477477,"seconds":1.72515}
{"phase":"build","alpha":8,"processed":1000000,"found":1598838,"seconds":1.9112}
{"phase":"build","alpha":8,"processed":1100000,"found":1718652,"seconds":2.10137}
{"phase":"build","alpha":8,"processed":1200000,"found":1839264,"seconds":2.29287}
{"phase":"build","alpha":8,"processed":1300000,"found":1951526,"seconds":2.4849}
{"phase":"build","alpha":8,"processed":1400000,"found":2053222,"seconds":2.6772}
{"phase":"build","alpha":8,"processed":1500000,"found":2150022,"seconds":2.87284}
{"phase":"build","alpha":8,"processed":1600000,"found":2234461,"seconds":3.07104}
{"phase":"build","alpha":8,"processed":1700000,"found":2317124,"seconds":3.2789}
{"phase":"build","alpha":8,"processed":1800000,"found":2397406,"seconds":3.47953}
{"phase":"build","alpha":8,"processed":1900000,"found":2470837,"seconds":3.72902}
{"phase":"build","alpha":8,"processed":2000000,"found":2536569,"seconds":3.9437}
{"phase":"build","alpha":8,"processed":2100000,"found":2593981,"seconds":4.15129}
{"phase":"build","alpha":8,"processed":2200000,"found":2641590,"seconds":4.36273}
{"phase":"build","alpha":8,"processed":2300000,"found":2686713,"seconds":4.56924}
{"phase":"build","alpha":8,"processed":2400000,"found":2726138,"seconds":4.78297}
{"phase":"build","alpha":8,"processed":2500000,"found":2757627,"seconds":4.99658}
{"phase":"build","alpha":8,"processed":2600000,"found":2780822,"seconds":5.23114}
{"phase":"build","alpha":8,"processed":2700000,"found":2795308,"seconds":5.46743}
{"phase":"build","alpha":8,"processed":2800000,"found":2801101,"seconds":5.71046}
{"phase":"build","alpha":8,"processed":2900000,"found":2900320,"seconds":5.9104}
{"phase":"moore","alpha":8,"iteration":1,"classes":65536,"seconds":6.28466}
{"phase":"moore","alpha":8,"iteration":2,"classes":2369812,"seconds":6.41405}
{"phase":"moore","alpha":8,"iteration":3,"classes":2747455,"seconds":6.54099}
{"phase":"moore","alpha":8,"iteration":4,"classes":2747455,"seconds":6.66753}
{"status":"CERTIFIED_EXACT","method":"rational Cartier; symmetry quotient; full equality keys; exact Moore","alpha":8,"dimension":89,"representation_states":2991449,"minimal_states":2747455,"transitions":5982898,"residual_checks":0,"full_hash_collisions":0,"moore_iterations":4,"build_seconds":6.11272,"seconds":6.69868}


==> anc/audit/independent_compute/data/a9.log <==
{"phase":"build","alpha":9,"processed":100000,"found":198597,"seconds":0.550839}
{"phase":"build","alpha":9,"processed":200000,"found":395329,"seconds":0.838995}
{"phase":"build","alpha":9,"processed":300000,"found":590070,"seconds":1.11852}
{"phase":"build","alpha":9,"processed":400000,"found":784932,"seconds":1.41526}
{"phase":"build","alpha":9,"processed":500000,"found":980890,"seconds":1.75677}
{"phase":"build","alpha":9,"processed":600000,"found":1168455,"seconds":2.10822}
{"phase":"build","alpha":9,"processed":700000,"found":1359399,"seconds":2.45421}
{"phase":"build","alpha":9,"processed":800000,"found":1550900,"seconds":2.82668}
{"phase":"build","alpha":9,"processed":900000,"found":1743297,"seconds":3.1499}
{"phase":"build","alpha":9,"processed":1000000,"found":1934355,"seconds":3.45252}
{"phase":"build","alpha":9,"processed":1100000,"found":2124493,"seconds":3.76581}
{"phase":"build","alpha":9,"processed":1200000,"found":2295940,"seconds":4.06762}
{"phase":"build","alpha":9,"processed":1300000,"found":2483690,"seconds":4.38165}
{"phase":"build","alpha":9,"processed":1400000,"found":2658108,"seconds":4.66494}
{"phase":"build","alpha":9,"processed":1500000,"found":2845559,"seconds":4.94464}
{"phase":"build","alpha":9,"processed":1600000,"found":3032288,"seconds":5.25228}
{"phase":"build","alpha":9,"processed":1700000,"found":3217780,"seconds":5.54514}
{"phase":"build","alpha":9,"processed":1800000,"found":3401794,"seconds":5.86575}
{"phase":"build","alpha":9,"processed":1900000,"found":3584031,"seconds":6.16456}
{"phase":"build","alpha":9,"processed":2000000,"found":3764080,"seconds":6.51713}
{"phase":"build","alpha":9,"processed":2100000,"found":3945489,"seconds":6.85646}
{"phase":"build","alpha":9,"processed":2200000,"found":4107958,"seconds":7.17724}
{"phase":"build","alpha":9,"processed":2300000,"found":4265972,"seconds":7.48775}
{"phase":"build","alpha":9,"processed":2400000,"found":4441373,"seconds":7.81399}
{"phase":"build","alpha":9,"processed":2500000,"found":4620497,"seconds":8.12219}
{"phase":"build","alpha":9,"processed":2600000,"found":4774126,"seconds":8.46728}
{"phase":"build","alpha":9,"processed":2700000,"found":4943729,"seconds":8.79794}
{"phase":"build","alpha":9,"processed":2800000,"found":5119147,"seconds":9.12006}
{"phase":"build","alpha":9,"processed":2900000,"found":5294634,"seconds":9.46354}
{"phase":"build","alpha":9,"processed":3000000,"found":5468820,"seconds":9.79701}
{"phase":"build","alpha":9,"processed":3100000,"found":5642141,"seconds":10.1239}
{"phase":"build","alpha":9,"processed":3200000,"found":5814284,"seconds":10.4705}
{"phase":"build","alpha":9,"processed":3300000,"found":5985381,"seconds":10.8225}
{"phase":"build","alpha":9,"processed":3400000,"found":6155002,"seconds":11.1579}
{"phase":"build","alpha":9,"processed":3500000,"found":6323467,"seconds":11.483}
{"phase":"build","alpha":9,"processed":3600000,"found":6486303,"seconds":11.827}
{"phase":"build","alpha":9,"processed":3700000,"found":6649874,"seconds":12.174}
{"phase":"build","alpha":9,"processed":3800000,"found":6815795,"seconds":12.5393}
{"phase":"build","alpha":9,"processed":3900000,"found":6981299,"seconds":12.8453}
{"phase":"build","alpha":9,"processed":4000000,"found":7145936,"seconds":13.1379}
{"phase":"build","alpha":9,"processed":4100000,"found":7294592,"seconds":13.4737}
{"phase":"build","alpha":9,"processed":4200000,"found":7418885,"seconds":13.8017}
{"phase":"build","alpha":9,"processed":4300000,"found":7561485,"seconds":14.201}
{"phase":"build","alpha":9,"processed":4400000,"found":7719162,"seconds":14.6415}
{"phase":"build","alpha":9,"processed":4500000,"found":7880996,"seconds":14.9774}
{"phase":"build","alpha":9,"processed":4600000,"found":8041792,"seconds":15.2718}
{"phase":"build","alpha":9,"processed":4700000,"found":8201103,"seconds":15.6389}
{"phase":"build","alpha":9,"processed":4800000,"found":8323907,"seconds":15.9533}
{"phase":"build","alpha":9,"processed":4900000,"found":8468429,"seconds":16.2631}
{"phase":"build","alpha":9,"processed":5000000,"found":8625798,"seconds":16.5815}
{"phase":"build","alpha":9,"processed":5100000,"found":8779600,"seconds":16.9317}
{"phase":"build","alpha":9,"processed":5200000,"found":8935077,"seconds":17.2519}
{"phase":"build","alpha":9,"processed":5300000,"found":9089858,"seconds":17.5808}
{"phase":"build","alpha":9,"processed":5400000,"found":9243233,"seconds":17.8841}
{"phase":"build","alpha":9,"processed":5500000,"found":9395459,"seconds":18.1971}
{"phase":"build","alpha":9,"processed":5600000,"found":9546833,"seconds":18.5153}
{"phase":"build","alpha":9,"processed":5700000,"found":9696525,"seconds":18.8675}
{"phase":"build","alpha":9,"processed":5800000,"found":9845371,"seconds":19.204}
{"phase":"build","alpha":9,"processed":5900000,"found":9993328,"seconds":19.5248}
{"phase":"build","alpha":9,"processed":6000000,"found":10139861,"seconds":19.8418}
{"phase":"build","alpha":9,"processed":6100000,"found":10285271,"seconds":20.1399}
{"phase":"build","alpha":9,"processed":6200000,"found":10429859,"seconds":20.447}
{"phase":"build","alpha":9,"processed":6300000,"found":10574193,"seconds":20.7528}
{"phase":"build","alpha":9,"processed":6400000,"found":10717477,"seconds":21.0598}
{"phase":"build","alpha":9,"processed":6500000,"found":10846675,"seconds":21.3596}
{"phase":"build","alpha":9,"processed":6600000,"found":10987254,"seconds":21.7294}
{"phase":"build","alpha":9,"processed":6700000,"found":11121019,"seconds":22.0652}
{"phase":"build","alpha":9,"processed":6800000,"found":11261009,"seconds":22.3883}
{"phase":"build","alpha":9,"processed":6900000,"found":11399610,"seconds":22.6836}
{"phase":"build","alpha":9,"processed":7000000,"found":11538463,"seconds":23.0073}
{"phase":"build","alpha":9,"processed":7100000,"found":11676081,"seconds":23.3191}
{"phase":"build","alpha":9,"processed":7200000,"found":11811647,"seconds":23.6268}
{"phase":"build","alpha":9,"processed":7300000,"found":11932205,"seconds":23.932}
{"phase":"build","alpha":9,"processed":7400000,"found":12033386,"seconds":24.2479}
{"phase":"build","alpha":9,"processed":7500000,"found":12143943,"seconds":24.5573}
{"phase":"build","alpha":9,"processed":7600000,"found":12248965,"seconds":24.8668}
{"phase":"build","alpha":9,"processed":7700000,"found":12383778,"seconds":25.1651}
{"phase":"build","alpha":9,"processed":7800000,"found":12517118,"seconds":25.4805}
{"phase":"build","alpha":9,"processed":7900000,"found":12649201,"seconds":25.7934}
{"phase":"build","alpha":9,"processed":8000000,"found":12780643,"seconds":26.0887}
{"phase":"build","alpha":9,"processed":8100000,"found":12910620,"seconds":26.3826}
{"phase":"build","alpha":9,"processed":8200000,"found":13039013,"seconds":26.7258}
{"phase":"build","alpha":9,"processed":8300000,"found":13145035,"seconds":27.0493}
{"phase":"build","alpha":9,"processed":8400000,"found":13240848,"seconds":27.3869}
{"phase":"build","alpha":9,"processed":8500000,"found":13368482,"seconds":27.7285}
{"phase":"build","alpha":9,"processed":8600000,"found":13494667,"seconds":28.0518}
{"phase":"build","alpha":9,"processed":8700000,"found":13615545,"seconds":28.3746}
{"phase":"build","alpha":9,"processed":8800000,"found":13740146,"seconds":28.681}
{"phase":"build","alpha":9,"processed":8900000,"found":13863971,"seconds":29.0149}
{"phase":"build","alpha":9,"processed":9000000,"found":13986577,"seconds":29.3371}
{"phase":"build","alpha":9,"processed":9100000,"found":14107956,"seconds":29.679}
{"phase":"build","alpha":9,"processed":9200000,"found":14228927,"seconds":30.0006}
{"phase":"build","alpha":9,"processed":9300000,"found":14348346,"seconds":30.3319}
{"phase":"build","alpha":9,"processed":9400000,"found":14466330,"seconds":30.664}
{"phase":"build","alpha":9,"processed":9500000,"found":14583990,"seconds":30.9902}
{"phase":"build","alpha":9,"processed":9600000,"found":14700810,"seconds":31.3128}
{"phase":"build","alpha":9,"processed":9700000,"found":14816730,"seconds":31.6398}
{"phase":"build","alpha":9,"processed":9800000,"found":14931318,"seconds":31.9632}
{"phase":"build","alpha":9,"processed":9900000,"found":15044604,"seconds":32.2904}
{"phase":"build","alpha":9,"processed":10000000,"found":15157274,"seconds":32.6961}
{"phase":"build","alpha":9,"processed":10100000,"found":15269125,"seconds":33.0544}
{"phase":"build","alpha":9,"processed":10200000,"found":15380632,"seconds":33.3628}
{"phase":"build","alpha":9,"processed":10300000,"found":15490435,"seconds":33.6746}
{"phase":"build","alpha":9,"processed":10400000,"found":15599921,"seconds":34.0052}
{"phase":"build","alpha":9,"processed":10500000,"found":15707922,"seconds":34.3349}
{"phase":"build","alpha":9,"processed":10600000,"found":15815409,"seconds":34.6462}
{"phase":"build","alpha":9,"processed":10700000,"found":15921284,"seconds":34.9543}
{"phase":"build","alpha":9,"processed":10800000,"found":16013811,"seconds":35.2614}
{"phase":"build","alpha":9,"processed":10900000,"found":16112130,"seconds":35.6004}
{"phase":"build","alpha":9,"processed":11000000,"found":16215122,"seconds":35.9097}
{"phase":"build","alpha":9,"processed":11100000,"found":16308196,"seconds":36.2526}
{"phase":"build","alpha":9,"processed":11200000,"found":16412053,"seconds":36.5618}
{"phase":"build","alpha":9,"processed":11300000,"found":16514093,"seconds":36.8673}
{"phase":"build","alpha":9,"processed":11400000,"found":16615299,"seconds":37.2341}
{"phase":"build","alpha":9,"processed":11500000,"found":16715506,"seconds":37.552}
{"phase":"build","alpha":9,"processed":11600000,"found":16814131,"seconds":37.8665}
{"phase":"build","alpha":9,"processed":11700000,"found":16913092,"seconds":38.1669}
{"phase":"build","alpha":9,"processed":11800000,"found":17010992,"seconds":38.4704}
{"phase":"build","alpha":9,"processed":11900000,"found":17107269,"seconds":38.7813}
{"phase":"build","alpha":9,"processed":12000000,"found":17180927,"seconds":39.1049}
{"phase":"build","alpha":9,"processed":12100000,"found":17251529,"seconds":39.3803}
{"phase":"build","alpha":9,"processed":12200000,"found":17314425,"seconds":39.6911}
{"phase":"build","alpha":9,"processed":12300000,"found":17396460,"seconds":40.0082}
{"phase":"build","alpha":9,"processed":12400000,"found":17490921,"seconds":40.3383}
{"phase":"build","alpha":9,"processed":12500000,"found":17585151,"seconds":40.6662}
{"phase":"build","alpha":9,"processed":12600000,"found":17678055,"seconds":40.9926}
{"phase":"build","alpha":9,"processed":12700000,"found":17769831,"seconds":41.3217}
{"phase":"build","alpha":9,"processed":12800000,"found":17861368,"seconds":41.6516}
{"phase":"build","alpha":9,"processed":12900000,"found":17951320,"seconds":41.9791}
{"phase":"build","alpha":9,"processed":13000000,"found":18040617,"seconds":42.2974}
{"phase":"build","alpha":9,"processed":13100000,"found":18128514,"seconds":42.6227}
{"phase":"build","alpha":9,"processed":13200000,"found":18188428,"seconds":42.9424}
{"phase":"build","alpha":9,"processed":13300000,"found":18262678,"seconds":43.2776}
{"phase":"build","alpha":9,"processed":13400000,"found":18349999,"seconds":43.6284}
{"phase":"build","alpha":9,"processed":13500000,"found":18436111,"seconds":43.9795}
{"phase":"build","alpha":9,"processed":13600000,"found":18518175,"seconds":44.3563}
{"phase":"build","alpha":9,"processed":13700000,"found":18599599,"seconds":44.6556}
{"phase":"build","alpha":9,"processed":13800000,"found":18682844,"seconds":44.9632}
{"phase":"build","alpha":9,"processed":13900000,"found":18764877,"seconds":45.3024}
{"phase":"build","alpha":9,"processed":14000000,"found":18845896,"seconds":45.6296}
{"phase":"build","alpha":9,"processed":14100000,"found":18926329,"seconds":45.9517}
{"phase":"build","alpha":9,"processed":14200000,"found":19005619,"seconds":46.2796}
{"phase":"build","alpha":9,"processed":14300000,"found":19083851,"seconds":46.638}
{"phase":"build","alpha":9,"processed":14400000,"found":19161210,"seconds":46.962}
{"phase":"build","alpha":9,"processed":14500000,"found":19238074,"seconds":47.2766}
{"phase":"build","alpha":9,"processed":14600000,"found":19313826,"seconds":47.5898}
{"phase":"build","alpha":9,"processed":14700000,"found":19388382,"seconds":47.9078}
{"phase":"build","alpha":9,"processed":14800000,"found":19461992,"seconds":48.2297}
{"phase":"build","alpha":9,"processed":14900000,"found":19534789,"seconds":48.5459}
{"phase":"build","alpha":9,"processed":15000000,"found":19607001,"seconds":48.8862}
{"phase":"build","alpha":9,"processed":15100000,"found":19677959,"seconds":49.2051}
{"phase":"build","alpha":9,"processed":15200000,"found":19747740,"seconds":49.5249}
{"phase":"build","alpha":9,"processed":15300000,"found":19816856,"seconds":49.888}
{"phase":"build","alpha":9,"processed":15400000,"found":19885116,"seconds":50.2819}
{"phase":"build","alpha":9,"processed":15500000,"found":19952240,"seconds":50.5942}
{"phase":"build","alpha":9,"processed":15600000,"found":20018611,"seconds":50.9191}
{"phase":"build","alpha":9,"processed":15700000,"found":20083929,"seconds":51.2644}
{"phase":"build","alpha":9,"processed":15800000,"found":20148469,"seconds":51.6168}
{"phase":"build","alpha":9,"processed":15900000,"found":20212930,"seconds":51.9511}
{"phase":"build","alpha":9,"processed":16000000,"found":20267667,"seconds":52.2973}
{"phase":"build","alpha":9,"processed":16100000,"found":20322718,"seconds":52.6742}
{"phase":"build","alpha":9,"processed":16200000,"found":20384131,"seconds":53.0584}
{"phase":"build","alpha":9,"processed":16300000,"found":20436773,"seconds":53.4003}
{"phase":"build","alpha":9,"processed":16400000,"found":20496758,"seconds":53.7953}
{"phase":"build","alpha":9,"processed":16500000,"found":20556129,"seconds":54.165}
{"phase":"build","alpha":9,"processed":16600000,"found":20614225,"seconds":54.5308}
{"phase":"build","alpha":9,"processed":16700000,"found":20672119,"seconds":54.8982}
{"phase":"build","alpha":9,"processed":16800000,"found":20728982,"seconds":55.2401}
{"phase":"build","alpha":9,"processed":16900000,"found":20784626,"seconds":55.5979}
{"phase":"build","alpha":9,"processed":17000000,"found":20838981,"seconds":55.9445}
{"phase":"build","alpha":9,"processed":17100000,"found":20893494,"seconds":56.2776}
{"phase":"build","alpha":9,"processed":17200000,"found":20933815,"seconds":56.6064}
{"phase":"build","alpha":9,"processed":17300000,"found":20961221,"seconds":56.9354}
{"phase":"build","alpha":9,"processed":17400000,"found":21003066,"seconds":57.2882}
{"phase":"build","alpha":9,"processed":17500000,"found":21055063,"seconds":57.6305}
{"phase":"build","alpha":9,"processed":17600000,"found":21106109,"seconds":57.9501}
{"phase":"build","alpha":9,"processed":17700000,"found":21156713,"seconds":58.2743}
{"phase":"build","alpha":9,"processed":17800000,"found":21206541,"seconds":58.6262}
{"phase":"build","alpha":9,"processed":17900000,"found":21254661,"seconds":58.9622}
{"phase":"build","alpha":9,"processed":18000000,"found":21302418,"seconds":59.3062}
{"phase":"build","alpha":9,"processed":18100000,"found":21348431,"seconds":59.6578}
{"phase":"build","alpha":9,"processed":18200000,"found":21379760,"seconds":60.0071}
{"phase":"build","alpha":9,"processed":18300000,"found":21422942,"seconds":60.3702}
{"phase":"build","alpha":9,"processed":18400000,"found":21466720,"seconds":60.7337}
{"phase":"build","alpha":9,"processed":18500000,"found":21509993,"seconds":61.1038}
{"phase":"build","alpha":9,"processed":18600000,"found":21550506,"seconds":61.4834}
{"phase":"build","alpha":9,"processed":18700000,"found":21591567,"seconds":61.8438}
{"phase":"build","alpha":9,"processed":18800000,"found":21631550,"seconds":62.2205}
{"phase":"build","alpha":9,"processed":18900000,"found":21670549,"seconds":62.6567}
{"phase":"build","alpha":9,"processed":19000000,"found":21708672,"seconds":63.0147}
{"phase":"build","alpha":9,"processed":19100000,"found":21745828,"seconds":63.3628}
{"phase":"build","alpha":9,"processed":19200000,"found":21781497,"seconds":63.7013}
{"phase":"build","alpha":9,"processed":19300000,"found":21816692,"seconds":64.0503}
{"phase":"build","alpha":9,"processed":19400000,"found":21850540,"seconds":64.4373}
{"phase":"build","alpha":9,"processed":19500000,"found":21883878,"seconds":64.8471}
{"phase":"build","alpha":9,"processed":19600000,"found":21915940,"seconds":65.2239}
{"phase":"build","alpha":9,"processed":19700000,"found":21946746,"seconds":65.732}
{"phase":"build","alpha":9,"processed":19800000,"found":21976724,"seconds":66.1111}
{"phase":"build","alpha":9,"processed":19900000,"found":22006072,"seconds":66.4877}
{"phase":"build","alpha":9,"processed":20000000,"found":22034121,"seconds":66.9382}
{"phase":"build","alpha":9,"processed":20100000,"found":22061064,"seconds":67.3999}
{"phase":"build","alpha":9,"processed":20200000,"found":22087529,"seconds":67.7727}
{"phase":"build","alpha":9,"processed":20300000,"found":22107386,"seconds":68.1313}
{"phase":"build","alpha":9,"processed":20400000,"found":22131694,"seconds":68.5018}
{"phase":"build","alpha":9,"processed":20500000,"found":22153132,"seconds":68.8265}
{"phase":"build","alpha":9,"processed":20600000,"found":22174849,"seconds":69.1974}
{"phase":"build","alpha":9,"processed":20700000,"found":22195515,"seconds":69.6789}
{"phase":"build","alpha":9,"processed":20800000,"found":22215552,"seconds":70.1546}
{"phase":"build","alpha":9,"processed":20900000,"found":22233632,"seconds":70.5708}
{"phase":"build","alpha":9,"processed":21000000,"found":22244359,"seconds":70.9586}
{"phase":"build","alpha":9,"processed":21100000,"found":22261383,"seconds":71.3582}
{"phase":"build","alpha":9,"processed":21200000,"found":22276993,"seconds":71.7212}
{"phase":"build","alpha":9,"processed":21300000,"found":22291550,"seconds":72.1127}
{"phase":"build","alpha":9,"processed":21400000,"found":22303699,"seconds":72.481}
{"phase":"build","alpha":9,"processed":21500000,"found":22315958,"seconds":72.8669}
{"phase":"build","alpha":9,"processed":21600000,"found":22326731,"seconds":73.2313}
{"phase":"build","alpha":9,"processed":21700000,"found":22336444,"seconds":73.5944}
{"phase":"build","alpha":9,"processed":21800000,"found":22344435,"seconds":73.9565}
{"phase":"build","alpha":9,"processed":21900000,"found":22351446,"seconds":74.3282}
{"phase":"build","alpha":9,"processed":22000000,"found":22357042,"seconds":74.7287}
{"phase":"build","alpha":9,"processed":22100000,"found":22361384,"seconds":75.0975}
{"phase":"build","alpha":9,"processed":22200000,"found":22364734,"seconds":75.4532}
{"phase":"build","alpha":9,"processed":22300000,"found":22366218,"seconds":75.8078}
{"phase":"build","alpha":9,"processed":22400000,"found":22400886,"seconds":76.1677}
{"phase":"build","alpha":9,"processed":22500000,"found":22500688,"seconds":76.4634}
{"phase":"build","alpha":9,"processed":22600000,"found":22600801,"seconds":76.7716}
{"phase":"build","alpha":9,"processed":22700000,"found":22700650,"seconds":77.0968}
{"phase":"build","alpha":9,"processed":22800000,"found":22800622,"seconds":77.41}
{"phase":"build","alpha":9,"processed":22900000,"found":22900839,"seconds":77.7447}
{"phase":"build","alpha":9,"processed":23000000,"found":23000717,"seconds":78.0928}
{"phase":"build","alpha":9,"processed":23100000,"found":23100807,"seconds":78.4071}
{"phase":"moore","alpha":9,"iteration":1,"classes":262144,"seconds":80.854}
{"phase":"moore","alpha":9,"iteration":2,"classes":19336501,"seconds":82.309}
{"phase":"moore","alpha":9,"iteration":3,"classes":21151568,"seconds":83.7494}
{"phase":"moore","alpha":9,"iteration":4,"classes":21151568,"seconds":85.1004}
{"status":"CERTIFIED_EXACT","method":"rational Cartier; symmetry quotient; full equality keys; exact Moore","alpha":9,"dimension":109,"representation_states":23136226,"minimal_states":21151568,"transitions":46272452,"residual_checks":1503854625,"full_hash_collisions":0,"moore_iterations":4,"build_seconds":78.5132,"seconds":85.3934}


==> anc/audit/independent_compute/data/matrix_a1.json <==
{"alpha":1,"modulus":2,"params":[1,1,1,1],"basis":[[0,0],[1,0],[1,1],[2,0],[2,1]],"dimension":5,"residual_rows":[0,0],"full_residual_rows":[0,0],"matrices":[[[1,0,0,0,0],[1,1,0,1,0],[0,0,0,0,0],[0,0,0,1,1],[0,0,0,0,1]],[[1,1,0,0,0],[0,1,1,1,0],[0,0,1,0,0],[0,0,0,0,0],[0,0,0,0,0]]],"constraints":[[],[]],"full_residual":[{"support":[],"matrix":[]},{"support":[],"matrix":[]}],"seeds":[[0,1,1,1,1],[0,1,1,0,0]],"seconds":0.00021648406982421875,"method":"exact common-denominator rational Cartier + y-inversion quotient"}

==> anc/audit/independent_compute/data/matrix_a2.json <==
{"alpha":2,"modulus":4,"params":[1,1,1,1],"basis":[[0,0],[1,0],[1,1],[2,0],[2,1],[3,0],[3,1],[3,2],[4,0],[4,1],[4,2]],"dimension":11,"residual_rows":[0,0],"full_residual_rows":[0,0],"matrices":[[[1,0,0,0,0,0,0,0,0,0,0],[3,2,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0],[3,2,2,3,2,2,0,0,1,0,0],[2,0,2,0,2,0,0,2,0,0,1],[0,0,0,3,2,2,2,0,3,2,0],[0,0,0,2,2,0,2,2,0,2,3],[0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,3,2,1],[0,0,0,0,0,0,0,0,2,2,3],[0,0,0,0,0,0,0,0,0,0,1]],[[2,1,0,0,0,0,0,0,0,0,0],[2,3,2,2,0,1,0,0,0,0,0],[0,0,2,0,0,0,0,1,0,0,0],[0,3,2,2,2,3,2,0,2,0,0],[0,2,2,0,2,0,2,3,0,0,2],[0,0,0,0,0,3,2,1,2,2,0],[0,0,0,0,0,2,2,3,0,2,2],[0,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0]]],"constraints":[[],[]],"full_residual":[{"support":[],"matrix":[]},{"support":[],"matrix":[]}],"seeds":[[0,3,1,2,2,3,2,3,0,1,3],[0,1,3,1,3,2,3,3,0,0,0]],"seconds":0.0005879402160644531,"method":"exact common-denominator rational Cartier + y-inversion quotient"}

==> anc/audit/independent_compute/data/matrix_a3.json <==
{"alpha":3,"modulus":8,"params":[1,1,1,1],"basis":[[0,0],[1,0],[1,1],[2,0],[2,1],[3,0],[3,1],[3,2],[4,0],[4,1],[4,2],[5,0],[5,1],[5,2],[5,3],[6,0],[6,1],[6,2],[6,3]],"dimension":19,"residual_rows":[5,5],"full_residual_rows":[9,10],"matrices":[[[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[6,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,1,4,6,5,5,0,0,1,0,0,0,0,0,0,0,0,0,0],[2,0,4,0,5,0,0,5,0,0,1,0,0,0,0,0,0,0,0],[5,1,4,2,5,1,4,0,6,5,0,5,0,0,0,1,0,0,0],[2,2,4,2,5,0,4,1,0,5,6,0,0,5,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[4,0,0,5,6,1,4,1,2,5,1,1,4,0,0,6,5,0,0],[0,0,0,2,3,2,4,1,2,5,2,0,4,1,4,0,5,6,5],[0,0,0,0,5,0,0,1,0,0,1,0,0,0,4,0,0,0,5],[0,4,0,4,4,0,0,4,5,6,5,1,4,1,0,2,5,1,0],[0,0,0,0,0,0,0,0,2,3,5,2,4,1,4,2,5,2,5],[0,0,0,0,4,0,0,4,0,5,5,0,0,1,4,0,0,1,5],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[4,4,0,0,0,4,0,4,4,4,0,0,0,4,0,5,6,5,5],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,5,6],[0,0,0,0,4,0,0,4,0,4,0,0,0,4,0,0,5,5,6],[0,0,0,0,4,0,0,4,0,0,4,0,0,0,0,0,0,0,5]],[[5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,6,5,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[1,2,5,1,4,6,5,0,5,0,0,1,0,0,0,0,0,0,0],[2,2,5,0,4,0,5,6,0,0,5,0,0,1,0,0,0,0,0],[0,5,6,1,4,2,5,1,1,4,0,6,5,0,0,5,0,0,0],[0,2,3,2,4,2,5,2,0,4,1,0,5,6,5,0,0,5,0],[0,0,5,0,0,0,0,1,0,0,0,0,0,0,5,0,0,0,0],[4,4,4,0,0,5,6,5,1,4,1,2,5,1,0,1,4,0,0],[0,0,0,0,0,2,3,5,2,4,1,2,5,2,5,0,4,1,4],[0,0,4,0,0,0,5,5,0,0,1,0,0,1,5,0,0,0,4],[4,0,0,4,0,4,4,0,0,0,4,5,6,5,5,1,4,1,0],[0,0,0,0,0,0,0,0,0,0,0,2,3,5,6,2,4,1,4],[0,0,4,0,0,0,4,0,0,0,4,0,5,5,6,0,0,1,4],[0,0,4,0,0,0,0,4,0,0,0,0,0,0,5,0,0,0,0],[0,4,4,4,0,0,0,4,4,0,4,4,4,0,4,0,0,4,0],[0,0,4,0,0,0,0,4,0,0,0,0,0,0,4,0,0,0,0],[0,0,0,0,0,0,4,4,0,0,4,0,4,0,4,0,0,4,0],[0,0,0,0,0,0,4,4,0,0,4,0,0,4,4,0,0,0,0]]],"constraints":[[[4,0,0,4,4,4,0,0,0,0,4,4,0,4,0,4,4,0,4],[0,0,0,0,4,0,0,4,0,0,4,0,0,0,0,0,0,0,4],[0,0,0,0,0,0,0,0,0,4,4,0,0,4,0,0,4,0,4],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0],[0,4,0,4,0,0,0,0,4,0,4,4,0,4,0,0,0,0,0]],[[4,4,4,0,0,4,4,4,4,0,0,0,0,4,0,4,0,4,0],[0,0,0,0,0,0,4,4,0,0,4,0,0,4,4,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,4,0],[0,0,4,0,0,0,0,4,0,0,0,0,0,0,4,0,0,0,0],[0,4,0,4,0,0,0,0,4,0,4,4,0,4,0,0,0,0,0]]],"full_residual":[{"support":[[7,0],[7,1],[7,2],[7,3],[8,0],[8,1],[8,2],[8,3],[8,4]],"matrix":[[4,0,0,4,4,4,0,0,0,0,4,4,0,4,0,4,4,0,4],[0,0,0,0,4,0,0,4,0,0,4,0,0,0,0,0,0,0,4],[0,0,0,0,0,0,0,0,0,4,4,0,0,4,0,0,4,0,4],[0,0,0,0,0,0,0,0,0,4,4,0,0,4,0,0,0,4,4],[4,4,0,0,0,4,0,4,4,4,0,0,0,4,0,4,4,4,4],[0,0,0,0,4,0,0,4,0,4,0,0,0,4,0,0,0,4,0],[0,0,0,0,0,0,0,0,0,4,4,0,0,4,0,0,0,4,4],[0,0,0,0,0,0,0,0,0,4,4,0,0,4,0,0,4,0,4],[0,0,0,0,4,0,0,4,0,0,4,0,0,0,0,0,0,0,4]]},{"support":[[7,0],[7,1],[7,2],[7,3],[7,4],[8,0],[8,1],[8,2],[8,3],[8,4]],"matrix":[[4,4,4,0,0,4,4,4,4,0,0,0,0,4,0,4,0,4,0],[0,0,0,0,0,0,4,4,0,0,4,0,0,4,4,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,4,0],[0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,4,0],[0,0,4,0,0,0,0,4,0,0,0,0,0,0,4,0,0,0,0],[0,4,0,4,0,0,0,0,4,0,4,4,4,0,0,0,0,4,0],[0,0,4,0,0,0,4,0,0,0,4,0,4,0,0,0,0,4,0],[0,0,4,0,0,0,0,4,0,0,0,0,4,4,4,0,0,4,0],[0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,4,0],[0,0,0,0,0,0,4,4,0,0,4,0,0,4,4,0,0,0,0]]}],"seeds":[[0,7,1,5,3,5,7,4,3,1,4,5,4,0,7,1,0,0,7],[0,1,7,2,6,3,3,2,6,4,6,1,2,6,7,0,0,0,0]],"seconds":0.004389762878417969,"method":"exact common-denominator rational Cartier + y-inversion quotient"}

==> anc/audit/independent_compute/data/matrix_a4.json <==
{"alpha":4,"modulus":16,"params":[1,1,1,1],"basis":[[0,0],[1,0],[1,1],[2,0],[2,1],[3,0],[3,1],[3,2],[4,0],[4,1],[4,2],[5,0],[5,1],[5,2],[5,3],[6,0],[6,1],[6,2],[6,3],[7,0],[7,1],[7,2],[7,3],[7,4],[8,0],[8,1],[8,2],[8,3],[8,4]],"dimension":29,"residual_rows":[0,0],"full_residual_rows":[0,0],"matrices":[[[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[10,12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[7,0,4,10,12,12,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[12,0,4,0,12,0,0,12,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[6,8,4,7,8,0,4,0,10,12,0,12,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[4,8,4,12,8,0,4,0,0,12,10,0,0,12,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,4,8,6,12,8,4,4,7,8,14,0,4,0,0,10,12,0,0,12,0,0,0,0,1,0,0,0,0],[4,8,4,4,8,8,4,8,12,8,7,0,4,0,4,0,12,10,12,0,0,12,0,0,0,0,1,0,0],[2,0,12,0,12,0,0,4,0,0,14,0,0,0,4,0,0,0,12,0,0,0,0,12,0,0,0,0,1],[0,0,0,3,0,4,8,4,6,12,2,8,4,4,0,7,8,14,0,0,4,0,0,0,10,12,0,0,0],[0,0,0,4,12,8,4,4,4,8,6,8,4,8,4,12,8,7,8,0,4,0,4,0,0,12,10,12,0],[0,0,0,2,12,0,12,4,0,12,2,0,0,4,4,0,0,14,8,0,0,0,4,0,0,0,0,12,10],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,3,0,10,4,8,4,12,6,12,2,12,8,4,4,0,0,7,8,14,0,0],[0,0,0,0,0,0,0,0,4,12,4,8,4,4,8,4,8,6,12,8,4,8,4,4,12,8,7,8,14],[0,0,0,0,0,0,0,0,2,12,10,0,12,4,8,0,12,2,12,0,0,4,4,8,0,0,14,8,7],[0,0,0,0,0,0,0,0,0,0,1,0,0,0,12,0,0,0,12,0,0,0,0,4,0,0,0,0,14],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,10,12,4,8,4,12,0,6,12,2,12,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,12,4,0,8,4,4,8,4,4,8,6,12,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,12,10,0,0,12,4,8,4,0,12,2,12,6],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,12,0,0,0,12,4,0,0,0,12,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,10,12,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,12,4,0,10],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,12,10,0,3],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,12,10],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]],[[12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,10,12,12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,12,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[8,7,8,0,4,10,12,0,12,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[8,12,8,0,4,0,12,10,0,0,12,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[4,6,12,8,4,7,8,14,0,4,0,10,12,0,0,12,0,0,0,1,0,0,0,0,0,0,0,0,0],[8,4,8,8,4,12,8,7,0,4,0,0,12,10,12,0,0,12,0,0,0,1,0,0,0,0,0,0,0],[0,0,12,0,0,0,0,14,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,1,0,0,0,0,0],[0,3,0,4,8,6,12,2,8,4,4,7,8,14,0,0,4,0,0,10,12,0,0,0,12,0,0,0,0],[0,4,12,8,4,4,8,6,8,4,8,12,8,7,8,0,4,0,4,0,12,10,12,0,0,0,12,0,0],[0,2,12,0,12,0,12,2,0,0,4,0,0,14,8,0,0,0,4,0,0,0,12,10,0,0,0,0,12],[0,0,0,0,0,3,0,10,4,8,4,6,12,2,12,8,4,4,0,7,8,14,0,0,0,4,0,0,0],[0,0,0,0,0,4,12,4,8,4,4,4,8,6,12,8,4,8,4,12,8,7,8,14,0,4,0,4,0],[0,0,0,0,0,2,12,10,0,12,4,0,12,2,12,0,0,4,4,0,0,14,8,7,0,0,0,4,0],[0,0,0,0,0,0,0,1,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,14,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,3,0,10,12,4,8,4,12,6,12,2,12,0,8,4,4,0,0],[0,0,0,0,0,0,0,0,0,0,0,4,12,4,0,8,4,4,8,4,8,6,12,2,8,4,8,4,4],[0,0,0,0,0,0,0,0,0,0,0,2,12,10,0,0,12,4,8,0,12,2,12,6,0,0,4,4,8],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,12,0,0,0,12,0,0,0,12,2,0,0,0,0,4],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,10,12,1,4,8,4,12,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,12,4,0,10,8,4,4,8,4],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,12,10,0,3,0,12,4,8,4],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,12,10,0,0,0,12,4],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]]],"constraints":[[],[]],"full_residual":[{"support":[],"matrix":[]},{"support":[],"matrix":[]}],"seeds":[[0,15,1,12,4,10,1,5,8,5,3,12,2,7,11,10,15,5,2,10,6,11,6,15,1,2,15,15,15],[0,1,15,3,13,5,2,9,9,9,14,13,1,9,9,3,0,8,5,3,2,15,13,15,0,0,0,0,0]],"seconds":0.007224082946777344,"method":"exact common-denominator rational Cartier + y-inversion quotient"}

==> anc/audit/independent_compute/data/matrix_a5.json <==
{"alpha":5,"modulus":32,"params":[1,1,1,1],"basis":[[0,0],[1,0],[1,1],[2,0],[2,1],[3,0],[3,1],[3,2],[4,0],[4,1],[4,2],[5,0],[5,1],[5,2],[5,3],[6,0],[6,1],[6,2],[6,3],[7,0],[7,1],[7,2],[7,3],[7,4],[8,0],[8,1],[8,2],[8,3],[8,4],[9,0],[9,1],[9,2],[9,3],[9,4],[9,5],[10,0],[10,1],[10,2],[10,3],[10,4],[10,5]],"dimension":41,"residual_rows":[15,16],"full_residual_rows":[28,30],"matrices":[[[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[15,27,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[11,2,30,15,27,27,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[8,0,30,0,27,0,0,27,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[25,27,28,11,28,2,30,0,15,27,0,27,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[24,28,28,8,28,0,30,2,0,27,15,0,0,27,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[9,0,26,25,5,27,28,30,11,28,20,2,30,0,0,15,27,0,0,27,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[20,4,8,24,9,28,28,27,8,28,11,0,30,2,30,0,27,15,27,0,0,27,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[22,0,14,0,4,0,0,30,0,0,20,0,0,0,30,0,0,0,27,0,0,0,0,27,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],[13,7,12,9,24,0,26,18,25,5,12,27,28,30,0,11,28,20,0,2,30,0,0,0,15,27,0,0,0,27,0,0,0,0,0,1,0,0,0,0,0],[4,24,10,20,26,4,8,0,24,9,25,28,28,27,28,8,28,11,28,0,30,2,30,0,0,27,15,27,0,0,0,27,0,0,0,0,0,1,0,0,0],[22,22,30,22,2,0,14,18,0,4,12,0,0,30,28,0,0,20,28,0,0,0,30,2,0,0,0,27,15,0,0,0,0,27,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[16,0,16,13,29,7,12,12,9,24,26,0,26,18,14,25,5,12,4,27,28,30,0,0,11,28,20,0,0,2,30,0,0,0,0,15,27,0,0,0,0],[0,0,0,4,28,24,10,18,20,26,4,4,8,0,26,24,9,25,5,28,28,27,28,30,8,28,11,28,20,0,30,2,30,0,0,0,27,15,27,0,0],[0,0,0,22,0,22,30,12,22,2,26,0,14,18,26,0,4,12,5,0,0,30,28,27,0,0,20,28,11,0,0,0,30,2,30,0,0,0,27,15,27],[0,0,16,0,1,0,0,11,0,0,27,0,0,0,14,0,0,0,4,0,0,0,0,30,0,0,0,0,20,0,0,0,0,0,30,0,0,0,0,0,27],[0,16,16,16,16,0,16,16,13,29,18,7,12,12,30,9,24,26,2,0,26,18,14,0,25,5,12,4,0,27,28,30,0,0,0,11,28,20,0,0,0],[0,0,16,0,16,0,0,0,4,28,24,24,10,18,12,20,26,4,24,4,8,0,26,18,24,9,25,5,12,28,28,27,28,30,0,8,28,11,28,20,0],[0,0,16,0,0,0,0,16,22,0,18,22,30,12,12,22,2,26,24,0,14,18,26,0,0,4,12,5,25,0,0,30,28,27,28,0,0,20,28,11,28],[0,0,16,0,0,0,16,0,0,1,11,0,0,11,30,0,0,27,2,0,0,0,14,18,0,0,0,4,12,0,0,0,0,30,28,0,0,0,0,20,28],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,16,0,0,16,16,16,16,16,16,0,0,16,16,16,13,29,18,31,7,12,12,30,11,9,24,26,2,27,0,26,18,14,0,0,25,5,12,4,0,0],[0,0,16,0,16,0,16,16,0,16,16,0,0,0,0,4,28,24,30,24,10,18,12,12,20,26,4,24,26,4,8,0,26,18,14,24,9,25,5,12,4],[0,0,0,0,0,0,16,16,0,0,16,0,0,16,16,22,0,18,29,22,30,12,12,7,22,2,26,24,9,0,14,18,26,0,26,0,4,12,5,25,5],[0,0,0,0,16,0,16,0,0,0,0,0,16,0,16,0,1,11,31,0,0,11,30,12,0,0,27,2,26,0,0,0,14,18,26,0,0,0,4,12,5],[0,0,16,0,16,0,0,0,0,0,16,0,0,0,16,0,0,0,1,0,0,0,0,11,0,0,0,0,27,0,0,0,0,0,14,0,0,0,0,0,4],[0,16,0,0,16,16,0,0,0,16,0,16,16,16,0,16,16,0,0,0,16,16,16,0,13,29,18,31,11,7,12,12,30,11,0,9,24,26,2,27,0],[0,0,16,0,16,0,16,16,0,16,16,0,16,16,0,0,16,16,16,0,0,0,0,16,4,28,24,30,18,24,10,18,12,12,30,20,26,4,24,26,2],[0,0,16,0,16,0,0,0,0,0,16,0,16,16,16,0,0,16,16,0,0,16,16,0,22,0,18,29,13,22,30,12,12,7,12,22,2,26,24,9,24],[0,0,0,0,0,0,0,0,0,16,16,0,16,0,0,0,0,0,0,0,16,0,16,16,0,1,11,31,18,0,0,11,30,12,12,0,0,27,2,26,24],[0,0,0,0,16,0,16,0,0,16,16,0,0,0,16,0,0,16,0,0,0,0,16,0,0,0,0,1,11,0,0,0,0,11,30,0,0,0,0,27,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[16,16,16,0,16,16,0,16,0,16,0,16,0,0,16,0,16,0,0,16,16,16,0,0,16,16,0,0,0,0,16,16,16,0,16,13,29,18,31,11,1],[0,0,0,0,16,0,16,0,0,16,16,0,16,16,16,0,16,16,16,0,16,16,0,16,0,16,16,16,16,0,0,0,0,16,16,4,28,24,30,18,31],[0,0,0,0,16,0,16,0,0,16,16,0,0,0,16,0,0,16,0,0,16,16,16,16,0,0,16,16,16,0,0,16,16,0,16,22,0,18,29,13,29],[0,0,16,0,16,0,0,0,0,0,16,0,0,0,16,0,16,16,0,0,16,0,0,16,0,0,0,0,0,0,16,0,16,16,16,0,1,11,31,18,29],[0,0,16,0,0,0,0,16,0,16,16,0,16,0,16,0,16,16,0,0,0,0,16,0,0,0,16,0,0,0,0,0,16,0,16,0,0,0,1,11,31],[0,0,16,0,0,0,0,16,0,0,0,0,0,0,16,0,0,0,16,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,16,0,0,0,0,0,1]],[[27,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,15,27,27,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,27,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[27,11,28,2,30,15,27,0,27,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[28,8,28,0,30,0,27,15,0,0,27,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,25,5,27,28,11,28,20,2,30,0,15,27,0,0,27,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[4,24,9,28,28,8,28,11,0,30,2,0,27,15,27,0,0,27,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,4,0,0,0,0,20,0,0,0,0,0,0,27,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[7,9,24,0,26,25,5,12,27,28,30,11,28,20,0,2,30,0,0,15,27,0,0,0,27,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[24,20,26,4,8,24,9,25,28,28,27,8,28,11,28,0,30,2,30,0,27,15,27,0,0,0,27,0,0,0,0,1,0,0,0,0,0,0,0,0,0],[22,22,2,0,14,0,4,12,0,0,30,0,0,20,28,0,0,0,30,0,0,0,27,15,0,0,0,0,27,0,0,0,0,1,0,0,0,0,0,0,0],[0,13,29,7,12,9,24,26,0,26,18,25,5,12,4,27,28,30,0,11,28,20,0,0,2,30,0,0,0,15,27,0,0,0,0,27,0,0,0,0,0],[0,4,28,24,10,20,26,4,4,8,0,24,9,25,5,28,28,27,28,8,28,11,28,20,0,30,2,30,0,0,27,15,27,0,0,0,0,27,0,0,0],[0,22,0,22,30,22,2,26,0,14,18,0,4,12,5,0,0,30,28,0,0,20,28,11,0,0,0,30,2,0,0,0,27,15,27,0,0,0,0,27,0],[0,0,1,0,0,0,0,27,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,20,0,0,0,0,0,0,0,0,0,0,27,0,0,0,0,0,0],[16,16,16,0,16,13,29,18,7,12,12,9,24,26,2,0,26,18,14,25,5,12,4,0,27,28,30,0,0,11,28,20,0,0,0,2,30,0,0,0,0],[0,0,16,0,0,4,28,24,24,10,18,20,26,4,24,4,8,0,26,24,9,25,5,12,28,28,27,28,30,8,28,11,28,20,0,0,30,2,30,0,0],[0,0,0,0,0,22,0,18,22,30,12,22,2,26,24,0,14,18,26,0,4,12,5,25,0,0,30,28,27,0,0,20,28,11,28,0,0,0,30,2,30],[0,0,0,0,16,0,1,11,0,0,11,0,0,27,2,0,0,0,14,0,0,0,4,12,0,0,0,0,30,0,0,0,0,20,28,0,0,0,0,0,30],[16,0,16,16,16,16,16,0,0,16,16,13,29,18,31,7,12,12,30,9,24,26,2,27,0,26,18,14,0,25,5,12,4,0,0,27,28,30,0,0,0],[0,0,16,0,16,0,16,16,0,0,0,4,28,24,30,24,10,18,12,20,26,4,24,26,4,8,0,26,18,24,9,25,5,12,4,28,28,27,28,30,0],[0,0,0,0,16,0,0,16,0,0,16,22,0,18,29,22,30,12,12,22,2,26,24,9,0,14,18,26,0,0,4,12,5,25,5,0,0,30,28,27,28],[0,0,16,0,16,0,0,0,0,16,0,0,1,11,31,0,0,11,30,0,0,27,2,26,0,0,0,14,18,0,0,0,4,12,5,0,0,0,0,30,28],[0,0,16,0,0,0,0,16,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,27,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0],[16,0,16,16,0,0,16,0,16,16,16,16,16,0,0,0,16,16,16,13,29,18,31,11,7,12,12,30,11,9,24,26,2,27,0,0,26,18,14,0,0],[0,0,16,0,16,0,16,16,0,16,16,0,16,16,16,0,0,0,0,4,28,24,30,18,24,10,18,12,12,20,26,4,24,26,2,4,8,0,26,18,14],[0,0,16,0,0,0,0,16,0,16,16,0,0,16,16,0,0,16,16,22,0,18,29,13,22,30,12,12,7,22,2,26,24,9,24,0,14,18,26,0,26],[0,0,0,0,0,0,16,16,0,16,0,0,0,0,0,0,16,0,16,0,1,11,31,18,0,0,11,30,12,0,0,27,2,26,24,0,0,0,14,18,26],[0,0,16,0,16,0,16,16,0,0,0,0,0,16,0,0,0,0,16,0,0,0,1,11,0,0,0,0,11,0,0,0,0,27,2,0,0,0,0,0,14],[16,0,16,16,0,0,16,0,16,0,0,0,16,0,0,16,16,16,0,16,16,0,0,0,0,16,16,16,0,13,29,18,31,11,1,7,12,12,30,11,0],[0,0,16,0,16,0,16,16,0,16,16,0,16,16,16,0,16,16,0,0,16,16,16,16,0,0,0,0,16,4,28,24,30,18,31,24,10,18,12,12,30],[0,0,16,0,16,0,16,16,0,0,0,0,0,16,0,0,16,16,16,0,0,16,16,16,0,0,16,16,0,22,0,18,29,13,29,22,30,12,12,7,12],[0,0,16,0,0,0,0,16,0,0,0,0,16,16,0,0,16,0,0,0,0,0,0,0,0,16,0,16,16,0,1,11,31,18,29,0,0,11,30,12,12],[0,0,0,0,0,0,16,16,0,16,0,0,16,16,0,0,0,0,16,0,0,16,0,0,0,0,0,16,0,0,0,0,1,11,31,0,0,0,0,11,30],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,16,0,16,16,0,16,0,16,0,16,0,16,0,0,16,0,0,16,0,16,0,0,16,16,16,16,0,0,16,16,0,0,0,0,0,16,16,16,0,16],[0,0,16,0,0,0,16,0,0,16,0,0,16,16,0,0,16,16,16,0,16,16,16,16,0,16,16,0,16,0,16,16,16,16,0,0,0,0,0,16,16],[0,0,16,0,0,0,16,0,0,16,0,0,16,16,0,0,0,0,16,0,0,16,0,0,0,16,16,16,16,0,0,16,16,16,16,0,0,16,16,0,16],[0,0,16,0,16,0,16,16,0,0,0,0,0,16,0,0,0,0,16,0,16,16,0,0,0,16,0,0,16,0,0,0,0,0,16,0,16,0,16,16,16],[0,0,16,0,16,0,0,0,0,0,16,0,16,16,16,0,16,0,16,0,16,16,0,16,0,0,0,16,0,0,0,16,0,0,0,0,0,0,16,0,16],[0,0,0,0,16,0,0,16,0,0,16,0,0,0,16,0,0,0,16,0,0,0,16,16,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,16]]],"constraints":[[[0,0,0,16,0,16,16,0,0,16,0,16,0,16,16,0,16,0,0,16,0,0,16,0,0,16,0,0,16,16,16,16,0,0,16,16,16,0,0,0,0],[0,0,0,0,16,0,0,16,0,16,0,0,16,0,0,0,16,16,0,0,16,16,16,0,0,16,16,16,16,0,16,16,0,16,0,0,16,16,16,16,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,16,0,16,0,16,0,16,16,0,0,0,16,0,16,0,16,0,0,0,16],[0,0,0,0,0,0,16,16,0,0,16,0,16,0,16,0,16,0,0,0,0,0,0,16,0,16,0,0,0,0,0,16,16,0,0,0,0,16,16,16,0],[0,0,16,0,0,0,0,16,0,16,16,0,0,16,16,0,16,0,16,0,0,16,0,16,0,16,0,16,0,0,16,0,0,16,0,0,16,16,0,0,0],[0,0,0,0,0,0,0,0,0,16,16,0,16,0,0,0,0,0,0,0,0,16,16,0,0,0,0,0,16,0,16,16,16,16,16,0,16,0,16,0,0],[16,0,0,0,0,0,0,0,16,0,16,16,0,16,0,0,0,0,16,16,0,16,0,0,0,0,0,16,0,16,0,16,0,0,0,0,16,16,16,16,0],[0,0,0,0,0,0,0,0,0,0,0,0,16,16,0,0,16,0,0,0,0,0,16,16,0,0,16,16,16,0,0,0,16,16,0,0,16,16,0,16,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,16,0,16,0,16,0,0,0,16,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,16,0,16,16,0,16,0,16,16,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,16,16,0,0,16,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,16],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,16,0,0,0,16,0,0,0,0,0,16,0,0,0,0,16,0,16],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,16,0,16,16],[0,16,0,0,0,16,0,16,0,0,0,16,0,16,0,16,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,16,0,16,0],[0,0,0,0,0,0,0,0,16,0,16,16,0,16,0,16,0,16,0,0,0,0,0,0,16,0,16,0,16,16,0,16,0,16,0,16,0,16,0,16,0]],[[0,0,0,0,0,16,0,16,16,16,0,0,16,0,0,16,0,16,16,0,16,0,0,16,16,0,0,16,0,0,16,0,0,16,0,16,16,16,0,0,16],[0,0,0,0,0,0,16,16,0,0,16,0,16,0,0,0,16,0,0,0,16,16,0,16,0,16,16,16,0,0,16,16,16,16,16,0,16,16,0,16,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,16,0,16,16,0,16,0,16,0,16,16,0,0,0,0,16,0,16],[0,0,16,0,0,0,0,16,0,16,16,0,0,16,0,0,16,0,16,0,16,0,0,16,0,16,16,0,0,0,0,0,16,16,0,0,0,16,0,0,16],[0,0,0,0,16,0,0,16,0,0,16,0,16,16,0,0,0,16,16,0,16,0,16,0,0,0,16,0,16,0,16,0,16,0,16,0,16,0,0,16,0],[0,0,0,0,0,0,0,0,0,0,0,0,16,16,0,0,16,0,0,0,0,0,0,0,0,16,0,16,16,0,16,0,16,0,16,0,16,16,0,16,0],[0,0,0,0,0,0,0,0,0,16,16,0,0,16,0,0,16,0,16,0,16,0,0,16,0,16,16,0,0,0,0,0,16,16,16,0,0,16,0,0,16],[16,16,0,0,0,0,0,0,0,0,0,16,0,16,0,16,0,16,0,0,0,0,16,16,16,0,16,0,0,0,0,0,16,0,16,16,0,16,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,16,0,0,16,0,0,0,0,0,0,16,16,0,0,16,16,16,16,0,0,0,16,16,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,16,0,16,16,0,16,0,0,0,16],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,16,0,16,16],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,16,16,0,0,0,16,0,0,0,0,16,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,16,0,16,16,0,0,0,0,16,0,0,0,0,0,16,16,0,16],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,16,0,16,0,0,16,16,0,16,0,0,16,16,16,16],[0,16,0,16,0,0,0,0,16,0,16,16,0,16,0,0,0,0,0,16,0,16,0,16,16,0,16,0,16,0,0,0,0,0,0,16,0,16,0,16,0],[0,0,0,0,0,0,0,0,0,0,0,16,0,16,0,16,0,16,0,16,0,16,0,16,0,0,0,0,0,16,0,16,0,16,0,16,0,16,0,16,0]]],"full_residual":[{"support":[[11,0],[11,1],[11,2],[11,3],[11,4],[11,5],[12,0],[12,1],[12,2],[12,3],[12,4],[12,5],[12,6],[13,0],[13,1],[13,2],[13,3],[13,4],[13,5],[13,6],[14,0],[14,1],[14,2],[14,3],[14,4],[14,5],[14,6],[14,7]],"matrix":[[0,0,0,16,0,16,16,0,0,16,0,16,0,16,16,0,16,0,0,16,0,0,16,0,0,16,0,0,16,16,16,16,0,0,16,16,16,0,0,0,0],[0,0,0,0,16,0,0,16,0,16,0,0,16,0,0,0,16,16,0,0,16,16,16,0,0,16,16,16,16,0,16,16,0,16,0,0,16,16,16,16,0],[0,0,0,0,16,0,0,16,0,16,0,0,16,0,0,0,16,16,0,0,0,0,16,16,0,0,16,0,0,0,16,16,16,16,16,0,0,16,16,16,16],[0,0,0,0,16,0,16,0,0,16,16,0,0,0,16,0,0,16,0,0,0,0,16,0,0,16,16,0,0,0,16,0,0,16,16,0,0,0,0,0,16],[0,0,16,0,16,0,16,16,0,0,0,0,0,16,0,0,16,16,16,0,16,0,16,0,0,16,16,0,16,0,0,0,16,0,0,0,0,16,0,0,0],[0,0,16,0,0,0,16,0,0,0,16,0,0,16,0,0,0,0,16,0,0,0,16,0,0,0,0,16,16,0,0,0,0,0,16,0,0,0,0,16,0],[16,0,16,0,0,0,0,16,16,0,16,16,16,0,16,0,16,0,0,16,0,16,16,16,0,16,0,0,16,16,0,0,16,0,16,0,16,0,0,16,0],[0,0,0,0,0,0,0,0,0,16,16,0,0,16,0,0,16,0,0,0,16,0,0,0,0,16,16,0,16,0,16,16,16,0,0,0,16,16,16,16,16],[0,0,16,0,0,0,0,16,0,16,16,0,0,16,16,0,16,0,16,0,16,0,0,0,0,16,16,0,0,0,0,0,16,16,0,0,0,16,0,0,16],[0,0,0,0,16,0,0,16,0,16,0,0,16,0,0,0,16,16,0,0,0,0,16,16,0,0,16,0,0,0,0,0,16,0,0,0,16,16,0,0,16],[0,0,0,0,16,0,16,0,0,16,16,0,16,16,16,0,0,0,16,0,0,16,0,16,0,16,16,16,16,0,16,0,16,0,16,0,16,16,0,16,0],[0,0,16,0,16,0,16,16,0,0,0,0,16,0,0,0,0,16,0,0,0,16,0,16,0,0,0,16,16,0,0,0,16,0,16,0,0,0,16,16,0],[0,0,16,0,16,0,0,0,0,0,16,0,0,0,16,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,16],[0,16,16,0,0,16,0,0,0,16,16,16,0,0,16,16,16,16,16,0,16,0,0,0,0,0,0,0,16,0,16,0,16,16,16,16,0,0,0,16,16],[0,0,0,0,0,0,0,0,0,16,16,0,16,0,0,0,0,0,0,0,16,0,16,16,0,0,16,16,16,0,0,16,0,16,16,0,0,0,16,0,16],[0,0,16,0,0,0,16,0,0,16,0,0,16,16,0,0,0,0,16,0,0,16,0,0,0,16,16,16,16,0,0,16,16,16,16,0,16,0,16,16,0],[0,0,16,0,16,0,16,16,0,0,0,0,0,16,0,0,16,16,16,0,16,0,16,0,0,0,0,0,0,0,16,0,16,0,16,0,0,16,0,0,0],[0,0,16,0,0,0,16,0,0,16,0,0,16,16,0,0,0,0,16,0,0,16,0,0,0,16,16,16,16,0,0,16,16,16,16,0,16,0,16,16,0],[0,0,0,0,0,0,0,0,0,16,16,0,16,0,0,0,0,0,0,0,16,0,16,16,0,0,16,16,16,0,0,16,0,16,16,0,0,0,16,0,16],[0,0,0,0,16,0,16,0,0,16,16,0,0,0,16,0,0,16,0,0,0,0,16,0,0,0,0,0,16,0,0,0,0,16,0,0,0,0,0,0,16],[16,16,16,0,0,16,16,16,0,0,16,16,0,0,0,0,16,16,0,16,0,0,16,16,16,16,16,16,16,0,16,0,0,0,0,0,0,0,0,16,16],[0,0,16,0,16,0,0,0,0,0,16,0,0,0,16,0,16,16,0,0,16,0,0,16,0,0,0,0,0,0,16,0,16,16,16,0,0,16,16,16,16],[0,0,16,0,16,0,16,16,0,0,0,0,16,0,0,0,16,0,0,0,16,16,0,16,0,0,0,16,16,0,0,16,0,0,0,0,16,16,16,16,0],[0,0,0,0,0,0,16,16,0,16,0,0,16,16,16,0,0,0,0,0,0,16,0,0,0,16,16,16,0,0,16,0,16,0,16,0,0,0,0,0,0],[0,0,16,0,16,0,16,16,0,0,0,0,16,0,0,0,16,0,0,0,16,16,0,16,0,0,0,16,16,0,0,16,0,0,0,0,16,16,16,16,0],[0,0,0,0,16,0,0,16,0,0,16,0,0,0,0,0,16,16,16,0,16,0,0,16,0,0,0,0,16,0,16,0,16,16,0,0,0,16,16,16,16],[0,0,16,0,0,0,0,16,0,16,16,0,16,0,16,0,16,16,0,0,0,0,16,0,0,0,16,0,0,0,0,0,16,0,16,0,0,0,0,16,16],[0,0,16,0,0,0,0,16,0,0,0,0,0,0,16,0,0,0,16,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,16,0,0,0,0,0,0]]},{"support":[[11,0],[11,1],[11,2],[11,3],[11,4],[11,5],[11,6],[12,0],[12,1],[12,2],[12,3],[12,4],[12,5],[12,6],[13,0],[13,1],[13,2],[13,3],[13,4],[13,5],[13,6],[13,7],[14,0],[14,1],[14,2],[14,3],[14,4],[14,5],[14,6],[14,7]],"matrix":[[0,0,0,0,0,16,0,16,16,16,0,0,16,0,0,16,0,16,16,0,16,0,0,16,16,0,0,16,0,0,16,0,0,16,0,16,16,16,0,0,16],[0,0,0,0,0,0,16,16,0,0,16,0,16,0,0,0,16,0,0,0,16,16,0,16,0,16,16,16,0,0,16,16,16,16,16,0,16,16,0,16,0],[0,0,0,0,0,0,16,16,0,0,16,0,16,0,16,0,16,0,0,0,16,16,0,0,0,0,0,16,16,0,0,16,0,0,16,0,16,16,16,16,16],[0,0,16,0,0,0,16,0,0,16,0,0,16,16,0,0,0,0,16,0,0,16,0,0,0,0,0,16,0,0,16,16,0,0,16,0,16,0,0,16,16],[0,0,16,0,16,0,16,16,0,16,16,0,0,0,16,0,0,16,0,0,16,16,16,16,0,16,0,16,0,0,16,16,0,16,0,0,0,0,16,0,0],[0,0,16,0,16,0,0,0,0,16,0,0,0,16,0,0,0,16,0,0,0,0,16,16,0,0,0,16,0,0,0,0,16,16,0,0,0,0,0,0,16],[0,0,16,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0],[16,16,0,0,16,0,0,16,0,0,16,16,0,16,16,16,16,0,16,0,16,0,0,0,16,0,16,16,16,0,16,0,0,16,16,16,0,0,16,0,16],[0,0,16,0,0,0,0,16,0,0,0,0,16,16,0,0,0,16,0,0,16,0,0,0,0,16,0,0,0,0,16,16,0,16,16,0,16,16,16,0,0],[0,0,16,0,16,0,0,0,0,0,16,0,16,16,16,0,0,16,16,0,16,0,16,16,0,16,0,0,0,0,16,16,0,0,16,0,0,0,16,16,0],[0,0,0,0,0,0,16,16,0,0,16,0,16,0,16,0,16,0,0,0,16,16,0,0,0,0,0,16,16,0,0,16,0,0,16,0,0,0,16,0,0],[0,0,16,0,0,0,16,0,0,16,0,0,16,16,0,0,16,16,16,0,0,0,16,0,0,0,16,0,16,0,16,16,16,16,0,0,16,0,16,0,16],[0,0,0,0,16,0,16,0,0,16,16,0,0,0,16,0,16,0,0,0,0,16,0,0,0,0,16,0,16,0,0,0,16,16,16,0,0,0,16,0,16],[0,0,16,0,16,0,16,16,0,0,0,0,0,16,0,0,0,0,16,0,0,0,0,16,0,0,0,0,16,0,0,0,0,0,16,0,0,0,0,0,16],[16,0,0,16,16,0,0,16,16,0,0,0,16,16,0,16,0,0,16,16,16,16,16,16,0,16,0,0,0,0,0,0,0,16,16,0,16,0,16,16,16],[0,0,16,0,0,0,0,16,0,0,0,0,16,16,0,0,16,0,0,0,0,0,0,0,0,16,0,16,16,0,0,16,16,16,16,0,0,16,0,16,16],[0,0,16,0,16,0,0,0,0,16,0,0,16,0,0,0,16,16,0,0,0,0,16,16,0,0,16,0,0,0,16,16,16,16,0,0,0,16,16,16,16],[0,0,0,0,16,0,16,0,0,16,16,0,0,0,0,0,0,16,0,0,16,16,16,0,0,16,0,16,0,0,0,0,0,0,0,0,16,0,16,0,16],[0,0,16,0,16,0,0,0,0,16,0,0,16,0,0,0,16,16,0,0,0,0,16,16,0,0,16,0,0,0,16,16,16,16,0,0,0,16,16,16,16],[0,0,16,0,0,0,0,16,0,0,0,0,16,16,16,0,16,0,0,0,0,0,0,16,0,16,0,16,16,0,0,16,16,16,16,0,0,16,0,16,16],[0,0,0,0,0,0,16,16,0,16,0,0,16,16,0,0,0,0,16,0,0,16,0,0,0,0,0,16,0,0,0,0,0,16,16,0,0,0,0,16,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,16,16,16,16,0,0,0,16,16,16,0,0,16,0,16,0,0,0,0,16,16,0,16,16,0,0,16,16,16,16,16,16,16,16,0,16,0,0,0,0],[0,0,16,0,16,0,16,16,0,0,0,0,0,16,0,0,0,0,16,0,16,16,0,0,0,16,0,0,16,0,0,0,0,0,16,0,16,0,16,16,16],[0,0,0,0,16,0,16,0,0,16,16,0,0,0,16,0,16,0,0,0,16,0,0,16,0,16,16,0,16,0,0,0,16,16,16,0,0,16,0,0,0],[0,0,0,0,0,0,0,0,0,16,16,0,16,0,16,0,16,16,16,0,0,0,0,0,0,0,16,0,0,0,16,16,16,0,16,0,16,0,16,0,16],[0,0,0,0,16,0,16,0,0,16,16,0,0,0,16,0,16,0,0,0,16,0,0,16,0,16,16,0,16,0,0,0,16,16,16,0,0,16,0,0,0],[0,0,16,0,0,0,16,0,0,0,16,0,0,16,16,0,0,0,0,0,16,16,16,16,0,16,0,0,16,0,0,0,0,16,16,0,16,0,16,16,0],[0,0,16,0,16,0,0,0,0,0,16,0,16,16,16,0,16,0,16,0,16,16,0,16,0,0,0,16,0,0,0,16,0,0,0,0,0,0,16,0,16],[0,0,0,0,16,0,0,16,0,0,16,0,0,0,16,0,0,0,16,0,0,0,16,16,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,16]]}],"seeds":[[0,31,1,27,5,22,4,6,18,18,28,31,1,16,16,3,9,4,16,18,22,4,26,26,4,16,16,12,16,17,23,22,15,20,31,3,3,0,29,30,31],[0,1,31,4,28,8,0,24,14,14,4,13,31,18,2,18,10,8,28,4,22,26,20,24,6,0,12,26,20,5,7,30,27,28,31,0,0,0,0,0,0]],"seconds":0.040618896484375,"method":"exact common-denominator rational Cartier + y-inversion quotient"}

==> anc/audit/independent_compute/data/matrix_a6.json <==
{"alpha":6,"modulus":64,"params":[1,1,1,1],"basis":[[0,0],[1,0],[1,1],[2,0],[2,1],[3,0],[3,1],[3,2],[4,0],[4,1],[4,2],[5,0],[5,1],[5,2],[5,3],[6,0],[6,1],[6,2],[6,3],[7,0],[7,1],[7,2],[7,3],[7,4],[8,0],[8,1],[8,2],[8,3],[8,4],[9,0],[9,1],[9,2],[9,3],[9,4],[9,5],[10,0],[10,1],[10,2],[10,3],[10,4],[10,5],[11,0],[11,1],[11,2],[11,3],[11,4],[11,5],[11,6],[12,0],[12,1],[12,2],[12,3],[12,4],[12,5],[12,6]],"dimension":55,"residual_rows":[16,16],"full_residual_rows":[32,34],"matrices":[[[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[21,58,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[4,14,42,21,58,58,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[54,0,42,0,58,0,0,58,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[33,50,36,4,30,14,42,0,21,58,0,58,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[4,40,36,54,30,0,42,14,0,58,21,0,0,58,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[38,2,18,33,22,50,36,52,4,30,27,14,42,0,0,21,58,0,0,58,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[34,48,6,4,58,40,36,50,54,30,4,0,42,14,42,0,58,21,58,0,0,58,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[22,0,52,0,36,0,0,52,0,0,27,0,0,0,42,0,0,0,58,0,0,0,0,58,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[59,50,40,38,42,2,18,24,33,22,2,50,36,52,0,4,30,27,0,14,42,0,0,0,21,58,0,0,0,58,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[12,16,60,34,18,48,6,2,4,58,33,40,36,50,36,54,30,4,30,0,42,14,42,0,0,58,21,58,0,0,0,58,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[42,20,20,22,40,0,52,24,0,36,2,0,0,52,36,0,0,27,30,0,0,0,42,14,0,0,0,58,21,0,0,0,0,58,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[61,14,2,59,26,50,40,8,38,42,17,2,18,24,52,33,22,2,36,50,36,52,0,0,4,30,27,0,0,14,42,0,0,0,0,21,58,0,0,0,0,58,0,0,0,0,0,0,1,0,0,0,0,0,0],[52,8,0,12,12,16,60,60,34,18,49,48,6,2,18,4,58,33,22,40,36,50,36,52,54,30,4,30,27,0,42,14,42,0,0,0,58,21,58,0,0,0,0,58,0,0,0,0,0,0,1,0,0,0,0],[42,20,24,42,12,20,20,8,22,40,17,0,52,24,18,0,36,2,22,0,0,52,36,50,0,0,27,30,4,0,0,0,42,14,42,0,0,0,58,21,58,0,0,0,0,58,0,0,0,0,0,0,1,0,0],[34,0,26,0,26,0,0,10,0,0,11,0,0,0,52,0,0,0,36,0,0,0,0,52,0,0,0,0,27,0,0,0,0,0,42,0,0,0,0,0,58,0,0,0,0,0,0,58,0,0,0,0,0,0,1],[32,0,0,61,34,14,2,36,59,26,38,50,40,8,20,38,42,17,40,2,18,24,52,0,33,22,2,36,0,50,36,52,0,0,0,4,30,27,0,0,0,14,42,0,0,0,0,0,21,58,0,0,0,0,0],[0,0,0,52,16,8,0,24,12,12,48,16,60,60,40,34,18,49,42,48,6,2,18,24,4,58,33,22,2,40,36,50,36,52,0,54,30,4,30,27,0,0,42,14,42,0,0,0,0,58,21,58,0,0,0],[32,0,0,42,8,20,24,36,42,12,38,20,20,8,40,22,40,17,42,0,52,24,18,2,0,36,2,22,33,0,0,52,36,50,36,0,0,27,30,4,30,0,0,0,42,14,42,0,0,0,0,58,21,58,0],[0,0,0,34,26,0,26,10,0,26,53,0,0,10,20,0,0,11,40,0,0,0,52,24,0,0,0,36,2,0,0,0,0,52,36,0,0,0,0,27,30,0,0,0,0,0,42,14,0,0,0,0,0,58,21],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[16,0,0,32,0,0,0,0,61,34,58,14,2,36,62,59,26,38,50,50,40,8,20,10,38,42,17,40,11,2,18,24,52,0,0,33,22,2,36,0,0,50,36,52,0,0,0,0,4,30,27,0,0,0,0],[32,0,32,0,32,0,0,32,52,16,18,8,0,24,28,12,12,48,52,16,60,60,40,8,34,18,49,42,17,48,6,2,18,24,52,4,58,33,22,2,36,40,36,50,36,52,0,0,54,30,4,30,27,0,0],[0,0,0,32,0,0,0,0,42,8,11,20,24,36,2,42,12,38,26,20,20,8,40,50,22,40,17,42,38,0,52,24,18,2,18,0,36,2,22,33,22,0,0,52,36,50,36,52,0,0,27,30,4,30,27],[32,0,32,0,32,0,0,32,34,26,21,0,26,10,62,0,26,53,50,0,0,10,20,8,0,0,11,40,17,0,0,0,52,24,18,0,0,0,36,2,22,0,0,0,0,52,36,50,0,0,0,0,27,30,4],[32,0,0,0,0,0,0,0,0,0,17,0,0,0,26,0,0,0,26,0,0,0,0,10,0,0,0,0,11,0,0,0,0,0,52,0,0,0,0,0,36,0,0,0,0,0,0,52,0,0,0,0,0,0,27],[48,32,0,16,0,0,0,0,32,0,0,0,0,0,0,61,34,58,46,14,2,36,62,10,59,26,38,50,53,50,40,8,20,10,0,38,42,17,40,11,0,2,18,24,52,0,0,0,33,22,2,36,0,0,0],[0,0,0,32,32,0,32,32,0,32,16,0,0,32,0,52,16,18,60,8,0,24,28,36,12,12,48,52,38,16,60,60,40,8,20,34,18,49,42,17,40,48,6,2,18,24,52,0,4,58,33,22,2,36,0],[32,0,0,0,0,0,0,0,32,0,32,0,0,0,0,42,8,11,34,20,24,36,2,14,42,12,38,26,59,20,20,8,40,50,40,22,40,17,42,38,42,0,52,24,18,2,18,24,0,36,2,22,33,22,2],[0,0,0,32,32,0,32,32,0,32,48,0,0,32,0,34,26,21,46,0,26,10,62,36,0,26,53,50,38,0,0,10,20,8,40,0,0,11,40,17,42,0,0,0,52,24,18,2,0,0,0,36,2,22,33],[32,0,0,32,0,0,0,0,0,0,32,0,0,0,0,0,0,17,26,0,0,0,26,10,0,0,0,26,53,0,0,0,0,10,20,0,0,0,0,11,40,0,0,0,0,0,52,24,0,0,0,0,0,36,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[32,32,32,48,32,32,0,0,16,0,48,0,0,0,32,32,0,0,32,0,0,0,0,32,61,34,58,46,21,14,2,36,62,10,26,59,26,38,50,53,26,50,40,8,20,10,0,0,38,42,17,40,11,0,0],[0,0,0,0,0,0,0,0,32,32,16,0,32,32,32,0,32,16,32,0,0,32,0,0,52,16,18,60,11,8,0,24,28,36,62,12,12,48,52,38,50,16,60,60,40,8,20,10,34,18,49,42,17,40,11],[32,0,0,32,0,0,0,0,0,0,32,0,0,0,0,32,0,32,0,0,0,0,0,0,42,8,11,34,61,20,24,36,2,14,2,42,12,38,26,59,26,20,20,8,40,50,40,8,22,40,17,42,38,42,17],[0,0,0,0,0,0,0,0,32,32,48,0,32,32,32,0,32,48,32,0,0,32,0,0,34,26,21,46,58,0,26,10,62,36,2,0,26,53,50,38,26,0,0,10,20,8,40,50,0,0,11,40,17,42,38],[32,0,0,32,0,0,0,0,32,0,48,0,0,0,32,0,0,32,32,0,0,0,0,32,0,0,17,26,21,0,0,0,26,10,62,0,0,0,26,53,50,0,0,0,0,10,20,8,0,0,0,0,11,40,17],[32,0,32,0,32,0,0,32,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,0,0,0,0,0,26,0,0,0,0,0,26,0,0,0,0,0,0,10,0,0,0,0,0,0,11],[16,32,0,32,32,32,32,0,48,32,32,32,0,0,0,16,0,48,32,0,0,0,32,32,32,0,0,32,48,0,0,0,0,32,0,61,34,58,46,21,26,14,2,36,62,10,26,0,59,26,38,50,53,26,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,32,16,32,0,32,32,32,0,0,32,16,32,32,0,0,32,0,0,0,52,16,18,60,11,46,8,0,24,28,36,62,10,12,12,48,52,38,50,53],[0,0,0,32,0,0,0,0,32,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,32,0,32,0,32,0,0,0,0,0,0,42,8,11,34,61,34,20,24,36,2,14,2,36,42,12,38,26,59,26,38],[0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,32,32,48,32,0,32,32,32,0,0,32,48,32,0,0,0,32,0,0,0,34,26,21,46,58,34,0,26,10,62,36,2,14,0,26,53,50,38,26,59],[0,0,0,32,0,0,0,0,32,0,32,0,0,0,0,32,0,48,32,0,0,0,32,32,0,0,32,32,48,0,0,0,0,32,0,0,0,17,26,21,46,0,0,0,26,10,62,36,0,0,0,26,53,50,38],[0,0,0,32,32,0,32,32,0,32,16,0,0,32,0,0,0,48,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,17,26,0,0,0,0,0,26,10,0,0,0,0,0,26,53],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[48,32,32,16,32,32,0,0,32,32,0,32,32,0,32,48,32,32,32,32,0,0,0,32,16,0,48,32,0,0,0,0,32,32,32,32,0,0,32,48,32,0,0,0,0,32,0,0,61,34,58,46,21,26,17],[32,0,32,0,32,0,0,32,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,32,32,16,32,32,0,32,32,32,0,32,0,32,16,32,32,32,0,0,32,0,0,0,32,52,16,18,60,11,46,21],[32,0,0,0,0,0,0,0,32,0,32,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,32,0,32,0,32,0,0,0,0,0,0,0,0,42,8,11,34,61,34,58],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,32,32,48,32,48,0,32,32,32,0,0,0,32,48,32,0,0,0,0,32,0,0,0,0,34,26,21,46,58,34,61],[0,0,0,0,0,0,0,0,32,0,48,0,0,0,32,32,0,32,32,0,0,0,0,32,32,0,48,32,0,0,0,0,32,32,32,0,0,32,32,48,32,0,0,0,0,32,0,0,0,0,17,26,21,46,58],[0,0,0,0,0,0,0,0,32,32,16,0,32,32,32,0,32,16,32,0,0,32,0,0,0,0,48,0,48,0,0,0,0,0,32,0,0,0,0,32,32,0,0,0,0,0,0,32,0,0,0,0,17,26,21],[32,0,0,0,0,0,0,0,0,0,16,0,0,0,32,0,0,0,32,0,0,0,0,32,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17]],[[58,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[14,21,58,58,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,58,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[50,4,30,14,42,21,58,0,58,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[40,54,30,0,42,0,58,21,0,0,58,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,33,22,50,36,4,30,27,14,42,0,21,58,0,0,58,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[48,4,58,40,36,54,30,4,0,42,14,0,58,21,58,0,0,58,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,36,0,0,0,0,27,0,0,0,0,0,0,58,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[50,38,42,2,18,33,22,2,50,36,52,4,30,27,0,14,42,0,0,21,58,0,0,0,58,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[16,34,18,48,6,4,58,33,40,36,50,54,30,4,30,0,42,14,42,0,58,21,58,0,0,0,58,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[20,22,40,0,52,0,36,2,0,0,52,0,0,27,30,0,0,0,42,0,0,0,58,21,0,0,0,0,58,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[14,59,26,50,40,38,42,17,2,18,24,33,22,2,36,50,36,52,0,4,30,27,0,0,14,42,0,0,0,21,58,0,0,0,0,58,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[8,12,12,16,60,34,18,49,48,6,2,4,58,33,22,40,36,50,36,54,30,4,30,27,0,42,14,42,0,0,58,21,58,0,0,0,0,58,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[20,42,12,20,20,22,40,17,0,52,24,0,36,2,22,0,0,52,36,0,0,27,30,4,0,0,0,42,14,0,0,0,58,21,58,0,0,0,0,58,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],[0,0,26,0,0,0,0,11,0,0,0,0,0,0,36,0,0,0,0,0,0,0,0,27,0,0,0,0,0,0,0,0,0,0,58,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,61,34,14,2,59,26,38,50,40,8,38,42,17,40,2,18,24,52,33,22,2,36,0,50,36,52,0,0,4,30,27,0,0,0,14,42,0,0,0,0,21,58,0,0,0,0,0,58,0,0,0,0,0,0],[0,52,16,8,0,12,12,48,16,60,60,34,18,49,42,48,6,2,18,4,58,33,22,2,40,36,50,36,52,54,30,4,30,27,0,0,42,14,42,0,0,0,58,21,58,0,0,0,0,0,58,0,0,0,0],[0,42,8,20,24,42,12,38,20,20,8,22,40,17,42,0,52,24,18,0,36,2,22,33,0,0,52,36,50,0,0,27,30,4,30,0,0,0,42,14,42,0,0,0,58,21,58,0,0,0,0,0,58,0,0],[0,34,26,0,26,0,26,53,0,0,10,0,0,11,40,0,0,0,52,0,0,0,36,2,0,0,0,0,52,0,0,0,0,27,30,0,0,0,0,0,42,0,0,0,0,0,58,21,0,0,0,0,0,0,58],[0,32,0,0,0,61,34,58,14,2,36,59,26,38,50,50,40,8,20,38,42,17,40,11,2,18,24,52,0,33,22,2,36,0,0,50,36,52,0,0,0,4,30,27,0,0,0,0,14,42,0,0,0,0,0],[0,0,32,0,0,52,16,18,8,0,24,12,12,48,52,16,60,60,40,34,18,49,42,17,48,6,2,18,24,4,58,33,22,2,36,40,36,50,36,52,0,54,30,4,30,27,0,0,0,42,14,42,0,0,0],[0,32,0,0,0,42,8,11,20,24,36,42,12,38,26,20,20,8,40,22,40,17,42,38,0,52,24,18,2,0,36,2,22,33,22,0,0,52,36,50,36,0,0,27,30,4,30,27,0,0,0,42,14,42,0],[0,0,32,0,0,34,26,21,0,26,10,0,26,53,50,0,0,10,20,0,0,11,40,17,0,0,0,52,24,0,0,0,36,2,22,0,0,0,0,52,36,0,0,0,0,27,30,4,0,0,0,0,0,42,14],[0,0,0,0,0,0,0,17,0,0,0,0,0,0,26,0,0,0,0,0,0,0,0,11,0,0,0,0,0,0,0,0,0,0,36,0,0,0,0,0,0,0,0,0,0,0,0,27,0,0,0,0,0,0,0],[32,16,0,0,0,32,0,0,0,0,0,61,34,58,46,14,2,36,62,59,26,38,50,53,50,40,8,20,10,38,42,17,40,11,0,2,18,24,52,0,0,33,22,2,36,0,0,0,50,36,52,0,0,0,0],[0,32,32,0,32,0,32,16,0,0,32,52,16,18,60,8,0,24,28,12,12,48,52,38,16,60,60,40,8,34,18,49,42,17,40,48,6,2,18,24,52,4,58,33,22,2,36,0,40,36,50,36,52,0,0],[0,0,0,0,0,32,0,32,0,0,0,42,8,11,34,20,24,36,2,42,12,38,26,59,20,20,8,40,50,22,40,17,42,38,42,0,52,24,18,2,18,0,36,2,22,33,22,2,0,0,52,36,50,36,52],[0,32,32,0,32,0,32,48,0,0,32,34,26,21,46,0,26,10,62,0,26,53,50,38,0,0,10,20,8,0,0,11,40,17,42,0,0,0,52,24,18,0,0,0,36,2,22,33,0,0,0,0,52,36,50],[0,32,0,0,0,0,0,32,0,0,0,0,0,17,26,0,0,0,26,0,0,0,26,53,0,0,0,0,10,0,0,0,0,11,40,0,0,0,0,0,52,0,0,0,0,0,36,2,0,0,0,0,0,0,52],[32,48,32,32,0,16,0,48,0,0,0,32,0,0,32,0,0,0,0,61,34,58,46,21,14,2,36,62,10,59,26,38,50,53,26,50,40,8,20,10,0,38,42,17,40,11,0,0,2,18,24,52,0,0,0],[0,0,0,0,0,32,32,16,0,32,32,0,32,16,32,0,0,32,0,52,16,18,60,11,8,0,24,28,36,12,12,48,52,38,50,16,60,60,40,8,20,34,18,49,42,17,40,11,48,6,2,18,24,52,0],[0,32,0,0,0,0,0,32,0,0,0,32,0,32,0,0,0,0,0,42,8,11,34,61,20,24,36,2,14,42,12,38,26,59,26,20,20,8,40,50,40,22,40,17,42,38,42,17,0,52,24,18,2,18,24],[0,0,0,0,0,32,32,48,0,32,32,0,32,48,32,0,0,32,0,34,26,21,46,58,0,26,10,62,36,0,26,53,50,38,26,0,0,10,20,8,40,0,0,11,40,17,42,38,0,0,0,52,24,18,2],[0,32,0,0,0,32,0,48,0,0,0,0,0,32,32,0,0,0,0,0,0,17,26,21,0,0,0,26,10,0,0,0,26,53,50,0,0,0,0,10,20,0,0,0,0,11,40,17,0,0,0,0,0,52,24],[0,0,32,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,0,0,0,0,0,0,0,0,0,0,26,0,0,0,0,0,0,0,0,0,0,0,0,11,0,0,0,0,0,0,0],[32,32,32,32,32,48,32,32,32,0,0,16,0,48,32,0,0,0,32,32,0,0,32,48,0,0,0,0,32,61,34,58,46,21,26,14,2,36,62,10,26,59,26,38,50,53,26,0,50,40,8,20,10,0,0],[0,0,0,0,0,0,0,0,0,0,0,32,32,16,32,0,32,32,32,0,32,16,32,32,0,0,32,0,0,52,16,18,60,11,46,8,0,24,28,36,62,12,12,48,52,38,50,53,16,60,60,40,8,20,10],[0,32,0,0,0,32,0,0,0,0,0,0,0,32,0,0,0,0,0,32,0,32,0,32,0,0,0,0,0,42,8,11,34,61,34,20,24,36,2,14,2,42,12,38,26,59,26,38,20,20,8,40,50,40,8],[0,0,0,0,0,0,0,32,0,0,0,32,32,48,32,0,32,32,32,0,32,48,32,0,0,0,32,0,0,34,26,21,46,58,34,0,26,10,62,36,2,0,26,53,50,38,26,59,0,0,10,20,8,40,50],[0,32,0,0,0,32,0,32,0,0,0,32,0,48,32,0,0,0,32,0,0,32,32,48,0,0,0,0,32,0,0,17,26,21,46,0,0,0,26,10,62,0,0,0,26,53,50,38,0,0,0,0,10,20,8],[0,32,32,0,32,0,32,16,0,0,32,0,0,48,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,17,26,0,0,0,0,0,26,0,0,0,0,0,26,53,0,0,0,0,0,0,10],[32,16,32,32,0,32,32,0,32,32,0,48,32,32,32,32,0,0,0,16,0,48,32,0,0,0,0,32,32,32,0,0,32,48,32,0,0,0,0,32,0,61,34,58,46,21,26,17,14,2,36,62,10,26,0],[0,0,32,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,32,32,16,32,32,0,32,32,32,0,0,32,16,32,32,32,0,0,32,0,0,0,52,16,18,60,11,46,21,8,0,24,28,36,62,10],[0,0,0,0,0,32,0,32,0,0,0,32,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,32,0,32,0,32,0,0,0,0,0,0,0,42,8,11,34,61,34,58,20,24,36,2,14,2,36],[0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,32,32,48,32,48,0,32,32,32,0,0,32,48,32,0,0,0,0,32,0,0,0,34,26,21,46,58,34,61,0,26,10,62,36,2,14],[0,0,0,0,0,32,0,48,0,0,0,32,0,32,32,0,0,0,0,32,0,48,32,0,0,0,0,32,32,0,0,32,32,48,32,0,0,0,0,32,0,0,0,17,26,21,46,58,0,0,0,26,10,62,36],[0,0,0,0,0,32,32,16,0,32,32,0,32,16,32,0,0,32,0,0,0,48,0,48,0,0,0,0,0,0,0,0,0,32,32,0,0,0,0,0,0,0,0,0,0,17,26,21,0,0,0,0,0,26,10],[0,0,0,0,0,0,0,16,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17,0,0,0,0,0,0,0],[0,48,32,32,32,16,32,32,32,0,0,32,32,0,32,32,32,0,32,48,32,32,32,16,32,0,0,0,32,16,0,48,32,0,32,0,0,0,32,32,32,32,0,0,32,48,32,32,0,0,0,0,32,0,0],[0,32,32,0,32,0,32,16,0,0,32,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,32,16,32,32,32,0,32,32,32,0,32,0,32,16,32,32,32,48,0,0,32,0,0,0,32],[0,32,0,0,0,0,0,0,0,0,0,32,0,32,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,32,0,32,0,32,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,32,0,0,0,0,0,32,32,48,32,48,0,0,32,32,32,0,0,0,32,48,32,0,0,32,0,0,32,0,0,0,0],[0,0,0,0,0,0,0,32,0,0,0,32,0,48,32,0,0,0,32,32,0,32,32,16,0,0,0,0,32,32,0,48,32,0,32,0,0,0,32,32,32,0,0,32,32,48,32,0,0,0,0,0,32,0,0],[0,0,0,0,0,0,0,0,0,0,0,32,32,16,32,0,32,32,32,0,32,16,32,32,0,0,32,0,0,0,0,48,0,48,32,0,0,0,0,0,32,0,0,0,0,32,32,48,0,0,0,0,0,0,32],[0,32,0,0,0,0,0,0,0,0,0,0,0,16,32,0,0,0,32,0,0,0,32,16,0,0,0,0,32,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0]]],"constraints":[[[0,0,0,16,32,32,32,0,48,32,32,32,0,0,0,32,32,0,32,32,32,0,32,32,16,32,32,32,48,32,0,0,0,32,0,48,0,16,32,0,32,0,0,0,32,32,32,0,32,0,0,32,16,32,32],[0,0,0,0,32,0,32,32,32,32,16,0,0,32,0,0,0,16,0,0,0,0,0,0,32,0,0,0,32,0,0,0,0,0,0,0,32,48,32,32,32,0,32,32,32,0,32,32,0,32,16,32,0,32,48],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,32,0,0,0,0,0,0,32,32,16,32,16,0,0,32,32,32,0,0,0,0,32,16,32,0,0,32],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,16,32,0,0,0,32,32,32,0,0,32,48,0,0,0,0,32,0,0,32,0,0,48,32,0,32,32,0,32,32,0,0,32,48,0,48,32,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,32,32,0,32,32,32,16,0,48,0,0,32,0,32,0,32,0,0,32,48,0,0,0,0,32,32,0,32,0,0,32,32,16,0,48],[32,0,0,0,0,0,0,0,32,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,32,0,0,32,32,0,32,32,0,32,32,0,0,32,16,0,16,32,32],[16,0,0,0,32,0,32,32,16,0,0,32,32,32,0,48,32,0,32,32,0,0,32,32,32,32,0,0,32,32,32,0,32,0,32,16,0,0,32,48,32,32,32,32,0,0,0,32,16,32,0,32,48,32,0],[0,0,32,0,32,0,0,32,0,32,0,0,32,32,32,0,0,0,0,0,32,0,32,0,0,32,0,32,0,0,0,32,0,0,0,0,32,0,32,0,32,0,32,32,32,0,32,32,0,0,0,0,0,0,0],[0,0,0,0,32,0,32,32,0,32,0,0,0,32,32,0,0,0,0,0,0,0,32,0,0,0,0,32,0,0,0,0,0,32,0,0,0,0,0,0,32,0,0,0,0,0,32,32,0,0,0,0,0,32,0],[0,0,0,0,0,0,0,0,0,32,0,0,32,32,0,0,0,0,32,0,32,0,32,32,0,32,0,32,0,0,0,32,0,0,32,0,0,0,32,0,32,0,0,0,32,32,0,0,0,0,0,32,0,32,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,32,32,0,32,0,32,0,32,0,0,0,32,32,0,32,0,32,0,0,0,0,0,32,32,32,32,32,32,0,32,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,32,32,0,32,32,0,0,0,32,0,32,0,32,0,32,32,0,0,0,0,0,32,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,32,0,32,32,0,32,32,0,0,32,0,32,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,32,0],[0,32,0,0,0,32,0,32,0,0,0,0,0,0,0,0,0,0,0,32,0,32,0,32,0,0,0,0,0,32,0,32,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,32,0,32,0,0,0,32,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,32,0,32,0,0,0,0,0,0,0,32,0,32,0,32,0,32,0,0,0,0,0,0,0]],[[0,0,0,0,0,16,32,48,32,32,0,48,32,32,0,32,0,0,0,32,32,0,32,16,32,32,0,32,32,16,32,32,32,48,32,32,0,0,0,32,0,48,0,16,32,0,32,16,0,0,0,32,32,32,0],[0,0,32,0,0,0,32,32,0,32,32,32,32,16,32,0,0,32,0,0,0,16,0,0,0,0,0,0,0,32,0,0,0,32,0,0,0,0,0,0,0,0,32,48,32,32,32,16,0,32,32,32,0,32,32],[0,32,0,0,0,0,0,16,0,0,0,32,0,0,32,0,0,0,0,32,0,32,0,48,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,32,0,0,0,0,0,48,0,0,0,0,0,0,0],[0,32,32,0,0,0,0,0,0,0,0,32,0,0,32,0,0,0,0,32,0,32,0,0,0,0,0,0,0,0,0,32,0,0,32,0,0,0,0,0,0,0,32,16,32,16,0,0,0,32,32,32,0,0,0],[0,32,32,0,0,0,0,0,0,0,0,32,0,0,32,0,0,0,0,0,0,16,32,16,0,0,0,32,32,32,0,0,32,48,0,0,0,0,0,32,0,32,32,0,0,16,32,48,0,32,32,0,32,32,0],[0,32,32,0,0,0,0,0,0,0,0,32,0,0,32,0,0,0,0,32,32,0,0,32,0,32,32,0,32,32,32,16,0,48,0,0,0,32,0,32,0,0,0,0,32,16,0,32,0,0,0,32,32,0,32],[32,16,32,0,0,0,32,0,0,32,32,16,0,0,32,32,32,32,0,48,32,0,32,16,32,0,0,32,32,32,32,0,0,32,0,32,32,0,32,0,32,16,0,0,32,48,32,0,32,32,32,0,0,0,32],[0,0,32,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,32,0,0,0,32,0,0,32,32,0,32,32,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,32,0,0,32,32,0,32,32,0],[0,0,0,0,32,0,32,0,0,0,32,0,32,0,32,0,32,32,32,0,0,0,0,0,0,32,0,32,0,0,32,0,32,0,32,0,0,32,0,0,0,0,0,0,32,0,0,0,0,0,0,32,32,0,32],[0,0,0,0,0,0,32,0,0,32,32,0,32,0,32,0,0,32,32,0,0,0,0,0,0,0,0,32,0,0,0,0,32,0,0,0,0,0,0,32,0,0,0,0,0,0,32,0,0,0,0,0,0,32,32],[0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,32,32,0,0,0,0,32,0,0,32,0,32,32,0,32,0,32,0,32,0,0,32,0,0,32,0,0,0,32,0,32,0,0,0,0,32,32,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,32,32,0,32,0,32,0,32,0,0,0,0,32,32,0,32,0,0,0,0,0,32,0,0,0,0,32,0,0,32],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,32,0,32,32,0,32,32,0,0,0,32,0,32,0,0,32,0,32,32,0,0],[0,0,0,32,0,0,0,0,32,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,32,0,32,0,0,0,0,0,0,32,0,32,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[32,0,0,0,0,0,0,0,32,0,32,0,0,0,0,32,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,32,0,32,0,0,0,0,0,0,0,0,32,0,32,0,32,0,32]]],"full_residual":[{"support":[[13,0],[13,1],[13,2],[13,3],[13,4],[13,5],[13,6],[14,0],[14,1],[14,2],[14,3],[14,4],[14,5],[14,6],[14,7],[15,0],[15,1],[15,2],[15,3],[15,4],[15,5],[15,6],[15,7],[16,0],[16,1],[16,2],[16,3],[16,4],[16,5],[16,6],[16,7],[16,8]],"matrix":[[0,0,0,48,32,32,32,0,16,32,32,32,0,0,0,32,32,0,32,32,32,0,32,32,48,32,32,32,16,32,0,0,0,32,0,16,0,48,32,0,32,0,0,0,32,32,32,0,32,0,0,32,48,32,32],[0,0,0,32,32,0,32,32,0,32,16,0,0,32,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,32,16,32,32,32,0,32,32,32,0,32,32,0,32,16,32,32,32,48],[32,0,0,32,0,0,0,0,0,0,0,0,0,0,0,32,0,32,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,32,0,32,0,32,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,32,0,0,0,0,0,0,32,32,48,32,48,0,0,32,32,32,0,0,0,0,32,48,32,0,0,32],[0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,32,0,48,32,0,0,0,32,32,32,0,32,32,16,0,0,0,0,32,0,32,0,48,32,0,32,0,0,0,32,32,32,0,0,0,32,32,48,32,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,32,16,32,0,32,32,32,0,0,32,16,32,32,0,0,32,0,0,0,0,0,48,0,48,32,0,0,0,0,0,32,32,0,0,0,0,32,32,48],[32,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,16,32,0,0,0,32,32,0,0,0,32,16,0,0,0,0,32,0,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32],[16,0,0,32,0,0,0,0,16,32,16,32,32,0,0,16,32,32,0,32,0,0,0,0,0,32,0,32,16,32,32,0,32,32,32,16,32,0,32,16,32,32,0,0,0,32,0,0,16,0,48,32,32,32,48],[32,0,32,0,32,0,0,32,32,32,32,0,32,32,32,0,32,48,32,0,0,32,0,0,0,0,16,0,32,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,32,32,48,32,32,32,16],[32,0,0,32,0,0,0,0,32,0,16,0,0,0,32,0,0,0,32,0,0,0,0,32,32,0,32,0,48,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,48],[32,0,32,0,32,0,0,32,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,32,0,0,0,0,0,32,0,0,0,0,0,0,32,32,32,16,32,48,0,16],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,48,32,16,0,0,0,32,32,32,32,0,0,32,16,32,0,0,0,0,32,0,0,32,0,48,32,32,32,48],[32,0,32,0,32,0,0,32,0,0,16,0,0,0,0,0,0,32,0,0,0,0,0,0,32,32,48,32,32,0,32,32,32,0,32,0,32,48,32,0,32,0,0,32,0,0,0,32,0,0,48,0,48,32,32],[0,0,0,32,0,0,0,0,32,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,16,32,48,0,0,0,32,32,32,0,0,0,32,48,32,0,0,0,0,32,0,0,0,0,0,0,48,0,48],[32,0,32,0,32,0,0,32,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,32,0,0,0,0,0,32,0,0,0,0,0,0,32,0,0,0,0,0,0,48],[48,32,0,32,32,32,32,0,16,32,0,32,0,0,0,48,0,48,32,0,0,0,32,32,32,0,0,32,16,0,0,0,0,32,0,48,32,48,0,16,0,32,32,0,0,0,0,0,48,32,32,0,32,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,32,16,32,0,32,32,32,0,0,32,48,32,0,0,0,32,0,0,0,32,32,0,32,0,32,0,32,32,32,0,32,32,0,32,16,32,32,32,16],[32,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,16,32,0,0,0,32,32,32,0,0,32,48,0,0,0,0,32,0,32,0,0,0,16,0,0,0,0,0,0,0,0,0,0,32,0,32,0,32],[0,0,0,32,32,0,32,32,0,32,48,0,0,32,0,0,0,16,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,32,32,48,32,32,32,0,32,32,32,0,32,32,0,32,16,32,32,32,48],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,48,32,0,0,0,32,32,32,0,0,32,16,0,0,0,0,32,0,0,0,0,0,16,0,0,0,0,0,0,0,0,32,0,0,0,32,0,32],[0,0,0,32,32,0,32,32,0,32,16,0,0,32,0,32,32,0,32,0,32,32,32,0,0,32,16,32,0,0,0,32,0,0,0,32,32,32,32,16,0,0,32,32,32,0,0,0,0,32,48,32,0,0,32],[0,0,0,32,0,0,0,0,32,0,0,0,0,0,0,32,0,16,32,0,0,0,32,32,0,0,0,32,16,0,0,0,0,32,0,0,0,48,32,32,32,0,0,0,32,32,32,0,0,0,0,32,48,32,0],[0,0,0,32,32,0,32,32,0,32,16,0,0,32,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,48,32,0,0,0,0,0,32,32,0,0,0,0,0,32,48],[16,32,32,16,32,32,0,0,0,32,0,32,32,0,32,16,32,32,32,32,0,0,0,32,16,0,48,32,0,0,0,0,32,32,32,0,0,0,32,16,32,0,0,0,0,32,0,0,48,32,16,0,48,0,48],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,32,32,16,32,16,0,32,32,32,0,0,0,32,16,32,0,0,0,0,32,0,0,0,0,32,32,32,32,0,32,16],[0,0,0,32,0,0,0,0,0,0,16,0,0,0,32,32,0,32,32,0,0,0,0,32,0,0,16,32,32,0,0,0,32,32,32,32,0,0,32,16,32,0,0,0,0,32,0,0,32,0,0,0,16,0,0],[32,0,32,0,32,0,0,32,32,32,0,0,32,32,32,0,32,16,32,0,0,32,0,0,0,0,16,0,32,0,0,0,0,0,0,0,0,32,0,32,0,0,0,0,0,0,0,0,32,32,16,32,0,32,48],[0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,16,32,16,0,0,0,32,32,32,32,0,32,32,16,32,0,0,0,0,32,0,0,0,0,32,0,48,0,16],[0,0,0,0,0,0,0,0,32,32,16,0,32,32,32,0,32,48,32,0,0,32,0,0,32,32,32,32,32,0,32,32,32,0,32,0,32,16,32,0,32,0,0,32,0,0,0,32,32,32,32,32,48,0,48],[32,0,0,0,0,0,0,0,32,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,32,0,48,32,16,0,0,0,32,32,32,0,0,32,32,16,32,0,0,0,0,32,0,0,0,0,48,32,32,32,48],[0,0,0,0,0,0,0,0,32,32,16,0,32,32,32,0,32,48,32,0,0,32,0,0,0,0,16,0,48,0,0,0,0,0,32,0,0,0,0,32,32,0,0,0,0,0,0,32,0,0,0,0,48,32,32],[32,0,0,0,0,0,0,0,0,0,48,0,0,0,32,0,0,0,32,0,0,0,0,32,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,48]]},{"support":[[13,0],[13,1],[13,2],[13,3],[13,4],[13,5],[13,6],[13,7],[14,0],[14,1],[14,2],[14,3],[14,4],[14,5],[14,6],[14,7],[15,0],[15,1],[15,2],[15,3],[15,4],[15,5],[15,6],[15,7],[15,8],[16,0],[16,1],[16,2],[16,3],[16,4],[16,5],[16,6],[16,7],[16,8]],"matrix":[[0,0,0,0,0,48,32,16,32,32,0,16,32,32,0,32,0,0,0,32,32,0,32,48,32,32,0,32,32,48,32,32,32,16,32,32,0,0,0,32,0,16,0,48,32,0,32,48,0,0,0,32,32,32,0],[0,0,32,0,0,32,32,0,0,32,32,0,32,16,32,0,0,32,0,0,0,16,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,32,16,32,32,32,48,0,32,32,32,0,32,32],[0,32,0,0,0,32,0,16,0,0,0,0,0,0,32,0,0,0,0,32,0,32,0,48,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,48,0,0,0,0,0,0,0],[0,0,32,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,32,0,32,32,0,0,0,0,0,0,32,32,48,32,48,0,16,0,32,32,32,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,32,0,48,32,48,0,0,0,32,32,32,0,32,32,16,32,0,0,0,0,32,0,32,0,48,32,0,32,48,0,0,0,32,32,32,0],[0,0,32,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,32,32,16,32,32,0,32,32,32,0,0,32,16,32,32,32,0,0,32,0,0,0,0,0,48,0,48,32,0,0,0,0,0,0,32,32],[0,32,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,32,16,0,0,0,32,32,0,0,0,32,16,32,0,0,0,0,32,0,0,0,0,0,48,0,48,0,0,0,0,0,0,0],[0,0,32,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,48,0,0,0,0,0,0,0],[32,16,0,0,0,32,0,0,0,0,0,16,32,16,0,32,32,0,0,16,32,32,0,32,32,0,0,0,0,0,32,0,32,16,32,32,32,0,32,32,32,16,32,0,32,16,32,0,32,0,0,0,32,0,0],[0,32,32,0,32,0,32,16,0,0,32,32,32,32,32,0,32,32,32,0,32,48,32,0,0,0,32,0,0,0,0,16,0,32,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0],[0,32,0,0,0,32,0,32,0,0,0,32,0,16,32,0,0,0,32,0,0,0,32,48,0,0,0,0,32,32,0,32,0,48,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,32,32,0,32,0,32,48,0,0,32,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,32,0,0,0,0,0,32,0,0,0,0,0,32,16,0,0,0,0,0,0,32],[0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,32,0,48,32,16,32,0,0,0,32,32,32,32,0,0,32,16,32,0,0,0,0,0,32,0,0],[0,32,32,0,32,0,32,16,0,0,32,0,0,16,0,0,0,0,0,0,0,32,0,32,0,0,0,0,0,32,32,48,32,32,32,0,32,32,32,0,32,0,32,48,32,0,32,16,0,0,32,0,0,0,32],[0,0,0,0,0,32,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,32,0,32,0,0,0,0,0,0,0,16,32,48,32,0,0,0,32,32,32,0,0,0,32,48,32,0,0,0,0,0,32,0,0],[0,32,32,0,32,0,32,16,0,0,32,0,0,48,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,16,32,0,0,0,0,0,32,0,0,0,0,0,32,48,0,0,0,0,0,0,32],[32,48,32,32,0,32,32,32,32,32,0,16,32,0,32,32,0,0,0,48,0,48,32,32,0,0,0,32,32,32,0,0,32,16,32,0,0,0,0,32,0,48,32,48,0,16,0,16,32,32,0,0,0,0,0],[0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,32,32,16,32,16,0,32,32,32,0,0,32,48,32,0,0,0,0,32,0,0,0,32,32,0,32,0,32,48,0,32,32,32,0,32,32],[0,32,0,0,0,0,0,48,0,0,0,32,0,0,32,0,0,0,0,0,0,16,32,32,0,0,0,32,32,32,0,0,32,48,32,0,0,0,0,32,0,32,0,0,0,16,0,32,0,0,0,0,0,0,0],[0,0,32,0,0,32,32,0,0,32,32,0,32,48,32,0,0,32,0,0,0,16,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,32,32,48,32,32,32,48,0,32,32,32,0,32,32],[0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,32,0,48,32,48,0,0,0,32,32,32,0,0,32,16,32,0,0,0,0,32,0,0,0,0,0,16,0,48,0,0,0,0,0,0,0],[0,0,0,0,0,32,32,16,0,32,32,0,32,16,32,0,0,32,0,32,32,0,32,32,0,32,32,32,0,0,32,16,32,0,32,0,0,32,0,0,0,32,32,32,32,16,0,16,0,32,32,32,0,0,0],[0,0,0,0,0,32,0,0,0,0,0,32,0,0,0,0,0,0,0,32,0,16,32,48,0,0,0,32,32,0,0,0,32,16,32,0,0,0,0,32,0,0,0,48,32,32,32,16,0,0,0,32,32,32,0],[0,0,0,0,0,32,32,16,0,32,32,0,32,16,32,0,0,32,0,0,0,16,0,16,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,48,32,32,0,0,0,0,0,32,32],[0,0,0,0,0,0,0,48,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,48,0,0,0,0,0,0,0],[0,16,32,32,32,16,32,0,32,0,0,0,32,0,32,32,32,0,32,16,32,32,32,16,32,0,0,0,32,16,0,48,32,0,32,0,0,0,32,32,32,0,0,0,32,16,32,0,0,0,0,0,32,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,32,0,0,0,0,0,32,32,16,32,16,0,0,32,32,32,0,0,0,32,16,32,0,0,32,0,0,32,0,0,0,0],[0,0,0,0,0,32,0,0,0,0,0,0,0,16,32,0,0,0,32,32,0,32,32,16,0,0,0,0,32,0,0,16,32,32,32,0,0,0,32,32,32,32,0,0,32,16,32,32,0,0,0,0,32,0,0],[0,32,32,0,32,0,32,48,0,0,32,32,32,0,32,0,32,32,32,0,32,16,32,32,0,0,32,0,0,0,0,16,0,32,0,0,0,0,0,0,0,0,0,32,0,32,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,32,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,16,32,16,32,0,0,0,32,32,32,32,0,32,32,16,32,0,0,0,0,0,32,0,0],[0,0,0,0,0,0,0,0,0,0,0,32,32,16,32,0,32,32,32,0,32,48,32,0,0,0,32,0,0,32,32,32,32,32,32,0,32,32,32,0,32,0,32,16,32,0,32,16,0,0,32,0,0,0,32],[0,32,0,0,0,0,0,32,0,0,0,32,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,32,0,48,32,16,32,0,0,0,32,32,32,0,0,32,32,16,32,0,0,0,0,0,32,0,0],[0,0,0,0,0,0,0,0,0,0,0,32,32,16,32,0,32,32,32,0,32,48,32,0,0,0,32,0,0,0,0,16,0,48,32,0,0,0,0,0,32,0,0,0,0,32,32,16,0,0,0,0,0,0,32],[0,32,0,0,0,0,0,0,0,0,0,0,0,48,32,0,0,0,32,0,0,0,32,48,0,0,0,0,32,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0]]}],"seeds":[[0,63,1,58,6,49,8,7,40,49,39,11,9,22,22,38,28,2,60,53,14,41,42,42,2,57,17,26,26,61,37,26,51,24,57,8,34,34,56,14,46,43,50,60,22,32,50,63,6,9,0,59,58,61,63],[0,1,63,5,59,12,61,55,22,18,24,3,53,46,26,59,55,44,34,34,43,21,4,26,38,12,20,50,8,37,63,46,59,60,55,11,31,36,53,10,51,12,15,0,53,54,59,63,0,0,0,0,0,0,0]],"seconds":0.07066607475280762,"method":"exact common-denominator rational Cartier + y-inversion quotient"}

==> anc/audit/independent_compute/data/matrix_a7.json <==
{"alpha":7,"modulus":128,"params":[1,1,1,1],"basis":[[0,0],[1,0],[1,1],[2,0],[2,1],[3,0],[3,1],[3,2],[4,0],[4,1],[4,2],[5,0],[5,1],[5,2],[5,3],[6,0],[6,1],[6,2],[6,3],[7,0],[7,1],[7,2],[7,3],[7,4],[8,0],[8,1],[8,2],[8,3],[8,4],[9,0],[9,1],[9,2],[9,3],[9,4],[9,5],[10,0],[10,1],[10,2],[10,3],[10,4],[10,5],[11,0],[11,1],[11,2],[11,3],[11,4],[11,5],[11,6],[12,0],[12,1],[12,2],[12,3],[12,4],[12,5],[12,6],[13,0],[13,1],[13,2],[13,3],[13,4],[13,5],[13,6],[13,7],[14,0],[14,1],[14,2],[14,3],[14,4],[14,5],[14,6],[14,7]],"dimension":71,"residual_rows":[12,13],"full_residual_rows":[57,60],"matrices":[[[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[28,121,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[89,51,56,28,121,121,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[70,0,56,0,121,0,0,121,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[77,126,88,89,11,51,56,0,28,121,0,121,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[98,38,88,70,11,0,56,51,0,121,28,0,0,121,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[27,71,24,77,9,126,88,83,89,11,35,51,56,0,0,28,121,0,0,121,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[126,124,104,98,4,38,88,126,70,11,89,0,56,51,56,0,121,28,121,0,0,121,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[86,0,80,0,123,0,0,83,0,0,35,0,0,0,56,0,0,0,121,0,0,0,0,121,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[117,60,72,27,29,71,24,126,77,9,113,126,88,83,0,89,11,35,0,51,56,0,0,0,28,121,0,0,0,121,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[94,66,56,126,11,124,104,71,98,4,77,38,88,126,88,70,11,89,11,0,56,51,56,0,0,121,28,121,0,0,0,121,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[76,6,112,86,110,0,80,126,0,123,113,0,0,83,88,0,0,35,11,0,0,0,56,51,0,0,0,121,28,0,0,0,0,121,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[112,49,72,117,21,60,72,33,27,29,127,71,24,126,80,77,9,113,123,126,88,83,0,0,89,11,35,0,0,51,56,0,0,0,0,28,121,0,0,0,0,121,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[40,124,64,94,33,66,56,63,126,11,70,124,104,71,24,98,4,77,9,38,88,126,88,83,70,11,89,11,35,0,56,51,56,0,0,0,121,28,121,0,0,0,0,121,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[28,38,48,76,95,6,112,33,86,110,127,0,80,126,24,0,123,113,9,0,0,83,88,126,0,0,35,11,89,0,0,0,56,51,56,0,0,0,121,28,121,0,0,0,0,121,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[18,0,56,0,83,0,0,3,0,0,43,0,0,0,80,0,0,0,123,0,0,0,0,83,0,0,0,0,35,0,0,0,0,0,56,0,0,0,0,0,121,0,0,0,0,0,0,121,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[39,95,56,112,119,49,72,62,117,21,47,60,72,33,112,27,29,127,110,71,24,126,80,0,77,9,113,123,0,126,88,83,0,0,0,89,11,35,0,0,0,51,56,0,0,0,0,0,28,121,0,0,0,0,0,121,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[44,44,80,40,80,124,64,68,94,33,27,66,56,63,72,126,11,70,29,124,104,71,24,126,98,4,77,9,113,38,88,126,88,83,0,70,11,89,11,35,0,0,56,51,56,0,0,0,0,121,28,121,0,0,0,0,0,121,0,0,0,0,0,0,0,1,0,0,0,0,0],[70,86,16,28,4,38,48,62,76,95,47,6,112,33,72,86,110,127,29,0,80,126,24,71,0,123,113,9,77,0,0,83,88,126,88,0,0,35,11,89,11,0,0,0,56,51,56,0,0,0,0,121,28,121,0,0,0,0,0,121,0,0,0,0,0,0,0,1,0,0,0],[82,18,120,18,43,0,56,19,0,83,38,0,0,3,112,0,0,43,110,0,0,0,80,126,0,0,0,123,113,0,0,0,0,83,88,0,0,0,0,35,11,0,0,0,0,0,56,51,0,0,0,0,0,121,28,0,0,0,0,0,0,121,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[48,32,0,39,21,95,56,86,112,119,84,49,72,62,120,117,21,47,12,60,72,33,112,3,27,29,127,110,43,71,24,126,80,0,0,77,9,113,123,0,0,126,88,83,0,0,0,0,89,11,35,0,0,0,0,51,56,0,0,0,0,0,0,28,121,0,0,0,0,0,0],[96,0,64,44,54,44,80,74,40,80,126,124,64,68,0,94,33,27,104,66,56,63,72,33,126,11,70,29,127,124,104,71,24,126,80,98,4,77,9,113,123,38,88,126,88,83,0,0,70,11,89,11,35,0,0,0,56,51,56,0,0,0,0,0,121,28,121,0,0,0,0],[96,32,64,70,45,86,16,31,28,4,29,38,48,62,72,76,95,47,21,6,112,33,72,60,86,110,127,29,27,0,80,126,24,71,24,0,123,113,9,77,9,0,0,83,88,126,88,83,0,0,35,11,89,11,35,0,0,0,56,51,56,0,0,0,0,0,121,28,121,0,0],[32,64,0,82,93,18,120,107,18,43,14,0,56,19,120,0,83,38,12,0,0,3,112,33,0,0,43,110,127,0,0,0,80,126,24,0,0,0,123,113,9,0,0,0,0,83,88,126,0,0,0,0,35,11,89,0,0,0,0,0,56,51,56,0,0,0,0,0,121,28,121],[96,0,0,0,81,0,0,73,0,0,73,0,0,0,56,0,0,0,83,0,0,0,0,3,0,0,0,0,43,0,0,0,0,0,80,0,0,0,0,0,123,0,0,0,0,0,0,83,0,0,0,0,0,0,35,0,0,0,0,0,0,0,56,0,0,0,0,0,0,0,121],[96,16,64,48,96,32,0,0,39,21,86,95,56,86,24,112,119,84,89,49,72,62,120,19,117,21,47,12,38,60,72,33,112,3,0,27,29,127,110,43,0,71,24,126,80,0,0,0,77,9,113,123,0,0,0,126,88,83,0,0,0,0,0,89,11,35,0,0,0,0,0],[32,96,0,96,112,0,64,48,44,54,74,44,80,74,48,40,80,126,34,124,64,68,0,62,94,33,27,104,47,66,56,63,72,33,112,126,11,70,29,127,110,124,104,71,24,126,80,0,98,4,77,9,113,123,0,38,88,126,88,83,0,0,0,70,11,89,11,35,0,0,0],[32,64,64,96,64,32,64,32,70,45,127,86,16,31,56,28,4,29,119,38,48,62,72,49,76,95,47,21,117,6,112,33,72,60,72,86,110,127,29,27,29,0,80,126,24,71,24,126,0,123,113,9,77,9,113,0,0,83,88,126,88,83,0,0,0,35,11,89,11,35,0],[32,96,64,32,16,64,0,16,82,93,35,18,120,107,24,18,43,14,89,0,56,19,120,62,0,83,38,12,47,0,0,3,112,33,72,0,0,43,110,127,29,0,0,0,80,126,24,71,0,0,0,123,113,9,77,0,0,0,0,83,88,126,88,0,0,0,0,35,11,89,11],[64,96,64,96,96,0,0,32,0,81,41,0,0,73,120,0,0,73,43,0,0,0,56,19,0,0,0,83,38,0,0,0,0,3,112,0,0,0,0,43,110,0,0,0,0,0,80,126,0,0,0,0,0,123,113,0,0,0,0,0,0,83,88,0,0,0,0,0,0,35,11],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[16,80,0,96,64,16,64,112,48,96,48,32,0,0,64,39,21,86,33,95,56,86,24,107,112,119,84,89,14,49,72,62,120,19,56,117,21,47,12,38,83,60,72,33,112,3,0,0,27,29,127,110,43,0,0,71,24,126,80,0,0,0,0,77,9,113,123,0,0,0,0],[64,64,0,32,16,96,0,48,96,112,32,0,64,48,0,44,54,74,33,44,80,74,48,31,40,80,126,34,29,124,64,68,0,62,120,94,33,27,104,47,12,66,56,63,72,33,112,3,126,11,70,29,127,110,43,124,104,71,24,126,80,0,0,98,4,77,9,113,123,0,0],[0,96,64,32,96,64,64,32,96,64,0,32,64,32,0,70,45,127,102,86,16,31,56,95,28,4,29,119,112,38,48,62,72,49,72,76,95,47,21,117,21,6,112,33,72,60,72,33,86,110,127,29,27,29,127,0,80,126,24,71,24,126,80,0,123,113,9,77,9,113,123],[0,64,0,32,112,96,64,80,32,16,32,64,0,16,64,82,93,35,33,18,120,107,24,86,18,43,14,89,84,0,56,19,120,62,72,0,83,38,12,47,21,0,0,3,112,33,72,60,0,0,43,110,127,29,27,0,0,0,80,126,24,71,24,0,0,0,123,113,9,77,9],[64,96,64,64,16,96,64,48,96,96,80,0,0,32,0,0,81,41,12,0,0,73,120,107,0,0,73,43,14,0,0,0,56,19,120,0,0,0,83,38,12,0,0,0,0,3,112,33,0,0,0,0,43,110,127,0,0,0,0,0,80,126,24,0,0,0,0,0,123,113,9],[32,0,0,0,48,0,0,48,0,0,48,0,0,0,0,0,0,0,81,0,0,0,0,73,0,0,0,0,73,0,0,0,0,0,56,0,0,0,0,0,83,0,0,0,0,0,0,3,0,0,0,0,0,0,43,0,0,0,0,0,0,0,80,0,0,0,0,0,0,0,123],[112,64,64,16,112,80,0,96,96,64,80,16,64,112,64,48,96,48,16,32,0,0,64,16,39,21,86,33,35,95,56,86,24,107,120,112,119,84,89,14,43,49,72,62,120,19,56,0,117,21,47,12,38,83,0,60,72,33,112,3,0,0,0,27,29,127,110,43,0,0,0],[64,0,64,64,0,64,0,0,32,16,112,96,0,48,64,96,112,32,16,0,64,48,0,32,44,54,74,33,127,44,80,74,48,31,24,40,80,126,34,29,89,124,64,68,0,62,120,19,94,33,27,104,47,12,38,66,56,63,72,33,112,3,0,126,11,70,29,127,110,43,0],[32,32,64,0,96,96,64,0,32,96,96,64,64,32,0,96,64,0,64,32,64,32,0,32,70,45,127,102,39,86,16,31,56,95,56,28,4,29,119,112,119,38,48,62,72,49,72,62,76,95,47,21,117,21,47,6,112,33,72,60,72,33,112,86,110,127,29,27,29,127,110],[0,64,64,0,96,64,0,96,32,112,48,96,64,80,64,32,16,32,16,64,0,16,64,0,82,93,35,33,86,18,120,107,24,86,56,18,43,14,89,84,119,0,56,19,120,62,72,49,0,83,38,12,47,21,117,0,0,3,112,33,72,60,72,0,0,43,110,127,29,27,29],[96,96,64,64,0,96,64,32,64,16,16,96,64,48,0,96,96,80,48,0,0,32,0,16,0,81,41,12,35,0,0,73,120,107,24,0,0,73,43,14,89,0,0,0,56,19,120,62,0,0,0,83,38,12,47,0,0,0,0,3,112,33,72,0,0,0,0,43,110,127,29],[32,32,64,32,112,0,0,48,0,48,32,0,0,48,64,0,0,48,96,0,0,0,0,32,0,0,0,81,41,0,0,0,0,73,120,0,0,0,0,73,43,0,0,0,0,0,56,19,0,0,0,0,0,83,38,0,0,0,0,0,0,3,112,0,0,0,0,0,0,43,110],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[64,48,64,112,64,64,64,0,16,112,96,80,0,96,0,96,64,80,80,16,64,112,64,32,48,96,48,16,112,32,0,0,64,16,0,39,21,86,33,35,12,95,56,86,24,107,120,73,112,119,84,89,14,43,73,49,72,62,120,19,56,0,0,117,21,47,12,38,83,0,0],[96,64,0,64,16,0,64,80,64,0,16,64,0,0,64,32,16,112,80,96,0,48,64,32,96,112,32,16,0,0,64,48,0,32,64,44,54,74,33,127,114,44,80,74,48,31,24,107,40,80,126,34,29,89,14,124,64,68,0,62,120,19,56,94,33,27,104,47,12,38,83],[32,0,0,32,64,32,64,96,0,96,96,96,64,0,64,32,96,96,32,64,64,32,0,64,96,64,0,64,96,32,64,32,0,32,0,70,45,127,102,39,21,86,16,31,56,95,56,86,28,4,29,119,112,119,84,38,48,62,72,49,72,62,120,76,95,47,21,117,21,47,12],[64,64,64,0,64,64,64,0,0,96,96,64,0,96,0,32,112,48,0,96,64,80,64,112,32,16,32,16,48,64,0,16,64,0,0,82,93,35,33,86,21,18,120,107,24,86,56,95,18,43,14,89,84,119,112,0,56,19,120,62,72,49,72,0,83,38,12,47,21,117,21],[64,0,0,96,80,96,64,48,64,0,80,96,64,32,64,64,16,16,16,96,64,48,0,32,96,96,80,48,112,0,0,32,0,16,64,0,81,41,12,35,33,0,0,73,120,107,24,86,0,0,73,43,14,89,84,0,0,0,56,19,120,62,72,0,0,0,83,38,12,47,21],[0,0,0,32,80,32,64,112,32,112,96,0,0,48,64,0,48,32,96,0,0,48,64,48,0,0,48,96,80,0,0,0,0,32,0,0,0,0,81,41,12,0,0,0,0,73,120,107,0,0,0,0,73,43,14,0,0,0,0,0,56,19,120,0,0,0,0,0,83,38,12],[96,0,0,0,80,0,0,80,0,0,80,0,0,0,0,0,0,0,48,0,0,0,0,48,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,0,81,0,0,0,0,0,0,73,0,0,0,0,0,0,73,0,0,0,0,0,0,0,56,0,0,0,0,0,0,0,83],[16,16,64,64,80,48,64,32,112,64,96,64,64,0,0,16,112,96,16,80,0,96,0,48,96,64,80,80,16,16,64,112,64,32,0,48,96,48,16,112,48,32,0,0,64,16,0,32,39,21,86,33,35,12,41,95,56,86,24,107,120,73,0,112,119,84,89,14,43,73,0],[96,32,0,96,48,64,0,112,64,16,0,0,64,80,0,64,0,16,64,64,0,0,64,0,32,16,112,80,96,96,0,48,64,32,0,96,112,32,16,0,112,0,64,48,0,32,64,16,44,54,74,33,127,114,35,44,80,74,48,31,24,107,120,40,80,126,34,29,89,14,43],[0,32,64,32,0,0,0,64,32,64,32,32,64,96,64,0,96,96,0,96,64,0,64,0,32,96,96,32,0,64,64,32,0,64,64,96,64,0,64,96,96,32,64,32,0,32,0,0,70,45,127,102,39,21,86,86,16,31,56,95,56,86,24,28,4,29,119,112,119,84,89],[64,0,0,64,0,64,64,0,0,64,0,64,64,0,64,0,96,96,0,64,0,96,0,96,32,112,48,0,80,96,64,80,64,112,64,32,16,32,16,48,96,64,0,16,64,0,0,32,82,93,35,33,86,21,39,18,120,107,24,86,56,95,56,18,43,14,89,84,119,112,119],[64,64,64,64,96,0,0,32,96,80,80,96,64,48,64,64,0,80,80,96,64,32,64,48,64,16,16,16,16,96,64,48,0,32,64,96,96,80,48,112,16,0,0,32,0,16,64,0,0,81,41,12,35,33,86,0,0,73,120,107,24,86,56,0,0,73,43,14,89,84,119],[0,0,0,0,64,0,0,64,32,80,112,32,64,112,0,32,112,96,16,0,0,48,64,32,0,48,32,96,16,0,0,48,64,48,0,0,0,48,96,80,48,0,0,0,0,32,0,16,0,0,0,81,41,12,35,0,0,0,0,73,120,107,24,0,0,0,0,73,43,14,89],[0,96,64,96,64,0,0,0,0,80,16,0,0,80,64,0,0,80,112,0,0,0,0,48,0,0,0,48,32,0,0,0,0,48,64,0,0,0,0,48,96,0,0,0,0,0,0,32,0,0,0,0,0,81,41,0,0,0,0,0,0,73,120,0,0,0,0,0,0,73,43],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[80,0,0,16,96,16,64,16,64,80,48,48,64,32,64,112,64,96,80,64,64,0,0,16,16,112,96,16,0,80,0,96,0,48,64,96,64,80,80,16,16,16,64,112,64,32,0,48,48,96,48,16,112,48,80,32,0,0,64,16,0,32,0,39,21,86,33,35,12,41,81],[32,64,0,96,0,32,0,96,96,48,80,64,0,112,0,64,16,0,48,0,64,80,0,96,64,0,16,64,96,64,0,0,64,0,64,32,16,112,80,96,48,96,0,48,64,32,0,80,96,112,32,16,0,112,32,0,64,48,0,32,64,16,0,44,54,74,33,127,114,35,12],[64,96,0,0,112,32,64,16,32,0,16,0,0,64,64,32,64,32,16,32,64,96,64,48,0,96,96,0,112,96,64,0,64,0,0,32,96,96,32,0,112,64,64,32,0,64,64,112,96,64,0,64,96,96,48,32,64,32,0,32,0,0,64,70,45,127,102,39,21,86,33],[32,64,64,64,48,0,0,112,64,0,112,64,64,0,64,0,64,0,80,64,64,0,64,80,0,96,96,0,48,64,0,96,0,96,0,32,112,48,0,80,64,96,64,80,64,112,64,16,32,16,32,16,48,96,48,64,0,16,64,0,0,32,0,82,93,35,33,86,21,39,21],[64,0,0,64,64,64,64,64,64,96,32,0,0,32,64,96,80,80,64,96,64,48,64,16,64,0,80,80,0,96,64,32,64,48,0,64,16,16,16,16,80,96,64,48,0,32,64,112,96,96,80,48,112,16,48,0,0,32,0,16,64,0,0,0,81,41,12,35,33,86,21],[96,0,0,0,80,0,0,80,0,64,16,0,0,64,0,32,80,112,80,32,64,112,0,96,32,112,96,16,0,0,0,48,64,32,64,0,48,32,96,16,16,0,0,48,64,48,0,32,0,0,48,96,80,48,112,0,0,0,0,32,0,16,64,0,0,0,81,41,12,35,33],[32,32,64,0,32,96,64,64,96,64,64,0,0,0,0,0,80,16,0,0,0,80,64,112,0,0,80,112,96,0,0,0,0,48,64,0,0,0,48,32,96,0,0,0,0,48,64,48,0,0,0,0,48,96,80,0,0,0,0,0,0,32,0,0,0,0,0,0,81,41,12],[32,0,0,0,48,0,0,48,0,0,48,0,0,0,0,0,0,0,80,0,0,0,0,80,0,0,0,0,80,0,0,0,0,0,0,0,0,0,0,0,48,0,0,0,0,0,0,48,0,0,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,81]],[[121,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[51,28,121,121,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,121,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[126,89,11,51,56,28,121,0,121,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[38,70,11,0,56,0,121,28,0,0,121,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[71,77,9,126,88,89,11,35,51,56,0,28,121,0,0,121,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[124,98,4,38,88,70,11,89,0,56,51,0,121,28,121,0,0,121,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,123,0,0,0,0,35,0,0,0,0,0,0,121,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[60,27,29,71,24,77,9,113,126,88,83,89,11,35,0,51,56,0,0,28,121,0,0,0,121,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[66,126,11,124,104,98,4,77,38,88,126,70,11,89,11,0,56,51,56,0,121,28,121,0,0,0,121,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[6,86,110,0,80,0,123,113,0,0,83,0,0,35,11,0,0,0,56,0,0,0,121,28,0,0,0,0,121,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[49,117,21,60,72,27,29,127,71,24,126,77,9,113,123,126,88,83,0,89,11,35,0,0,51,56,0,0,0,28,121,0,0,0,0,121,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[124,94,33,66,56,126,11,70,124,104,71,98,4,77,9,38,88,126,88,70,11,89,11,35,0,56,51,56,0,0,121,28,121,0,0,0,0,121,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[38,76,95,6,112,86,110,127,0,80,126,0,123,113,9,0,0,83,88,0,0,35,11,89,0,0,0,56,51,0,0,0,121,28,121,0,0,0,0,121,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,83,0,0,0,0,43,0,0,0,0,0,0,123,0,0,0,0,0,0,0,0,35,0,0,0,0,0,0,0,0,0,0,121,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[95,112,119,49,72,117,21,47,60,72,33,27,29,127,110,71,24,126,80,77,9,113,123,0,126,88,83,0,0,89,11,35,0,0,0,51,56,0,0,0,0,28,121,0,0,0,0,0,121,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[44,40,80,124,64,94,33,27,66,56,63,126,11,70,29,124,104,71,24,98,4,77,9,113,38,88,126,88,83,70,11,89,11,35,0,0,56,51,56,0,0,0,121,28,121,0,0,0,0,0,121,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[86,28,4,38,48,76,95,47,6,112,33,86,110,127,29,0,80,126,24,0,123,113,9,77,0,0,83,88,126,0,0,35,11,89,11,0,0,0,56,51,56,0,0,0,121,28,121,0,0,0,0,0,121,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[18,18,43,0,56,0,83,38,0,0,3,0,0,43,110,0,0,0,80,0,0,0,123,113,0,0,0,0,83,0,0,0,0,35,11,0,0,0,0,0,56,0,0,0,0,0,121,28,0,0,0,0,0,0,121,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],[32,39,21,95,56,112,119,84,49,72,62,117,21,47,12,60,72,33,112,27,29,127,110,43,71,24,126,80,0,77,9,113,123,0,0,126,88,83,0,0,0,89,11,35,0,0,0,0,51,56,0,0,0,0,0,28,121,0,0,0,0,0,0,121,0,0,0,0,0,0,0],[0,44,54,44,80,40,80,126,124,64,68,94,33,27,104,66,56,63,72,126,11,70,29,127,124,104,71,24,126,98,4,77,9,113,123,38,88,126,88,83,0,70,11,89,11,35,0,0,0,56,51,56,0,0,0,0,121,28,121,0,0,0,0,0,0,121,0,0,0,0,0],[32,70,45,86,16,28,4,29,38,48,62,76,95,47,21,6,112,33,72,86,110,127,29,27,0,80,126,24,71,0,123,113,9,77,9,0,0,83,88,126,88,0,0,35,11,89,11,35,0,0,0,56,51,56,0,0,0,0,121,28,121,0,0,0,0,0,0,121,0,0,0],[64,82,93,18,120,18,43,14,0,56,19,0,83,38,12,0,0,3,112,0,0,43,110,127,0,0,0,80,126,0,0,0,123,113,9,0,0,0,0,83,88,0,0,0,0,35,11,89,0,0,0,0,0,56,51,0,0,0,0,0,121,28,121,0,0,0,0,0,0,121,0],[0,0,81,0,0,0,0,73,0,0,0,0,0,0,83,0,0,0,0,0,0,0,0,43,0,0,0,0,0,0,0,0,0,0,123,0,0,0,0,0,0,0,0,0,0,0,0,35,0,0,0,0,0,0,0,0,0,0,0,0,0,0,121,0,0,0,0,0,0,0,0],[16,48,96,32,0,39,21,86,95,56,86,112,119,84,89,49,72,62,120,117,21,47,12,38,60,72,33,112,3,27,29,127,110,43,0,71,24,126,80,0,0,77,9,113,123,0,0,0,126,88,83,0,0,0,0,89,11,35,0,0,0,0,0,51,56,0,0,0,0,0,0],[96,96,112,0,64,44,54,74,44,80,74,40,80,126,34,124,64,68,0,94,33,27,104,47,66,56,63,72,33,126,11,70,29,127,110,124,104,71,24,126,80,98,4,77,9,113,123,0,38,88,126,88,83,0,0,70,11,89,11,35,0,0,0,0,56,51,56,0,0,0,0],[64,96,64,32,64,70,45,127,86,16,31,28,4,29,119,38,48,62,72,76,95,47,21,117,6,112,33,72,60,86,110,127,29,27,29,0,80,126,24,71,24,0,123,113,9,77,9,113,0,0,83,88,126,88,83,0,0,35,11,89,11,35,0,0,0,0,56,51,56,0,0],[96,32,16,64,0,82,93,35,18,120,107,18,43,14,89,0,56,19,120,0,83,38,12,47,0,0,3,112,33,0,0,43,110,127,29,0,0,0,80,126,24,0,0,0,123,113,9,77,0,0,0,0,83,88,126,0,0,0,0,35,11,89,11,0,0,0,0,0,56,51,56],[96,96,96,0,0,0,81,41,0,0,73,0,0,73,43,0,0,0,56,0,0,0,83,38,0,0,0,0,3,0,0,0,0,43,110,0,0,0,0,0,80,0,0,0,0,0,123,113,0,0,0,0,0,0,83,0,0,0,0,0,0,35,11,0,0,0,0,0,0,0,56],[80,96,64,16,64,48,96,48,32,0,0,39,21,86,33,95,56,86,24,112,119,84,89,14,49,72,62,120,19,117,21,47,12,38,83,60,72,33,112,3,0,27,29,127,110,43,0,0,71,24,126,80,0,0,0,77,9,113,123,0,0,0,0,126,88,83,0,0,0,0,0],[64,32,16,96,0,96,112,32,0,64,48,44,54,74,33,44,80,74,48,40,80,126,34,29,124,64,68,0,62,94,33,27,104,47,12,66,56,63,72,33,112,126,11,70,29,127,110,43,124,104,71,24,126,80,0,98,4,77,9,113,123,0,0,38,88,126,88,83,0,0,0],[96,32,96,64,64,96,64,0,32,64,32,70,45,127,102,86,16,31,56,28,4,29,119,112,38,48,62,72,49,76,95,47,21,117,21,6,112,33,72,60,72,86,110,127,29,27,29,127,0,80,126,24,71,24,126,0,123,113,9,77,9,113,123,0,0,83,88,126,88,83,0],[64,32,112,96,64,32,16,32,64,0,16,82,93,35,33,18,120,107,24,18,43,14,89,84,0,56,19,120,62,0,83,38,12,47,21,0,0,3,112,33,72,0,0,43,110,127,29,27,0,0,0,80,126,24,71,0,0,0,123,113,9,77,9,0,0,0,0,83,88,126,88],[96,64,16,96,64,96,96,80,0,0,32,0,81,41,12,0,0,73,120,0,0,73,43,14,0,0,0,56,19,0,0,0,83,38,12,0,0,0,0,3,112,0,0,0,0,43,110,127,0,0,0,0,0,80,126,0,0,0,0,0,123,113,9,0,0,0,0,0,0,83,88],[0,0,48,0,0,0,0,48,0,0,0,0,0,0,81,0,0,0,0,0,0,0,0,73,0,0,0,0,0,0,0,0,0,0,83,0,0,0,0,0,0,0,0,0,0,0,0,43,0,0,0,0,0,0,0,0,0,0,0,0,0,0,123,0,0,0,0,0,0,0,0],[64,16,112,80,0,96,64,80,16,64,112,48,96,48,16,32,0,0,64,39,21,86,33,35,95,56,86,24,107,112,119,84,89,14,43,49,72,62,120,19,56,117,21,47,12,38,83,0,60,72,33,112,3,0,0,27,29,127,110,43,0,0,0,71,24,126,80,0,0,0,0],[0,64,0,64,0,32,16,112,96,0,48,96,112,32,16,0,64,48,0,44,54,74,33,127,44,80,74,48,31,40,80,126,34,29,89,124,64,68,0,62,120,94,33,27,104,47,12,38,66,56,63,72,33,112,3,126,11,70,29,127,110,43,0,124,104,71,24,126,80,0,0],[32,0,96,96,64,32,96,96,64,64,32,96,64,0,64,32,64,32,0,70,45,127,102,39,86,16,31,56,95,28,4,29,119,112,119,38,48,62,72,49,72,76,95,47,21,117,21,47,6,112,33,72,60,72,33,86,110,127,29,27,29,127,110,0,80,126,24,71,24,126,80],[64,0,96,64,0,32,112,48,96,64,80,32,16,32,16,64,0,16,64,82,93,35,33,86,18,120,107,24,86,18,43,14,89,84,119,0,56,19,120,62,72,0,83,38,12,47,21,117,0,0,3,112,33,72,60,0,0,43,110,127,29,27,29,0,0,0,80,126,24,71,24],[96,64,0,96,64,64,16,16,96,64,48,96,96,80,48,0,0,32,0,0,81,41,12,35,0,0,73,120,107,0,0,73,43,14,89,0,0,0,56,19,120,0,0,0,83,38,12,47,0,0,0,0,3,112,33,0,0,0,0,43,110,127,29,0,0,0,0,0,80,126,24],[32,32,112,0,0,0,48,32,0,0,48,0,0,48,96,0,0,0,0,0,0,0,81,41,0,0,0,0,73,0,0,0,0,73,43,0,0,0,0,0,56,0,0,0,0,0,83,38,0,0,0,0,0,0,3,0,0,0,0,0,0,43,110,0,0,0,0,0,0,0,80],[48,112,64,64,64,16,112,96,80,0,96,96,64,80,80,16,64,112,64,48,96,48,16,112,32,0,0,64,16,39,21,86,33,35,12,95,56,86,24,107,120,112,119,84,89,14,43,73,49,72,62,120,19,56,0,117,21,47,12,38,83,0,0,60,72,33,112,3,0,0,0],[64,64,16,0,64,64,0,16,64,0,0,32,16,112,80,96,0,48,64,96,112,32,16,0,0,64,48,0,32,44,54,74,33,127,114,44,80,74,48,31,24,40,80,126,34,29,89,14,124,64,68,0,62,120,19,94,33,27,104,47,12,38,83,66,56,63,72,33,112,3,0],[0,32,64,32,64,0,96,96,96,64,0,32,96,96,32,64,64,32,0,96,64,0,64,96,32,64,32,0,32,70,45,127,102,39,21,86,16,31,56,95,56,28,4,29,119,112,119,84,38,48,62,72,49,72,62,76,95,47,21,117,21,47,12,6,112,33,72,60,72,33,112],[64,0,64,64,64,0,96,96,64,0,96,32,112,48,0,96,64,80,64,32,16,32,16,48,64,0,16,64,0,82,93,35,33,86,21,18,120,107,24,86,56,18,43,14,89,84,119,112,0,56,19,120,62,72,49,0,83,38,12,47,21,117,21,0,0,3,112,33,72,60,72],[0,96,80,96,64,64,0,80,96,64,32,64,16,16,16,96,64,48,0,96,96,80,48,112,0,0,32,0,16,0,81,41,12,35,33,0,0,73,120,107,24,0,0,73,43,14,89,84,0,0,0,56,19,120,62,0,0,0,83,38,12,47,21,0,0,0,0,3,112,33,72],[0,32,80,32,64,32,112,96,0,0,48,0,48,32,96,0,0,48,64,0,0,48,96,80,0,0,0,0,32,0,0,0,81,41,12,0,0,0,0,73,120,0,0,0,0,73,43,14,0,0,0,0,0,56,19,0,0,0,0,0,83,38,12,0,0,0,0,0,0,3,112],[0,0,80,0,0,0,0,80,0,0,0,0,0,0,48,0,0,0,0,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,81,0,0,0,0,0,0,0,0,0,0,0,0,73,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,0,0,0,0,0,0,0,0],[16,64,80,48,64,112,64,96,64,64,0,16,112,96,16,80,0,96,0,96,64,80,80,16,16,64,112,64,32,48,96,48,16,112,48,32,0,0,64,16,0,39,21,86,33,35,12,41,95,56,86,24,107,120,73,112,119,84,89,14,43,73,0,49,72,62,120,19,56,0,0],[32,96,48,64,0,64,16,0,0,64,80,64,0,16,64,64,0,0,64,32,16,112,80,96,96,0,48,64,32,96,112,32,16,0,112,0,64,48,0,32,64,44,54,74,33,127,114,35,44,80,74,48,31,24,107,40,80,126,34,29,89,14,43,124,64,68,0,62,120,19,56],[32,32,0,0,0,32,64,32,32,64,96,0,96,96,0,96,64,0,64,32,96,96,32,0,64,64,32,0,64,96,64,0,64,96,96,32,64,32,0,32,0,70,45,127,102,39,21,86,86,16,31,56,95,56,86,28,4,29,119,112,119,84,89,38,48,62,72,49,72,62,120],[0,64,0,64,64,0,64,0,64,64,0,0,96,96,0,64,0,96,0,32,112,48,0,80,96,64,80,64,112,32,16,32,16,48,96,64,0,16,64,0,0,82,93,35,33,86,21,39,18,120,107,24,86,56,95,18,43,14,89,84,119,112,119,0,56,19,120,62,72,49,72],[64,64,96,0,0,96,80,80,96,64,48,64,0,80,80,96,64,32,64,64,16,16,16,16,96,64,48,0,32,96,96,80,48,112,16,0,0,32,0,16,64,0,81,41,12,35,33,86,0,0,73,120,107,24,86,0,0,73,43,14,89,84,119,0,0,0,56,19,120,62,72],[0,0,64,0,0,32,80,112,32,64,112,32,112,96,16,0,0,48,64,0,48,32,96,16,0,0,48,64,48,0,0,48,96,80,48,0,0,0,0,32,0,0,0,0,81,41,12,35,0,0,0,0,73,120,107,0,0,0,0,73,43,14,89,0,0,0,0,0,56,19,120],[96,96,64,0,0,0,80,16,0,0,80,0,0,80,112,0,0,0,0,0,0,0,48,32,0,0,0,0,48,0,0,0,0,48,96,0,0,0,0,0,0,0,0,0,0,0,81,41,0,0,0,0,0,0,73,0,0,0,0,0,0,73,43,0,0,0,0,0,0,0,56],[0,16,96,16,64,64,80,48,48,64,32,112,64,96,80,64,64,0,0,16,112,96,16,0,80,0,96,0,48,96,64,80,80,16,16,16,64,112,64,32,0,48,96,48,16,112,48,80,32,0,0,64,16,0,32,39,21,86,33,35,12,41,81,95,56,86,24,107,120,73,0],[64,96,0,32,0,96,48,80,64,0,112,64,16,0,48,0,64,80,0,64,0,16,64,96,64,0,0,64,0,32,16,112,80,96,48,96,0,48,64,32,0,96,112,32,16,0,112,32,0,64,48,0,32,64,16,44,54,74,33,127,114,35,12,44,80,74,48,31,24,107,120],[96,0,112,32,64,32,0,16,0,0,64,32,64,32,16,32,64,96,64,0,96,96,0,112,96,64,0,64,0,32,96,96,32,0,112,64,64,32,0,64,64,96,64,0,64,96,96,48,32,64,32,0,32,0,0,70,45,127,102,39,21,86,33,86,16,31,56,95,56,86,24],[64,64,48,0,0,64,0,112,64,64,0,0,64,0,80,64,64,0,64,0,96,96,0,48,64,0,96,0,96,32,112,48,0,80,64,96,64,80,64,112,64,32,16,32,16,48,96,48,64,0,16,64,0,0,32,82,93,35,33,86,21,39,21,18,120,107,24,86,56,95,56],[0,64,64,64,64,64,96,32,0,0,32,96,80,80,64,96,64,48,64,64,0,80,80,0,96,64,32,64,48,64,16,16,16,16,80,96,64,48,0,32,64,96,96,80,48,112,16,48,0,0,32,0,16,64,0,0,81,41,12,35,33,86,21,0,0,73,120,107,24,86,56],[0,0,80,0,0,0,64,16,0,0,64,32,80,112,80,32,64,112,0,32,112,96,16,0,0,0,48,64,32,0,48,32,96,16,16,0,0,48,64,48,0,0,0,48,96,80,48,112,0,0,0,0,32,0,16,0,0,0,81,41,12,35,33,0,0,0,0,73,120,107,24],[32,0,32,96,64,96,64,64,0,0,0,0,80,16,0,0,0,80,64,0,0,80,112,96,0,0,0,0,48,0,0,0,48,32,96,0,0,0,0,48,64,0,0,0,0,48,96,80,0,0,0,0,0,0,32,0,0,0,0,0,81,41,12,0,0,0,0,0,0,73,120],[0,0,48,0,0,0,0,48,0,0,0,0,0,0,80,0,0,0,0,0,0,0,0,80,0,0,0,0,0,0,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,81,0,0,0,0,0,0,0,0],[80,80,32,0,0,16,96,112,16,64,16,64,80,48,96,48,64,32,64,112,64,96,80,16,64,64,0,0,16,16,112,96,16,0,80,80,0,96,0,48,64,96,64,80,80,16,16,16,16,64,112,64,32,0,48,48,96,48,16,112,48,80,96,32,0,0,64,16,0,32,0],[96,32,48,64,0,96,0,80,32,0,96,96,48,80,112,64,0,112,0,64,16,0,48,32,0,64,80,0,96,64,0,16,64,96,32,64,0,0,64,0,64,32,16,112,80,96,48,48,96,0,48,64,32,0,80,96,112,32,16,0,112,32,48,0,64,48,0,32,64,16,0],[96,64,96,96,0,0,112,80,32,64,16,32,0,16,48,0,0,64,64,32,64,32,16,96,32,64,96,64,48,0,96,96,0,112,96,96,64,0,64,0,0,32,96,96,32,0,112,80,64,64,32,0,64,64,112,96,64,0,64,96,96,48,16,32,64,32,0,32,0,0,64],[96,32,112,64,64,64,48,32,0,0,112,64,0,112,96,64,64,0,64,0,64,0,80,112,64,64,0,64,80,0,96,96,0,48,112,64,0,96,0,96,0,32,112,48,0,80,64,96,96,64,80,64,112,64,16,32,16,32,16,48,96,48,96,64,0,16,64,0,0,32,0],[64,64,32,0,0,64,64,32,64,64,64,64,96,32,96,0,0,32,64,96,80,80,64,16,96,64,48,64,16,64,0,80,80,0,16,96,64,32,64,48,0,64,16,16,16,16,80,80,96,64,48,0,32,64,112,96,96,80,48,112,16,48,96,0,0,32,0,16,64,0,0],[96,96,80,0,0,0,80,32,0,0,80,0,64,16,96,0,0,64,0,32,80,112,80,64,32,64,112,0,96,32,112,96,16,0,80,0,0,48,64,32,64,0,48,32,96,16,16,16,0,0,48,64,48,0,32,0,0,48,96,80,48,112,16,0,0,0,0,32,0,16,64],[0,32,96,32,64,0,32,64,96,64,64,96,64,64,0,0,0,0,0,0,80,16,0,112,0,0,80,64,112,0,0,80,112,96,16,0,0,0,0,48,64,0,0,0,48,32,96,16,0,0,0,0,48,64,48,0,0,0,0,48,96,80,48,0,0,0,0,0,0,32,0],[32,32,16,0,0,0,48,64,0,0,48,0,0,48,64,0,0,0,0,0,0,0,80,16,0,0,0,0,80,0,0,0,0,80,112,0,0,0,0,0,0,0,0,0,0,0,48,32,0,0,0,0,0,0,48,0,0,0,0,0,0,48,96,0,0,0,0,0,0,0,0]]],"constraints":[[[64,16,64,16,32,0,0,96,80,96,48,80,64,80,64,64,16,112,96,112,64,32,64,64,48,64,96,16,80,64,64,0,0,80,64,80,48,96,80,0,16,16,0,96,0,112,64,32,96,64,16,16,80,80,80,80,64,48,64,32,0,112,64,112,96,112,80,48,112,16,96],[32,0,64,64,16,64,0,16,0,64,80,64,0,0,64,32,48,80,80,96,0,80,0,64,96,112,64,48,64,0,64,48,0,0,0,32,32,48,32,32,64,32,0,64,64,32,64,96,32,112,112,16,0,48,48,0,0,112,64,32,0,80,0,64,80,0,80,32,48,64,16],[32,0,64,32,0,32,0,32,96,16,48,64,64,16,64,32,64,112,112,96,0,32,64,80,64,32,32,112,0,96,64,0,64,112,0,32,0,64,32,16,0,64,64,64,64,96,0,32,96,0,96,96,96,16,48,32,64,96,0,64,64,16,64,64,32,32,64,0,32,112,16],[32,0,64,32,0,32,64,96,64,0,0,32,64,96,0,0,16,80,96,96,64,48,0,48,0,80,32,80,16,32,64,48,0,32,64,96,96,16,96,32,16,64,64,32,0,64,64,80,96,32,96,16,16,32,96,32,0,64,0,80,0,16,0,0,0,32,0,112,16,64,64],[0,0,64,0,0,0,0,64,0,0,0,0,64,64,64,0,0,64,0,0,0,64,64,64,32,16,112,96,48,32,64,48,64,48,0,64,0,16,112,0,48,32,64,96,64,16,0,32,0,16,80,80,48,80,80,96,64,48,0,96,64,48,64,96,64,48,112,16,16,16,0],[64,0,0,64,0,64,64,0,0,0,64,64,64,64,64,64,0,0,0,0,64,0,0,64,64,0,0,0,0,64,64,64,0,64,0,32,16,48,96,48,16,96,64,48,0,48,64,32,32,80,0,80,48,0,32,64,0,80,0,0,0,64,64,0,16,96,0,112,64,80,48],[32,0,64,32,0,32,64,96,64,0,0,32,0,32,0,96,0,32,0,64,0,64,64,0,32,0,96,0,96,96,64,96,0,96,0,0,0,64,0,64,0,32,64,96,64,96,64,96,64,16,16,96,16,16,64,32,64,112,0,48,0,32,64,32,32,80,48,64,80,32,112],[96,0,64,96,0,96,0,96,64,0,64,96,0,32,64,32,0,96,0,64,64,0,0,64,96,0,96,0,32,32,0,32,64,32,0,0,0,0,0,64,0,96,64,96,64,32,64,32,96,0,96,0,96,0,96,0,0,64,64,64,64,64,64,0,16,16,96,16,16,64,16],[16,0,0,16,0,16,64,48,32,0,32,16,64,112,64,48,0,16,0,32,64,96,0,96,80,0,112,0,16,48,0,16,0,112,64,0,0,0,0,0,0,80,0,48,64,16,64,112,80,0,48,0,16,0,48,0,64,64,0,0,0,64,0,80,0,112,0,16,0,112,0],[0,0,64,0,0,0,0,64,0,0,0,0,64,64,64,0,0,64,0,0,64,0,64,0,0,0,64,0,0,0,64,0,0,64,64,0,0,64,0,64,0,0,0,64,0,64,64,64,0,0,0,0,0,0,64,0,0,0,64,64,64,64,0,0,0,0,0,64,0,0,0],[0,0,0,0,0,0,64,64,0,0,64,0,64,0,64,0,0,64,0,0,64,0,0,64,0,0,64,0,64,0,0,64,0,64,64,0,0,0,0,0,0,0,0,0,64,64,64,64,0,0,0,0,64,0,0,0,64,64,0,0,0,64,0,0,0,64,0,64,0,64,0],[0,0,0,0,0,0,0,0,0,0,0,0,64,64,0,0,0,64,0,0,0,64,64,0,0,0,0,0,64,0,64,64,64,64,64,0,0,64,0,0,0,0,64,0,64,0,0,64,0,0,64,0,0,0,0,0,64,0,0,64,64,0,0,0,0,64,0,64,0,0,0]],[[16,64,0,48,64,48,96,112,0,0,32,112,32,16,96,112,64,112,64,64,48,80,32,112,80,64,96,64,64,16,64,32,48,112,16,64,64,0,0,112,64,112,16,32,112,0,48,0,48,0,32,0,80,64,96,32,64,48,48,112,112,112,32,112,64,16,64,96,0,80,64],[0,32,96,32,64,96,16,80,64,0,16,32,0,112,16,96,0,32,64,32,16,112,80,48,64,0,80,0,64,64,48,0,16,96,96,0,64,112,0,32,0,64,0,48,64,32,96,32,64,0,0,64,0,64,32,96,48,80,112,32,16,16,64,32,0,16,64,96,0,112,0],[0,32,64,32,64,64,0,64,32,0,32,0,16,16,32,96,64,112,64,32,32,80,48,64,64,0,32,64,16,32,96,96,16,32,64,96,64,64,64,80,0,64,96,64,64,80,32,16,96,64,0,64,64,0,96,32,64,64,64,0,48,80,48,64,64,0,0,0,64,112,64],[0,32,16,32,64,64,0,16,32,64,96,96,0,96,112,64,64,64,0,0,112,48,32,96,64,64,48,0,112,96,16,96,112,48,112,32,64,112,0,0,64,0,64,16,0,96,48,0,96,64,96,0,32,64,16,32,96,64,112,48,64,0,48,64,0,96,0,16,0,112,0],[0,64,0,64,64,0,0,64,64,0,0,64,0,64,0,0,64,64,64,0,32,96,64,32,0,0,96,64,96,32,16,16,64,48,112,32,64,48,64,16,0,64,0,16,80,64,48,96,32,64,96,64,112,0,64,64,112,112,16,48,112,112,96,32,64,80,0,0,64,48,64],[0,32,0,32,0,64,0,64,32,0,96,96,0,32,0,64,64,0,0,64,16,16,96,80,0,0,80,64,80,64,0,80,112,64,48,64,64,0,64,112,64,96,112,80,16,112,48,48,32,64,80,64,64,0,48,64,32,16,80,16,16,48,64,32,64,0,0,16,64,64,0],[0,96,0,96,64,64,0,0,96,64,32,32,0,32,0,64,0,0,0,96,0,32,0,96,32,0,96,64,96,0,0,0,0,64,0,96,64,96,0,96,0,96,0,96,0,32,0,96,0,64,0,64,64,64,0,0,16,80,96,80,16,0,16,0,64,16,0,16,0,64,64],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,64,64,0,0,0,64,0,64,0,0,64,64,0,0,0,0,0,64,0,0,0,0,64,0,0,32,16,112,96,48,16,96,32,64,48,0,112,64,96,64,0,16,112,64,48,64,80,32,64,96,64,80,64,96,64],[0,16,0,16,64,32,0,32,16,64,112,48,0,16,0,32,64,96,0,80,0,112,0,16,48,0,16,0,112,0,0,0,0,0,0,80,0,48,64,16,64,80,0,48,0,16,0,48,0,64,64,0,0,0,64,80,0,112,0,16,0,112,0,80,64,48,64,16,64,48,64],[0,0,0,0,64,0,0,64,0,0,64,0,0,0,0,0,0,0,64,0,0,0,0,64,0,64,64,0,0,0,0,64,0,64,0,0,0,64,64,0,0,0,0,0,0,64,0,64,0,64,64,64,64,64,0,0,0,64,0,0,0,64,0,0,0,64,64,64,64,64,64],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,64,64,0,0,0,64,0,64,0,0,64,64,0,0,0,0,0,64,0,0,64,64,64,64,64,0,0,64,0,0,0,64,0,64,0,64,0,0,64,0,0,64,0,0,0,0,0,0,0,64,0,0,0,0,64],[0,0,0,0,0,0,0,0,0,64,64,0,0,64,0,0,0,64,64,0,0,0,0,64,0,64,64,64,64,0,0,64,0,0,0,0,64,0,64,0,0,0,0,64,0,0,0,0,0,64,0,0,64,64,0,0,0,64,0,64,0,0,0,0,64,0,0,0,0,64,64],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,64,64,0,64,64,0,64]]],"full_residual":[{"support":[[15,0],[15,1],[15,2],[15,3],[15,4],[15,5],[15,6],[15,7],[16,0],[16,1],[16,2],[16,3],[16,4],[16,5],[16,6],[16,7],[16,8],[17,0],[17,1],[17,2],[17,3],[17,4],[17,5],[17,6],[17,7],[17,8],[18,0],[18,1],[18,2],[18,3],[18,4],[18,5],[18,6],[18,7],[18,8],[18,9],[19,0],[19,1],[19,2],[19,3],[19,4],[19,5],[19,6],[19,7],[19,8],[19,9],[20,0],[20,1],[20,2],[20,3],[20,4],[20,5],[20,6],[20,7],[20,8],[20,9],[20,10]],"matrix":[[64,80,64,80,32,0,0,96,16,96,112,16,64,16,64,64,80,48,96,48,64,32,64,64,112,64,96,80,16,64,64,0,0,16,64,16,112,96,16,0,80,80,0,96,0,48,64,32,96,64,80,80,16,16,16,16,64,112,64,32,0,48,64,48,96,48,16,112,48,80,96],[96,96,64,32,48,64,0,48,96,0,80,32,0,96,64,96,48,80,112,64,0,112,0,64,64,16,0,48,32,0,64,80,0,96,0,64,0,16,64,96,32,64,0,0,64,0,64,96,32,16,112,80,96,48,48,96,0,48,64,32,0,80,0,96,112,32,16,0,112,32,48],[32,96,64,64,96,96,0,64,0,112,80,32,64,16,64,32,0,16,48,0,0,64,64,112,32,64,32,16,96,32,64,96,64,48,0,0,96,96,0,112,96,96,64,0,64,0,0,96,32,96,96,32,0,112,80,64,64,32,0,64,64,112,64,96,64,0,64,96,96,48,16],[96,96,64,32,112,64,64,48,64,48,32,0,0,112,0,64,0,112,96,64,64,0,64,32,0,64,0,80,112,64,64,0,64,80,64,0,96,96,0,48,112,64,0,96,0,96,0,80,32,112,48,0,80,64,96,96,64,80,64,112,64,16,64,32,16,32,16,48,96,48,96],[64,64,64,64,32,0,0,96,64,64,32,64,64,64,64,64,96,32,96,0,0,32,64,64,96,80,80,64,16,96,64,48,64,16,0,64,0,80,80,0,16,96,64,32,64,48,0,96,64,16,16,16,16,80,80,96,64,48,0,32,64,112,64,96,96,80,48,112,16,48,96],[96,96,0,96,80,0,0,80,0,80,32,0,0,80,0,0,64,16,96,0,0,64,0,32,32,80,112,80,64,32,64,112,0,96,64,32,112,96,16,0,80,0,0,48,64,32,64,48,0,48,32,96,16,16,16,0,0,48,64,48,0,32,64,0,0,48,96,80,48,112,16],[96,0,0,32,96,32,64,0,0,32,64,96,64,64,64,96,64,64,0,0,0,0,0,64,0,80,16,0,112,0,0,80,64,112,0,0,0,80,112,96,16,0,0,0,0,48,64,32,0,0,0,48,32,96,16,0,0,0,0,48,64,48,0,0,0,0,0,48,96,80,48],[96,32,64,32,16,0,0,80,0,48,64,0,0,48,64,0,0,48,64,0,0,0,0,0,0,0,0,80,16,0,0,0,0,80,64,0,0,0,0,80,112,0,0,0,0,0,0,48,0,0,0,0,0,48,32,0,0,0,0,0,0,48,64,0,0,0,0,0,0,48,96],[16,96,0,48,96,80,64,80,0,64,96,48,64,16,64,80,80,0,64,32,0,112,0,16,16,16,80,80,64,112,0,32,64,112,0,32,16,0,0,16,96,48,64,32,0,32,0,64,48,48,80,0,48,0,48,0,64,48,64,16,64,48,0,112,96,96,0,96,32,0,0],[64,32,0,64,48,32,64,80,64,48,96,32,0,80,64,0,16,64,0,96,0,48,64,80,32,96,80,0,112,64,64,96,0,96,64,0,16,48,112,64,0,64,64,80,64,96,64,32,32,48,96,48,0,48,112,96,0,16,0,96,64,80,64,64,96,80,0,96,0,16,80],[64,96,64,96,32,0,64,32,64,48,80,64,64,112,0,96,112,0,80,32,64,80,0,0,0,64,112,96,64,96,64,96,0,0,64,32,96,64,16,48,96,64,0,96,0,48,0,112,96,0,0,96,112,48,32,32,0,96,64,64,64,48,64,64,32,96,96,32,16,96,0],[32,32,64,64,0,32,0,32,96,0,32,64,64,0,64,0,48,112,32,64,64,112,64,48,64,64,112,80,64,0,0,0,0,16,0,0,96,32,80,0,96,0,64,32,64,112,64,48,96,48,112,0,32,48,48,96,64,80,64,48,64,0,64,0,32,16,48,96,96,112,96],[64,64,64,0,0,64,64,64,0,96,32,64,64,32,0,0,96,0,96,64,64,32,0,64,96,80,16,32,112,32,64,48,0,112,64,32,80,64,48,16,0,0,0,16,0,32,0,32,0,48,0,0,48,0,80,0,0,48,64,16,64,48,64,96,48,0,32,96,0,96,96],[0,32,64,0,112,96,0,80,96,64,80,0,0,64,64,0,16,80,48,0,0,16,0,96,96,48,96,80,32,96,64,16,0,64,0,0,32,16,0,64,96,32,64,0,64,64,0,32,32,0,64,48,48,0,48,0,0,64,0,48,64,16,64,0,48,48,0,0,32,96,0],[32,96,64,64,32,96,64,64,32,64,0,64,0,64,0,32,96,0,96,96,64,64,64,96,96,48,112,0,48,0,0,112,64,16,0,0,80,0,80,16,0,0,0,80,64,0,64,64,0,0,80,0,64,48,48,0,0,0,0,64,0,48,64,0,0,0,48,48,0,0,32],[0,32,64,64,80,32,64,48,32,32,16,0,0,96,0,0,48,80,48,0,0,48,64,64,0,0,48,48,112,0,0,0,0,112,64,0,0,0,80,0,80,0,0,0,0,80,64,0,0,0,0,0,80,0,64,0,0,0,0,0,0,64,0,0,0,0,0,0,48,48,0],[96,0,0,0,80,0,0,80,0,0,80,0,0,0,0,0,0,0,48,0,0,0,0,48,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,0,80,0,0,0,0,0,0,80,0,0,0,0,0,0,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,48],[32,48,64,80,0,32,0,32,48,32,112,16,64,80,64,32,48,112,0,16,64,32,64,96,48,0,64,48,48,32,64,96,0,16,64,48,48,64,112,96,48,16,0,96,0,16,64,32,64,64,48,80,16,80,48,48,64,80,64,64,0,80,64,112,64,80,16,80,112,112,0],[96,96,64,32,112,64,0,112,96,64,80,32,0,32,64,96,48,16,112,64,0,112,0,64,0,48,96,48,64,64,64,48,0,0,0,0,32,16,96,0,96,64,0,32,64,0,64,32,96,16,80,16,96,80,16,32,0,112,64,32,0,112,0,32,80,64,48,64,16,32,16],[96,96,64,0,32,32,0,64,64,80,48,32,64,112,64,96,64,112,16,64,0,64,64,80,96,96,64,48,64,32,64,0,64,48,0,64,32,0,32,16,0,32,64,0,64,32,0,96,32,32,96,64,64,80,16,0,64,32,0,96,64,48,64,32,0,64,64,64,96,48,16],[32,32,64,96,16,64,64,80,0,48,0,64,0,48,0,0,32,80,0,64,64,32,64,32,0,96,64,112,112,64,64,32,64,80,64,0,32,64,64,48,48,64,0,32,0,96,0,16,96,80,16,96,16,32,64,32,64,112,64,48,64,48,64,96,112,32,48,48,64,112,64],[64,64,64,64,96,0,0,32,64,0,32,64,64,0,64,64,96,96,96,0,0,32,64,64,32,112,48,64,48,32,64,16,64,48,0,64,64,48,48,0,112,32,64,32,64,16,0,96,0,16,16,48,16,80,48,96,64,48,0,64,64,80,64,32,32,80,112,80,16,80,64],[96,96,0,96,16,0,0,16,64,112,64,64,0,48,0,64,32,80,64,0,0,32,0,32,96,80,16,80,0,96,64,48,0,32,64,96,80,0,112,64,48,0,0,16,64,32,64,16,64,112,0,0,48,80,16,64,0,48,64,80,0,64,64,64,32,80,0,112,112,80,16],[96,64,0,96,32,32,64,64,64,96,0,32,64,64,64,96,0,64,0,64,0,0,0,64,0,48,48,64,16,64,0,112,64,16,0,64,0,112,80,96,112,0,0,0,0,16,64,32,0,96,96,16,0,0,48,0,0,96,0,48,64,80,0,0,0,96,32,80,0,112,112],[96,32,64,32,80,0,0,16,64,80,96,64,0,16,64,64,96,112,32,0,0,96,0,0,0,32,0,16,48,0,0,32,0,112,64,0,0,32,0,112,80,0,0,0,0,0,0,16,0,0,0,96,96,16,0,0,0,0,0,96,0,48,64,0,0,0,0,96,32,80,0],[0,64,0,64,64,0,0,64,0,96,32,0,0,96,0,0,0,96,96,0,0,0,0,96,0,0,0,32,0,0,0,0,0,32,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,96,96,0,0,0,0,0,0,96,0,0,0,0,0,0,0,96,32],[112,96,0,16,32,48,64,48,0,32,0,80,64,80,64,48,112,32,96,96,0,80,0,80,48,80,16,80,32,80,0,0,64,16,0,32,16,64,32,112,32,80,64,0,0,96,0,64,16,80,16,0,16,64,80,64,64,16,64,48,64,80,0,80,0,64,32,32,64,32,64],[64,32,0,0,80,96,64,48,0,16,32,32,0,48,64,64,80,32,0,32,0,48,64,80,32,32,80,96,80,0,64,96,0,64,64,0,48,16,48,0,64,0,64,48,64,64,64,0,32,80,32,16,96,16,48,32,0,112,0,96,64,48,64,0,32,112,64,96,96,80,16],[0,32,64,32,0,0,64,0,64,80,80,64,64,16,0,96,112,32,80,32,64,80,0,0,64,96,80,0,0,32,64,64,0,64,64,96,64,0,48,48,64,64,0,64,0,112,0,16,32,64,96,96,48,48,64,96,0,96,64,64,64,48,64,64,96,96,64,0,80,64,0],[32,96,64,0,0,32,0,32,32,0,96,0,64,64,64,0,112,48,32,0,64,112,64,48,0,64,112,16,0,0,0,0,0,80,0,0,64,0,80,96,64,0,64,0,64,16,64,112,32,80,48,96,64,112,48,32,64,48,64,48,64,64,64,64,0,80,112,64,96,80,0],[0,64,64,0,96,64,64,32,0,32,64,64,64,96,0,0,32,0,64,64,64,96,0,96,32,112,48,96,112,96,64,16,0,80,64,32,80,96,80,80,64,64,0,80,0,0,0,0,64,112,0,96,48,0,16,0,0,112,64,48,64,16,64,96,16,32,32,32,32,64,0],[0,32,64,64,80,32,0,112,96,0,112,64,0,64,64,0,112,112,80,64,0,48,0,96,96,16,32,112,32,32,64,48,0,64,0,64,96,112,64,64,32,32,64,64,64,64,0,96,96,0,64,16,80,64,16,64,0,0,0,80,64,48,64,0,48,48,64,32,64,32,32],[96,32,64,64,32,32,64,0,96,0,0,64,0,0,0,96,32,64,32,32,64,64,64,32,32,16,80,64,80,0,0,80,64,112,0,64,80,32,48,16,32,64,0,16,64,32,64,64,64,32,48,96,32,16,80,0,0,32,0,0,0,80,64,0,96,0,80,48,64,32,64],[64,32,64,0,80,96,64,112,32,96,80,64,0,96,0,0,80,48,48,64,0,16,64,96,64,64,80,80,112,0,0,64,0,80,64,0,32,96,48,32,48,0,0,32,0,16,64,32,0,0,32,32,48,96,32,0,0,0,0,32,0,0,0,0,0,0,96,0,80,48,64],[96,0,0,64,112,64,0,48,64,96,16,0,0,96,0,0,96,64,112,0,0,96,0,16,0,0,96,64,80,0,0,0,0,64,0,0,0,0,32,96,48,0,0,0,0,32,0,16,0,0,0,0,32,32,48,0,0,0,0,0,0,32,0,0,0,0,0,0,96,0,80],[64,0,0,0,32,0,0,32,0,0,32,0,0,0,0,0,0,0,96,0,0,0,0,96,0,0,0,0,96,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,32,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,96],[64,80,0,16,0,64,0,64,48,112,64,112,0,0,0,64,16,64,112,80,64,0,0,112,16,64,0,0,112,64,0,64,64,0,64,48,48,64,80,80,16,112,64,0,64,80,64,64,32,64,16,16,16,96,32,48,0,80,64,64,64,32,0,80,0,112,16,112,16,64,112],[96,96,64,96,80,0,64,80,0,16,32,0,0,80,0,0,0,16,32,0,64,64,64,32,0,64,0,112,80,0,64,64,64,48,64,0,0,0,64,112,48,0,0,64,0,64,0,48,32,80,48,32,48,96,96,32,64,112,64,112,64,48,64,96,16,64,16,48,0,112,96],[96,64,0,96,96,32,0,64,96,112,112,64,0,48,0,32,0,80,48,96,0,32,0,16,96,48,80,48,16,0,0,48,0,0,0,32,96,112,16,80,48,32,0,64,0,80,0,96,32,112,48,16,112,64,0,0,0,112,0,32,0,32,0,96,32,48,112,80,80,64,80],[96,32,0,32,80,0,64,16,96,96,16,96,0,64,64,32,48,112,112,64,64,48,64,64,32,32,112,48,112,96,64,64,64,112,0,96,112,112,80,80,32,0,0,48,0,96,0,64,64,48,96,16,0,64,96,64,64,48,64,32,64,96,0,0,0,112,96,64,64,0,0],[0,32,0,32,0,0,64,64,64,16,16,64,64,80,64,64,32,48,48,0,0,96,0,16,0,32,64,16,0,0,0,32,64,48,0,64,96,64,0,16,96,64,0,32,0,32,64,0,32,80,16,96,80,64,16,96,0,112,0,112,64,80,0,0,64,16,80,32,16,112,0],[96,32,0,32,80,0,64,16,64,16,96,64,0,16,64,64,32,112,96,0,64,96,64,0,96,16,16,48,64,96,0,112,64,64,64,32,112,96,112,0,16,64,0,48,64,64,64,80,96,0,16,0,32,96,16,32,64,32,0,32,64,64,64,32,16,48,112,64,16,112,16],[32,0,64,32,64,32,64,32,0,96,96,96,0,64,0,32,96,32,32,64,0,32,64,64,32,32,96,0,0,96,64,0,0,64,0,0,0,96,0,32,96,32,64,96,64,96,64,64,0,48,112,0,80,80,32,96,64,80,0,112,0,32,64,96,64,80,80,0,112,64,16],[64,64,64,0,0,64,0,0,0,32,32,64,0,96,64,0,96,0,32,64,0,32,0,64,96,16,16,96,112,32,64,48,0,48,0,32,16,64,112,16,0,0,0,80,64,96,64,96,0,48,64,0,112,0,80,0,0,48,64,80,0,112,0,0,0,48,64,80,80,0,112],[96,0,0,96,0,96,64,96,64,0,0,96,64,32,64,96,32,0,64,0,0,96,0,32,0,80,112,64,16,0,0,80,64,48,0,0,0,80,16,64,112,0,0,0,0,80,64,96,0,0,0,48,64,0,112,0,0,0,0,48,64,80,0,0,0,0,0,48,64,80,80],[32,32,64,32,48,0,0,112,0,48,96,0,0,48,64,0,0,48,32,0,0,0,0,96,0,0,0,80,112,0,0,0,0,80,64,0,0,0,0,80,16,0,0,0,0,0,0,80,0,0,0,0,0,48,64,0,0,0,0,0,0,48,64,0,0,0,0,0,0,48,64],[48,32,64,16,96,112,0,48,96,48,48,112,0,64,64,16,96,0,48,32,64,0,0,112,16,112,0,16,64,112,64,0,64,80,64,32,80,96,16,0,96,48,64,32,0,48,0,112,48,112,80,96,32,16,80,0,64,112,0,112,0,32,64,48,0,0,64,32,80,64,0],[32,32,64,0,32,96,0,0,96,0,64,0,64,64,64,0,16,80,64,0,64,16,64,48,0,0,80,112,32,0,0,64,0,112,0,64,96,32,48,0,64,64,64,96,64,16,64,112,32,80,80,0,32,16,112,96,64,112,64,16,64,0,64,0,64,80,80,64,64,80,32],[32,32,0,64,0,32,0,96,64,112,48,32,0,80,0,0,16,0,112,96,0,48,0,64,0,16,32,96,48,32,0,112,0,112,0,0,112,0,0,96,64,96,0,16,0,112,0,80,64,112,32,32,0,16,80,96,0,16,0,16,0,0,0,64,16,64,0,96,80,0,96],[96,32,0,0,64,96,64,32,0,16,16,32,64,112,64,0,112,64,80,96,64,16,0,0,64,112,96,32,16,96,0,80,0,80,64,64,16,64,0,96,0,96,64,112,64,80,0,112,32,64,112,0,80,32,80,64,64,0,64,0,64,96,64,0,80,80,16,0,32,0,48],[96,64,64,96,96,32,64,64,96,112,48,64,0,112,0,0,48,32,80,64,64,48,64,96,64,0,48,96,64,0,0,64,64,32,0,0,32,32,16,16,32,0,0,32,64,112,64,112,32,80,80,64,64,0,32,32,0,48,0,80,0,112,64,96,80,64,112,112,112,0,0],[32,32,64,64,0,32,64,96,96,0,96,64,64,64,0,64,16,16,96,0,64,16,0,80,32,112,32,16,80,32,64,80,0,64,64,0,32,80,64,0,48,96,0,0,0,64,0,48,0,80,112,80,32,16,32,32,64,112,64,32,0,112,0,0,112,0,48,64,80,32,64],[64,96,0,0,48,32,0,16,96,32,112,64,64,32,0,32,64,0,48,96,0,32,64,80,0,0,64,32,80,32,64,32,64,0,64,32,64,96,64,64,48,0,0,0,64,64,64,112,64,80,80,32,80,48,80,64,0,16,64,16,64,32,0,32,80,0,80,48,0,64,80],[0,64,0,64,64,0,64,0,0,96,96,0,0,32,64,64,96,0,32,64,0,32,64,0,96,48,48,96,16,32,64,80,0,80,64,64,96,16,48,0,112,32,64,64,64,48,64,64,32,32,32,48,0,32,80,0,0,96,0,16,64,16,64,0,48,80,32,0,80,48,0],[0,32,64,0,48,96,64,80,96,0,16,0,0,64,0,96,64,96,80,96,64,32,64,112,96,16,48,32,0,0,0,80,64,80,0,0,80,96,16,16,48,0,0,80,64,64,64,48,0,0,80,32,32,48,0,0,0,0,0,96,0,16,64,0,0,0,48,80,32,0,80],[0,96,64,0,80,32,64,48,32,64,48,0,0,0,0,0,48,112,16,0,0,48,64,32,0,0,48,16,48,0,0,0,0,80,64,0,0,0,80,96,16,0,0,0,0,80,64,64,0,0,0,0,80,32,32,0,0,0,0,0,0,96,0,0,0,0,0,0,48,80,32],[96,0,0,0,80,0,0,80,0,0,80,0,0,0,0,0,0,0,48,0,0,0,0,48,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,0,80,0,0,0,0,0,0,80,0,0,0,0,0,0,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,48]]},{"support":[[15,0],[15,1],[15,2],[15,3],[15,4],[15,5],[15,6],[15,7],[15,8],[16,0],[16,1],[16,2],[16,3],[16,4],[16,5],[16,6],[16,7],[16,8],[17,0],[17,1],[17,2],[17,3],[17,4],[17,5],[17,6],[17,7],[17,8],[17,9],[18,0],[18,1],[18,2],[18,3],[18,4],[18,5],[18,6],[18,7],[18,8],[18,9],[19,0],[19,1],[19,2],[19,3],[19,4],[19,5],[19,6],[19,7],[19,8],[19,9],[19,10],[20,0],[20,1],[20,2],[20,3],[20,4],[20,5],[20,6],[20,7],[20,8],[20,9],[20,10]],"matrix":[[112,64,0,80,64,80,32,16,0,0,96,16,96,112,32,16,64,16,64,64,80,48,96,16,48,64,32,64,64,112,64,96,80,16,112,64,64,0,0,16,64,16,112,96,16,0,80,0,80,0,96,0,48,64,32,96,64,80,80,16,16,16,96,16,64,112,64,32,0,48,64],[0,96,32,96,64,32,48,112,64,0,48,96,0,80,48,32,0,96,64,96,48,80,112,16,64,0,112,0,64,64,16,0,48,32,32,0,64,80,0,96,0,64,0,16,64,96,32,96,64,0,0,64,0,64,96,32,16,112,80,96,48,48,64,96,0,48,64,32,0,80,0],[64,32,0,96,64,64,96,96,96,0,64,0,112,80,64,32,64,16,64,32,0,16,48,32,0,0,64,64,112,32,64,32,16,96,64,32,64,96,64,48,0,0,96,96,0,112,96,48,96,64,0,64,0,0,96,32,96,96,32,0,112,80,80,64,64,32,0,64,64,112,64],[0,96,48,96,64,32,112,64,64,64,48,64,48,32,0,0,0,112,0,64,0,112,96,112,64,64,0,64,32,0,64,0,80,112,16,64,64,0,64,80,64,0,96,96,0,48,112,16,64,0,96,0,96,0,80,32,112,48,0,80,64,96,64,96,64,80,64,112,64,16,64],[0,64,32,64,64,64,32,64,0,0,96,64,64,32,64,64,64,64,64,64,96,32,96,64,0,0,32,64,64,96,80,80,64,16,80,96,64,48,64,16,0,64,0,80,80,0,16,96,96,64,32,64,48,0,96,64,16,16,16,16,80,80,64,96,64,48,0,32,64,112,64],[0,96,0,96,0,96,80,112,0,0,80,0,80,32,16,0,0,80,0,0,64,16,96,96,0,0,64,0,32,32,80,112,80,64,112,32,64,112,0,96,64,32,112,96,16,0,80,0,0,0,48,64,32,64,48,0,48,32,96,16,16,16,80,0,0,48,64,48,0,32,64],[96,96,0,0,0,32,96,64,32,64,0,0,32,64,96,96,64,64,64,96,64,64,0,96,0,0,0,0,64,0,80,16,0,112,80,0,0,80,64,112,0,0,0,80,112,96,16,0,0,0,0,0,48,64,32,0,0,0,48,32,96,16,16,0,0,0,0,48,64,48,0],[64,96,32,32,64,32,16,80,0,0,80,0,48,64,112,0,0,48,64,0,0,48,64,64,0,0,0,0,0,0,0,0,80,16,0,0,0,0,0,80,64,0,0,0,0,80,112,96,0,0,0,0,0,0,48,0,0,0,0,0,48,32,96,0,0,0,0,0,0,48,64],[0,0,80,0,0,0,0,80,0,0,0,0,0,0,48,0,0,0,0,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,80,0,0,0,0,0,0,0,0,0,0,0,0,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,48,0,0,0,0,0,0,0,0],[48,16,48,96,0,48,96,96,80,64,80,0,64,96,112,48,64,16,64,80,80,0,64,112,32,0,112,0,16,16,16,80,80,64,112,112,0,32,64,112,0,32,16,0,0,16,96,64,48,64,32,0,32,0,64,48,48,80,0,48,0,48,48,0,64,48,64,16,64,48,0],[32,64,112,32,0,64,48,96,32,64,80,64,48,96,0,32,0,80,64,0,16,64,0,0,96,0,48,64,80,32,96,80,0,112,32,64,64,96,0,96,64,0,16,48,112,64,0,32,64,64,80,64,96,64,32,32,48,96,48,0,48,112,0,96,0,16,0,96,64,80,64],[96,64,0,96,64,96,32,0,0,64,32,64,48,80,0,64,64,112,0,96,112,0,80,80,32,64,80,0,0,0,64,112,96,64,16,96,64,96,0,0,64,32,96,64,16,48,96,0,64,0,96,0,48,0,112,96,0,0,96,112,48,32,0,32,0,96,64,64,64,48,64],[0,32,112,32,64,64,0,112,32,0,32,96,0,32,16,64,64,0,64,0,48,112,32,0,64,64,112,64,48,64,64,112,80,64,64,0,0,0,0,16,0,0,96,32,80,0,96,32,0,64,32,64,112,64,48,96,48,112,0,32,48,48,48,96,64,80,64,48,64,0,64],[0,64,96,64,64,0,0,32,64,64,64,0,96,32,96,64,64,32,0,0,96,0,96,64,64,64,32,0,64,96,80,16,32,112,80,32,64,48,0,112,64,32,80,64,48,16,0,0,0,0,16,0,32,0,32,0,48,0,0,48,0,80,48,0,0,48,64,16,64,48,64],[96,0,48,32,64,0,112,96,96,0,80,96,64,80,96,0,0,64,64,0,16,80,48,0,0,0,16,0,96,96,48,96,80,32,112,96,64,16,0,64,0,0,32,16,0,64,96,16,32,64,0,64,64,0,32,32,0,64,48,48,0,48,0,0,0,64,0,48,64,16,64],[64,32,64,96,64,64,32,96,96,64,64,32,64,0,32,64,0,64,0,32,96,0,96,0,96,64,64,64,96,96,48,112,0,48,80,0,0,112,64,16,0,0,80,0,80,16,0,64,0,0,80,64,0,64,64,0,0,80,0,64,48,48,0,0,0,0,0,64,0,48,64],[96,0,80,32,64,64,80,32,32,64,48,32,32,16,32,0,0,96,0,0,48,80,48,0,0,0,48,64,64,0,0,48,48,112,0,0,0,0,0,112,64,0,0,0,80,0,80,16,0,0,0,0,80,64,0,0,0,0,0,80,0,64,48,0,0,0,0,0,0,64,0],[96,96,16,0,0,0,80,96,0,0,80,0,0,80,32,0,0,0,0,0,0,0,48,80,0,0,0,0,48,0,0,0,0,48,48,0,0,0,0,0,0,0,0,0,0,0,80,0,0,0,0,0,0,0,80,0,0,0,0,0,0,80,0,0,0,0,0,0,0,0,0],[112,32,32,48,64,80,0,16,32,0,32,48,32,112,32,16,64,80,64,32,48,112,0,112,16,64,32,64,96,48,0,64,48,48,48,32,64,96,0,16,64,48,48,64,112,96,48,64,16,0,96,0,16,64,32,64,64,48,80,16,80,48,0,48,64,80,64,64,0,80,64],[0,96,64,96,64,32,112,80,64,0,112,96,64,80,80,32,0,32,64,96,48,16,112,112,64,0,112,0,64,0,48,96,48,64,96,64,64,48,0,0,0,0,32,16,96,0,96,64,64,0,32,64,0,64,32,96,16,80,16,96,80,16,96,32,0,112,64,32,0,112,0],[0,96,32,96,64,0,32,0,32,0,64,64,80,48,32,32,64,112,64,96,64,112,16,0,64,0,64,64,80,96,96,64,48,64,64,32,64,0,64,48,0,64,32,0,32,16,0,48,32,64,0,64,32,0,96,32,32,96,64,64,80,16,48,0,64,32,0,96,64,48,64],[0,32,112,32,64,96,16,96,64,64,80,0,48,0,32,64,0,48,0,0,32,80,0,80,64,64,32,64,32,0,96,64,112,112,16,64,64,32,64,80,64,0,32,64,64,48,48,80,64,0,32,0,96,0,16,96,80,16,96,16,32,64,64,32,64,112,64,48,64,48,64],[0,64,0,64,64,64,96,96,0,0,32,64,0,32,32,64,64,0,64,64,96,96,96,96,0,0,32,64,64,32,112,48,64,48,80,32,64,16,64,48,0,64,64,48,48,0,112,64,32,64,32,64,16,0,96,0,16,16,48,16,80,48,64,96,64,48,0,64,64,80,64],[0,96,32,96,0,96,16,80,0,0,16,64,112,64,112,64,0,48,0,64,32,80,64,96,0,0,32,0,32,96,80,16,80,0,48,96,64,48,0,32,64,96,80,0,112,64,48,96,0,0,16,64,32,64,16,64,112,0,0,48,80,16,80,64,0,48,64,80,0,64,64],[32,96,64,64,0,96,32,0,32,64,64,64,96,0,96,32,64,64,64,96,0,64,0,96,64,0,0,0,64,0,48,48,64,16,48,64,0,112,64,16,0,64,0,112,80,96,112,64,0,0,0,0,16,64,32,0,96,96,16,0,0,48,80,0,0,96,0,48,64,80,0],[64,96,32,32,64,32,80,16,0,0,16,64,80,96,112,64,0,16,64,64,96,112,32,96,0,0,96,0,0,0,32,0,16,48,64,0,0,32,0,112,64,0,0,32,0,112,80,96,0,0,0,0,0,0,16,0,0,0,96,96,16,0,0,0,0,0,0,96,0,48,64],[64,0,16,64,0,64,64,16,0,0,64,0,96,32,112,0,0,96,0,0,0,96,96,112,0,0,0,0,96,0,0,0,32,0,16,0,0,0,0,32,0,0,0,0,0,32,0,112,0,0,0,0,0,0,0,0,0,0,0,0,96,96,16,0,0,0,0,0,0,96,0],[0,0,32,0,0,0,0,32,0,0,0,0,0,0,96,0,0,0,0,0,0,0,0,96,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,96,0,0,0,0,0,0,0,0],[16,112,48,96,0,16,32,64,48,64,48,0,32,0,112,80,64,80,64,48,112,32,96,112,96,0,80,0,80,48,80,16,80,32,16,80,0,0,64,16,0,32,16,64,32,112,32,64,80,64,0,0,96,0,64,16,80,16,0,16,64,80,16,64,64,16,64,48,64,80,0],[32,64,16,32,0,0,80,96,96,64,48,0,16,32,0,32,0,48,64,64,80,32,0,32,32,0,48,64,80,32,32,80,96,80,0,0,64,96,0,64,64,0,48,16,48,0,64,0,0,64,48,64,64,64,0,32,80,32,16,96,16,48,32,32,0,112,0,96,64,48,64],[96,0,32,32,64,32,0,64,0,64,0,64,80,80,64,64,64,16,0,96,112,32,80,112,32,64,80,0,0,64,96,80,0,0,16,32,64,64,0,64,64,96,64,0,48,48,64,96,64,0,64,0,112,0,16,32,64,96,96,48,48,64,32,96,0,96,64,64,64,48,64],[64,32,16,96,64,0,0,80,32,0,32,32,0,96,112,0,64,64,64,0,112,48,32,32,0,64,112,64,48,0,64,112,16,0,32,0,0,0,0,80,0,0,64,0,80,96,64,0,0,64,0,64,16,64,112,32,80,48,96,64,112,48,80,32,64,48,64,48,64,64,64],[64,0,0,64,64,0,96,32,64,64,32,0,32,64,96,64,64,96,0,0,32,0,64,32,64,64,96,0,96,32,112,48,96,112,16,96,64,16,0,80,64,32,80,96,80,80,64,64,64,0,80,0,0,0,0,64,112,0,96,48,0,16,80,0,0,112,64,48,64,16,64],[96,0,16,32,64,64,80,96,32,0,112,96,0,112,32,64,0,64,64,0,112,112,80,64,64,0,48,0,96,96,16,32,112,32,16,32,64,48,0,64,0,64,96,112,64,64,32,112,32,64,64,64,64,0,96,96,0,64,16,80,64,16,0,64,0,0,0,80,64,48,64],[64,96,0,32,64,64,32,32,32,64,0,96,0,0,96,64,0,0,0,96,32,64,32,64,32,64,64,64,32,32,16,80,64,80,48,0,0,80,64,112,0,64,80,32,48,16,32,64,64,0,16,64,32,64,64,64,32,48,96,32,16,80,64,0,0,32,0,0,0,80,64],[32,64,112,32,64,0,80,0,96,64,112,32,96,80,0,64,0,96,0,0,80,48,48,0,64,0,16,64,96,64,64,80,80,112,64,0,0,64,0,80,64,0,32,96,48,32,48,16,0,0,32,0,16,64,32,0,0,32,32,48,96,32,16,0,0,0,0,32,0,0,0],[96,96,80,0,0,64,112,0,64,0,48,64,96,16,0,0,0,96,0,0,96,64,112,48,0,0,96,0,16,0,0,96,64,80,80,0,0,0,0,64,0,0,0,0,32,96,48,32,0,0,0,0,32,0,16,0,0,0,0,32,32,48,96,0,0,0,0,0,0,32,0],[64,64,0,0,0,0,32,32,0,0,32,0,0,32,96,0,0,0,0,0,0,0,96,64,0,0,0,0,96,0,0,0,0,96,64,0,0,0,0,0,0,0,0,0,0,0,32,96,0,0,0,0,0,0,32,0,0,0,0,0,0,32,32,0,0,0,0,0,0,0,0],[112,64,0,80,0,16,0,112,64,0,64,48,112,64,32,112,0,0,0,64,16,64,112,80,80,64,0,0,112,16,64,0,0,112,48,64,0,64,64,0,64,48,48,64,80,80,16,48,112,64,0,64,80,64,64,32,64,16,16,16,96,32,80,48,0,80,64,64,64,32,0],[0,96,80,96,64,96,80,0,0,64,80,0,16,32,64,0,0,80,0,0,0,16,32,80,0,64,64,64,32,0,64,0,112,80,112,0,64,64,64,48,64,0,0,0,64,112,48,112,0,0,64,0,64,0,48,32,80,48,32,48,96,96,96,32,64,112,64,112,64,48,64],[32,96,64,64,0,96,96,64,32,0,64,96,112,112,0,64,0,48,0,32,0,80,48,96,96,0,32,0,16,96,48,80,48,16,112,0,0,48,0,0,0,32,96,112,16,80,48,80,32,0,64,0,80,0,96,32,112,48,16,112,64,0,16,0,0,112,0,32,0,32,0],[64,96,80,32,0,32,80,0,0,64,16,96,96,16,32,96,0,64,64,32,48,112,112,96,64,64,48,64,64,32,32,112,48,112,32,96,64,64,64,112,0,96,112,112,80,80,32,112,0,0,48,0,96,0,64,64,48,96,16,0,64,96,112,64,64,48,64,32,64,96,0],[96,0,0,32,0,32,0,96,0,64,64,64,16,16,96,64,64,80,64,64,32,48,48,32,0,0,96,0,16,0,32,64,16,0,64,0,0,32,64,48,0,64,96,64,0,16,96,16,64,0,32,0,32,64,0,32,80,16,96,80,64,16,64,96,0,112,0,112,64,80,0],[64,96,48,32,0,32,80,96,0,64,16,64,16,96,96,64,0,16,64,64,32,112,96,16,0,64,96,64,0,96,16,16,48,64,0,96,0,112,64,64,64,32,112,96,112,0,16,80,64,0,48,64,64,64,80,96,0,16,0,32,96,16,16,32,64,32,0,32,64,64,64],[32,32,48,0,64,32,64,16,32,64,32,0,96,96,80,96,0,64,0,32,96,32,32,80,64,0,32,64,64,32,32,96,0,0,112,96,64,0,0,64,0,0,0,96,0,32,96,48,32,64,96,64,96,64,64,0,48,112,0,80,80,32,96,96,64,80,0,112,0,32,64],[0,64,0,64,64,0,0,64,64,0,0,0,32,32,64,64,0,96,64,0,96,0,32,32,64,0,32,0,64,96,16,16,96,112,48,32,64,48,0,48,0,32,16,64,112,16,0,32,0,0,80,64,96,64,96,0,48,64,0,112,0,80,80,0,0,48,64,80,0,112,0],[96,96,48,0,0,96,0,80,96,64,96,64,0,0,80,96,64,32,64,96,32,0,64,80,0,0,96,0,32,0,80,112,64,16,96,0,0,80,64,48,0,0,0,80,16,64,112,16,0,0,0,0,80,64,96,0,0,0,48,64,0,112,0,0,0,0,0,48,64,80,0],[0,32,32,32,64,32,48,112,0,0,112,0,48,96,80,0,0,48,64,0,0,48,32,0,0,0,0,0,96,0,0,0,80,112,64,0,0,0,0,80,64,0,0,0,0,80,16,64,0,0,0,0,0,0,80,0,0,0,0,0,48,64,0,0,0,0,0,0,0,48,64],[0,0,80,0,0,0,0,80,0,0,0,0,0,0,48,0,0,0,0,0,0,0,0,48,0,0,0,0,0,0,0,0,0,0,80,0,0,0,0,0,0,0,0,0,0,0,0,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,48,0,0,0,0,0,0,0,0],[16,48,112,32,64,16,96,0,112,0,48,96,48,48,80,112,0,64,64,16,96,0,48,64,32,64,0,0,112,16,112,0,16,64,0,112,64,0,64,80,64,32,80,96,16,0,96,32,48,64,32,0,48,0,112,48,112,80,96,32,16,80,48,0,64,112,0,112,0,32,64],[0,32,16,32,64,0,32,112,96,0,0,96,0,64,80,0,64,64,64,0,16,80,64,0,0,64,16,64,48,0,0,80,112,32,0,0,0,64,0,112,0,64,96,32,48,0,64,64,64,64,96,64,16,64,112,32,80,80,0,32,16,112,48,96,64,112,64,16,64,0,64],[0,32,0,32,0,64,0,64,32,0,96,64,112,48,32,32,0,80,0,0,16,0,112,16,96,0,48,0,64,0,16,32,96,48,0,32,0,112,0,112,0,0,112,0,0,96,64,96,96,0,16,0,112,0,80,64,112,32,32,0,16,80,16,96,0,16,0,16,0,0,0],[64,96,80,32,0,0,64,16,96,64,32,0,16,16,80,32,64,112,64,0,112,64,80,32,96,64,16,0,0,64,112,96,32,16,80,96,0,80,0,80,64,64,16,64,0,96,0,48,96,64,112,64,80,0,112,32,64,112,0,80,32,80,16,64,64,0,64,0,64,96,64],[32,96,32,64,64,96,96,96,32,64,64,96,112,48,32,64,0,112,0,0,48,32,80,80,64,64,48,64,96,64,0,48,96,64,48,0,0,64,64,32,0,0,32,32,16,16,32,64,0,0,32,64,112,64,112,32,80,80,64,64,0,32,112,32,0,48,0,80,0,112,64],[0,32,112,32,64,64,0,112,32,64,96,96,0,96,16,64,64,64,0,64,16,16,96,96,0,64,16,0,80,32,112,32,16,80,16,32,64,80,0,64,64,0,32,80,64,0,48,0,96,0,0,0,64,0,48,0,80,112,80,32,16,32,96,32,64,112,64,32,0,112,0],[96,64,80,96,0,0,48,0,32,0,16,96,32,112,64,64,64,32,0,32,64,0,48,112,96,0,32,64,80,0,0,64,32,80,112,32,64,32,64,0,64,32,64,96,64,64,48,32,0,0,0,64,64,64,112,64,80,80,32,80,48,80,16,64,0,16,64,16,64,32,0],[64,0,64,64,0,64,64,64,0,64,0,0,96,96,64,0,0,32,64,64,96,0,32,32,64,0,32,64,0,96,48,48,96,16,16,32,64,80,0,80,64,64,96,16,48,0,112,64,32,64,64,64,48,64,64,32,32,32,48,0,32,80,48,0,0,96,0,16,64,16,64],[96,0,48,32,64,0,48,32,96,64,80,96,0,16,32,0,0,64,0,96,64,96,80,16,96,64,32,64,112,96,16,48,32,0,96,0,0,80,64,80,0,0,80,96,16,16,48,0,0,0,80,64,64,64,48,0,0,80,32,32,48,0,32,0,0,0,0,96,0,16,64],[32,0,112,96,64,0,80,0,32,64,48,32,64,48,64,0,0,0,0,0,48,112,16,96,0,0,48,64,32,0,0,48,16,48,32,0,0,0,0,80,64,0,0,0,80,96,16,16,0,0,0,0,80,64,64,0,0,0,0,80,32,32,48,0,0,0,0,0,0,96,0],[96,96,112,0,0,0,80,64,0,0,80,0,0,80,64,0,0,0,0,0,0,0,48,112,0,0,0,0,48,0,0,0,0,48,16,0,0,0,0,0,0,0,0,0,0,0,80,96,0,0,0,0,0,0,80,0,0,0,0,0,0,80,32,0,0,0,0,0,0,0,0]]}],"seeds":[[0,127,1,121,7,107,13,8,89,115,52,44,43,12,29,10,77,112,57,47,95,32,18,64,121,49,84,66,64,2,63,76,74,70,99,0,21,96,48,90,1,21,13,16,51,114,49,120,91,79,56,57,14,107,108,99,13,4,45,34,78,112,127,15,21,4,117,114,118,124,127],[0,1,127,6,122,17,121,118,34,20,74,98,83,122,81,38,66,4,20,85,75,126,110,116,58,80,46,4,68,88,15,70,96,34,81,34,74,100,62,0,114,123,37,76,15,46,97,118,54,104,120,88,104,56,114,27,39,4,107,102,112,122,127,0,0,0,0,0,0,0,0]],"seconds":0.17871475219726562,"method":"exact common-denominator rational Cartier + y-inversion quotient"}

==> anc/audit/independent_compute/data/matrix_a8.json <==
{"alpha":8,"modulus":256,"params":[1,1,1,1],"basis":[[0,0],[1,0],[1,1],[2,0],[2,1],[3,0],[3,1],[3,2],[4,0],[4,1],[4,2],[5,0],[5,1],[5,2],[5,3],[6,0],[6,1],[6,2],[6,3],[7,0],[7,1],[7,2],[7,3],[7,4],[8,0],[8,1],[8,2],[8,3],[8,4],[9,0],[9,1],[9,2],[9,3],[9,4],[9,5],[10,0],[10,1],[10,2],[10,3],[10,4],[10,5],[11,0],[11,1],[11,2],[11,3],[11,4],[11,5],[11,6],[12,0],[12,1],[12,2],[12,3],[12,4],[12,5],[12,6],[13,0],[13,1],[13,2],[13,3],[13,4],[13,5],[13,6],[13,7],[14,0],[14,1],[14,2],[14,3],[14,4],[14,5],[14,6],[14,7],[15,0],[15,1],[15,2],[15,3],[15,4],[15,5],[15,6],[15,7],[15,8],[16,0],[16,1],[16,2],[16,3],[16,4],[16,5],[16,6],[16,7],[16,8]],"dimension":89,"residual_rows":[0,0],"full_residual_rows":[0,0],"matrices":[[[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[36,248,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[82,144,72,36,248,248,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[88,0,72,0,248,0,0,248,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[248,56,152,82,160,144,72,0,36,248,0,248,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[24,176,152,88,160,0,72,144,0,248,36,0,0,248,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[215,152,104,248,208,56,152,88,82,160,44,144,72,0,0,36,248,0,0,248,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[128,16,208,24,24,176,152,56,88,160,82,0,72,144,72,0,248,36,248,0,0,248,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[12,0,104,0,72,0,0,88,0,0,44,0,0,0,72,0,0,0,248,0,0,0,0,248,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[128,232,136,215,0,152,104,8,248,208,140,56,152,88,0,82,160,44,0,144,72,0,0,0,36,248,0,0,0,248,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[56,176,120,128,184,16,208,152,24,24,248,176,152,56,152,88,160,82,160,0,72,144,72,0,0,248,36,248,0,0,0,248,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[56,208,240,12,184,0,104,8,0,72,140,0,0,88,152,0,0,44,160,0,0,0,72,144,0,0,0,248,36,0,0,0,0,248,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[134,184,168,128,32,232,136,216,215,0,192,152,104,8,104,248,208,140,72,56,152,88,0,0,82,160,44,0,0,144,72,0,0,0,0,36,248,0,0,0,0,248,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[136,112,56,56,48,176,120,80,128,184,93,16,208,152,104,24,24,248,208,176,152,56,152,88,88,160,82,160,44,0,72,144,72,0,0,0,248,36,248,0,0,0,0,248,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[148,64,232,56,88,208,240,216,12,184,192,0,104,8,104,0,72,140,208,0,0,88,152,56,0,0,44,160,82,0,0,0,72,144,72,0,0,0,248,36,248,0,0,0,0,248,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[88,0,88,0,72,0,0,104,0,0,134,0,0,0,104,0,0,0,72,0,0,0,0,88,0,0,0,0,44,0,0,0,0,0,72,0,0,0,0,0,248,0,0,0,0,0,0,248,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[196,128,152,134,208,184,168,184,128,32,156,232,136,216,240,215,0,192,184,152,104,8,104,0,248,208,140,72,0,56,152,88,0,0,0,82,160,44,0,0,0,144,72,0,0,0,0,0,36,248,0,0,0,0,0,248,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[16,128,224,136,232,112,56,216,56,48,28,176,120,80,136,128,184,93,0,16,208,152,104,8,24,24,248,208,140,176,152,56,152,88,0,88,160,82,160,44,0,0,72,144,72,0,0,0,0,248,36,248,0,0,0,0,0,248,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[72,160,192,148,200,64,232,184,56,88,156,208,240,216,136,12,184,192,0,0,104,8,104,152,0,72,140,208,248,0,0,88,152,56,152,0,0,44,160,82,160,0,0,0,72,144,72,0,0,0,0,248,36,248,0,0,0,0,0,248,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[232,144,120,88,176,0,88,32,0,72,156,0,0,104,240,0,0,134,184,0,0,0,104,8,0,0,0,72,140,0,0,0,0,88,152,0,0,0,0,44,160,0,0,0,0,0,72,144,0,0,0,0,0,248,36,0,0,0,0,0,0,248,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[83,184,88,196,144,128,152,64,134,208,196,184,168,184,144,128,32,156,16,232,136,216,240,104,215,0,192,184,134,152,104,8,104,0,0,248,208,140,72,0,0,56,152,88,0,0,0,0,82,160,44,0,0,0,0,144,72,0,0,0,0,0,0,36,248,0,0,0,0,0,0,248,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],[32,96,208,16,16,128,224,208,136,232,80,112,56,216,0,56,48,28,104,176,120,80,136,216,128,184,93,0,192,16,208,152,104,8,104,24,24,248,208,140,72,176,152,56,152,88,0,0,88,160,82,160,44,0,0,0,72,144,72,0,0,0,0,0,248,36,248,0,0,0,0,0,0,248,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],[20,48,24,72,120,160,192,136,148,200,240,64,232,184,168,56,88,156,32,208,240,216,136,232,12,184,192,0,215,0,104,8,104,152,104,0,72,140,208,248,208,0,0,88,152,56,152,88,0,0,44,160,82,160,44,0,0,0,72,144,72,0,0,0,0,0,248,36,248,0,0,0,0,0,0,248,0,0,0,0,0,0,0,0,1,0,0,0,0],[72,144,152,232,240,144,120,80,88,176,202,0,88,32,144,0,72,156,16,0,0,104,240,216,0,0,134,184,192,0,0,0,104,8,104,0,0,0,72,140,208,0,0,0,0,88,152,56,0,0,0,0,44,160,82,0,0,0,0,0,72,144,72,0,0,0,0,0,248,36,248,0,0,0,0,0,0,248,0,0,0,0,0,0,0,0,1,0,0],[2,0,248,0,248,0,0,72,0,0,44,0,0,0,88,0,0,0,72,0,0,0,0,104,0,0,0,0,134,0,0,0,0,0,104,0,0,0,0,0,72,0,0,0,0,0,0,88,0,0,0,0,0,0,44,0,0,0,0,0,0,0,72,0,0,0,0,0,0,0,248,0,0,0,0,0,0,0,0,248,0,0,0,0,0,0,0,0,1],[0,0,0,83,8,184,88,176,196,144,8,128,152,64,72,134,208,196,24,184,168,184,144,32,128,32,156,16,156,232,136,216,240,104,0,215,0,192,184,134,0,152,104,8,104,0,0,0,248,208,140,72,0,0,0,56,152,88,0,0,0,0,0,82,160,44,0,0,0,0,0,144,72,0,0,0,0,0,0,0,36,248,0,0,0,0,0,0,0],[0,0,0,32,16,96,208,80,16,16,232,128,224,208,16,136,232,80,128,112,56,216,0,184,56,48,28,104,156,176,120,80,136,216,240,128,184,93,0,192,184,16,208,152,104,8,104,0,24,24,248,208,140,72,0,176,152,56,152,88,0,0,0,88,160,82,160,44,0,0,0,0,72,144,72,0,0,0,0,0,0,248,36,248,0,0,0,0,0],[0,0,0,20,152,48,24,248,72,120,124,160,192,136,152,148,200,240,208,64,232,184,168,184,56,88,156,32,128,208,240,216,136,232,136,12,184,192,0,215,0,0,104,8,104,152,104,8,0,72,140,208,248,208,140,0,0,88,152,56,152,88,0,0,0,44,160,82,160,44,0,0,0,0,72,144,72,0,0,0,0,0,0,248,36,248,0,0,0],[0,0,0,72,136,144,152,152,232,240,36,144,120,80,72,88,176,202,24,0,88,32,144,184,0,72,156,16,156,0,0,104,240,216,136,0,0,134,184,192,0,0,0,0,104,8,104,152,0,0,0,72,140,208,248,0,0,0,0,88,152,56,152,0,0,0,0,44,160,82,160,0,0,0,0,0,72,144,72,0,0,0,0,0,0,248,36,248,0],[0,0,0,2,248,0,248,72,0,248,116,0,0,72,120,0,0,44,176,0,0,0,88,32,0,0,0,72,156,0,0,0,0,104,240,0,0,0,0,134,184,0,0,0,0,0,104,8,0,0,0,0,0,72,140,0,0,0,0,0,0,88,152,0,0,0,0,0,0,44,160,0,0,0,0,0,0,0,72,144,0,0,0,0,0,0,0,248,36],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,83,8,16,184,88,176,120,196,144,8,128,128,152,64,72,80,134,208,196,24,202,184,168,184,144,32,88,128,32,156,16,156,72,232,136,216,240,104,0,0,215,0,192,184,134,0,0,152,104,8,104,0,0,0,0,248,208,140,72,0,0,0,0,56,152,88,0,0,0,0,0,0,82,160,44,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,32,16,93,96,208,80,248,16,16,232,136,128,224,208,16,136,136,232,80,128,240,112,56,216,0,184,144,56,48,28,104,156,16,176,120,80,136,216,240,104,128,184,93,0,192,184,134,16,208,152,104,8,104,0,0,24,24,248,208,140,72,0,0,176,152,56,152,88,0,0,0,0,88,160,82,160,44,0,0,0,0],[0,0,0,0,0,0,0,0,20,152,52,48,24,248,80,72,120,124,136,160,192,136,152,128,148,200,240,208,134,64,232,184,168,184,168,56,88,156,32,128,32,208,240,216,136,232,136,216,12,184,192,0,215,0,192,0,104,8,104,152,104,8,104,0,72,140,208,248,208,140,72,0,0,88,152,56,152,88,0,0,0,0,44,160,82,160,44,0,0],[0,0,0,0,0,0,0,0,72,136,11,144,152,152,120,232,240,36,128,144,120,80,72,64,88,176,202,24,196,0,88,32,144,184,168,0,72,156,16,156,32,0,0,104,240,216,136,232,0,0,134,184,192,0,215,0,0,0,104,8,104,152,104,0,0,0,72,140,208,248,208,0,0,0,0,88,152,56,152,88,0,0,0,0,44,160,82,160,44],[0,0,0,0,0,0,0,0,2,248,36,0,248,72,160,0,248,116,248,0,0,72,120,80,0,0,44,176,202,0,0,0,88,32,144,0,0,0,72,156,16,0,0,0,0,104,240,216,0,0,0,0,134,184,192,0,0,0,0,0,104,8,104,0,0,0,0,0,72,140,208,0,0,0,0,0,0,88,152,56,0,0,0,0,0,0,44,160,82],[0,0,0,0,0,0,0,0,0,0,1,0,0,0,248,0,0,0,248,0,0,0,0,72,0,0,0,0,44,0,0,0,0,0,88,0,0,0,0,0,72,0,0,0,0,0,0,104,0,0,0,0,0,0,134,0,0,0,0,0,0,0,104,0,0,0,0,0,0,0,72,0,0,0,0,0,0,0,0,88,0,0,0,0,0,0,0,0,44],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,8,16,8,184,88,176,120,152,196,144,8,128,36,128,152,64,72,80,120,134,208,196,24,202,176,184,168,184,144,32,88,0,128,32,156,16,156,72,0,232,136,216,240,104,0,0,0,215,0,192,184,134,0,0,0,152,104,8,104,0,0,0,0,0,248,208,140,72,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,16,93,152,96,208,80,248,248,16,16,232,136,124,128,224,208,16,136,72,136,232,80,128,240,24,112,56,216,0,184,144,32,56,48,28,104,156,16,156,176,120,80,136,216,240,104,0,128,184,93,0,192,184,134,0,16,208,152,104,8,104,0,0,0,24,24,248,208,140,72,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,152,52,0,48,24,248,80,184,72,120,124,136,196,160,192,136,152,128,152,148,200,240,208,134,208,64,232,184,168,184,168,184,56,88,156,32,128,32,156,208,240,216,136,232,136,216,240,12,184,192,0,215,0,192,184,0,104,8,104,152,104,8,104,0,0,72,140,208,248,208,140,72,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,72,136,11,8,144,152,152,120,176,232,240,36,128,8,144,120,80,72,64,152,88,176,202,24,196,208,0,88,32,144,184,168,184,0,72,156,16,156,32,128,0,0,104,240,216,136,232,136,0,0,134,184,192,0,215,0,0,0,0,104,8,104,152,104,8,0,0,0,72,140,208,248,208,140],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,248,36,144,0,248,72,160,152,0,248,116,248,36,0,0,72,120,80,72,0,0,44,176,202,24,0,0,0,88,32,144,184,0,0,0,72,156,16,156,0,0,0,0,104,240,216,136,0,0,0,0,134,184,192,0,0,0,0,0,0,104,8,104,152,0,0,0,0,0,72,140,208,248],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,0,0,0,248,72,0,0,0,248,116,0,0,0,0,72,120,0,0,0,0,44,176,0,0,0,0,0,88,32,0,0,0,0,0,72,156,0,0,0,0,0,0,104,240,0,0,0,0,0,0,134,184,0,0,0,0,0,0,0,104,8,0,0,0,0,0,0,0,72,140],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,8,16,8,10,184,88,176,120,152,160,196,144,8,128,36,248,128,152,64,72,80,120,72,134,208,196,24,202,176,44,184,168,184,144,32,88,0,0,128,32,156,16,156,72,0,0,232,136,216,240,104,0,0,0,0,215,0,192,184,134,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,16,93,152,52,96,208,80,248,248,112,16,16,232,136,124,120,128,224,208,16,136,72,80,136,232,80,128,240,24,202,112,56,216,0,184,144,32,88,56,48,28,104,156,16,156,72,176,120,80,136,216,240,104,0,0,128,184,93,0,192,184,134,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,152,52,0,84,48,24,248,80,184,88,72,120,124,136,196,144,160,192,136,152,128,152,64,148,200,240,208,134,208,196,64,232,184,168,184,168,184,144,56,88,156,32,128,32,156,16,208,240,216,136,232,136,216,240,104,12,184,192,0,215,0,192,184,134],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,72,136,11,8,16,144,152,152,120,176,88,232,240,36,128,8,144,144,120,80,72,64,152,128,88,176,202,24,196,208,134,0,88,32,144,184,168,184,168,0,72,156,16,156,32,128,32,0,0,104,240,216,136,232,136,216,0,0,134,184,192,0,215,0,192],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,248,36,144,10,0,248,72,160,152,120,0,248,116,248,36,128,0,0,72,120,80,72,64,0,0,44,176,202,24,196,0,0,0,88,32,144,184,168,0,0,0,72,156,16,156,32,0,0,0,0,104,240,216,136,232,0,0,0,0,134,184,192,0,215],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,0,0,0,248,72,160,0,0,0,248,116,248,0,0,0,0,72,120,80,0,0,0,0,44,176,202,0,0,0,0,0,88,32,144,0,0,0,0,0,72,156,16,0,0,0,0,0,0,104,240,216,0,0,0,0,0,0,134,184,192],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,248,0,0,0,0,0,248,0,0,0,0,0,0,72,0,0,0,0,0,0,44,0,0,0,0,0,0,0,88,0,0,0,0,0,0,0,72,0,0,0,0,0,0,0,0,104,0,0,0,0,0,0,0,0,134],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,8,16,8,10,144,184,88,176,120,152,160,72,196,144,8,128,36,248,116,128,152,64,72,80,120,72,0,134,208,196,24,202,176,44,0,184,168,184,144,32,88,0,0,0,128,32,156,16,156,72,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,16,93,152,52,0,96,208,80,248,248,112,152,16,16,232,136,124,120,36,128,224,208,16,136,72,80,120,136,232,80,128,240,24,202,176,112,56,216,0,184,144,32,88,0,56,48,28,104,156,16,156,72,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,152,52,0,84,8,48,24,248,80,184,88,176,72,120,124,136,196,144,8,160,192,136,152,128,152,64,72,148,200,240,208,134,208,196,24,64,232,184,168,184,168,184,144,32,56,88,156,32,128,32,156,16,156],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,72,136,11,8,16,8,144,152,152,120,176,88,184,232,240,36,128,8,144,196,144,120,80,72,64,152,128,152,88,176,202,24,196,208,134,208,0,88,32,144,184,168,184,168,184,0,72,156,16,156,32,128,32,156],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,248,36,144,10,8,0,248,72,160,152,120,176,0,248,116,248,36,128,8,0,0,72,120,80,72,64,152,0,0,44,176,202,24,196,208,0,0,0,88,32,144,184,168,184,0,0,0,72,156,16,156,32,128],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,144,0,0,0,248,72,160,152,0,0,0,248,116,248,36,0,0,0,0,72,120,80,72,0,0,0,0,44,176,202,24,0,0,0,0,0,88,32,144,184,0,0,0,0,0,72,156,16,156],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,0,0,0,0,0,248,72,0,0,0,0,0,248,116,0,0,0,0,0,0,72,120,0,0,0,0,0,0,44,176,0,0,0,0,0,0,0,88,32,0,0,0,0,0,0,0,72,156],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,8,16,8,10,144,36,184,88,176,120,152,160,72,248,196,144,8,128,36,248,116,248,128,152,64,72,80,120,72,0,0,134,208,196,24,202,176,44,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,16,93,152,52,0,11,96,208,80,248,248,112,152,160,16,16,232,136,124,120,36,248,128,224,208,16,136,72,80,120,72,136,232,80,128,240,24,202,176,44],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,152,52,0,84,8,16,48,24,248,80,184,88,176,120,72,120,124,136,196,144,8,128,160,192,136,152,128,152,64,72,80,148,200,240,208,134,208,196,24,202],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,72,136,11,8,16,8,83,144,152,152,120,176,88,184,88,232,240,36,128,8,144,196,144,144,120,80,72,64,152,128,152,64,88,176,202,24,196,208,134,208,196],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,248,36,144,10,8,16,0,248,72,160,152,120,176,88,0,248,116,248,36,128,8,144,0,0,72,120,80,72,64,152,128,0,0,44,176,202,24,196,208,134],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,144,10,0,0,0,248,72,160,152,120,0,0,0,248,116,248,36,128,0,0,0,0,72,120,80,72,64,0,0,0,0,44,176,202,24,196],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,0,0,0,0,0,248,72,160,0,0,0,0,0,248,116,248,0,0,0,0,0,0,72,120,80,0,0,0,0,0,0,44,176,202],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,248,0,0,0,0,0,0,0,248,0,0,0,0,0,0,0,0,72,0,0,0,0,0,0,0,0,44],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,8,16,8,10,144,36,248,184,88,176,120,152,160,72,248,0,196,144,8,128,36,248,116,248,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,16,93,152,52,0,11,144,96,208,80,248,248,112,152,160,72,16,16,232,136,124,120,36,248,116],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,152,52,0,84,8,16,8,48,24,248,80,184,88,176,120,152,72,120,124,136,196,144,8,128,36],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,72,136,11,8,16,8,83,8,144,152,152,120,176,88,184,88,176,232,240,36,128,8,144,196,144,8],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,248,36,144,10,8,16,8,0,248,72,160,152,120,176,88,184,0,248,116,248,36,128,8,144,196],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,144,10,8,0,0,0,248,72,160,152,120,176,0,0,0,248,116,248,36,128,8],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,144,0,0,0,0,0,248,72,160,152,0,0,0,0,0,248,116,248,36],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,0,0,0,0,0,0,0,248,72,0,0,0,0,0,0,0,248,116],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,8,16,8,10,144,36,248,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,16,93,152,52,0,11,144,36],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,152,52,0,84,8,16,8,10],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,72,136,11,8,16,8,83,8,16],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,248,36,144,10,8,16,8,83],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,144,10,8,16],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,144,10],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]],[[248,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[144,36,248,248,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,248,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[56,82,160,144,72,36,248,0,248,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[176,88,160,0,72,0,248,36,0,0,248,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[152,248,208,56,152,82,160,44,144,72,0,36,248,0,0,248,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[16,24,24,176,152,88,160,82,0,72,144,0,248,36,248,0,0,248,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,72,0,0,0,0,44,0,0,0,0,0,0,248,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[232,215,0,152,104,248,208,140,56,152,88,82,160,44,0,144,72,0,0,36,248,0,0,0,248,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[176,128,184,16,208,24,24,248,176,152,56,88,160,82,160,0,72,144,72,0,248,36,248,0,0,0,248,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[208,12,184,0,104,0,72,140,0,0,88,0,0,44,160,0,0,0,72,0,0,0,248,36,0,0,0,0,248,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[184,128,32,232,136,215,0,192,152,104,8,248,208,140,72,56,152,88,0,82,160,44,0,0,144,72,0,0,0,36,248,0,0,0,0,248,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[112,56,48,176,120,128,184,93,16,208,152,24,24,248,208,176,152,56,152,88,160,82,160,44,0,72,144,72,0,0,248,36,248,0,0,0,0,248,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[64,56,88,208,240,12,184,192,0,104,8,0,72,140,208,0,0,88,152,0,0,44,160,82,0,0,0,72,144,0,0,0,248,36,248,0,0,0,0,248,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,72,0,0,0,0,134,0,0,0,0,0,0,72,0,0,0,0,0,0,0,0,44,0,0,0,0,0,0,0,0,0,0,248,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[128,134,208,184,168,128,32,156,232,136,216,215,0,192,184,152,104,8,104,248,208,140,72,0,56,152,88,0,0,82,160,44,0,0,0,144,72,0,0,0,0,36,248,0,0,0,0,0,248,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[128,136,232,112,56,56,48,28,176,120,80,128,184,93,0,16,208,152,104,24,24,248,208,140,176,152,56,152,88,88,160,82,160,44,0,0,72,144,72,0,0,0,248,36,248,0,0,0,0,0,248,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[160,148,200,64,232,56,88,156,208,240,216,12,184,192,0,0,104,8,104,0,72,140,208,248,0,0,88,152,56,0,0,44,160,82,160,0,0,0,72,144,72,0,0,0,248,36,248,0,0,0,0,0,248,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[144,88,176,0,88,0,72,156,0,0,104,0,0,134,184,0,0,0,104,0,0,0,72,140,0,0,0,0,88,0,0,0,0,44,160,0,0,0,0,0,72,0,0,0,0,0,248,36,0,0,0,0,0,0,248,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[184,196,144,128,152,134,208,196,184,168,184,128,32,156,16,232,136,216,240,215,0,192,184,134,152,104,8,104,0,248,208,140,72,0,0,56,152,88,0,0,0,82,160,44,0,0,0,0,144,72,0,0,0,0,0,36,248,0,0,0,0,0,0,248,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[96,16,16,128,224,136,232,80,112,56,216,56,48,28,104,176,120,80,136,128,184,93,0,192,16,208,152,104,8,24,24,248,208,140,72,176,152,56,152,88,0,88,160,82,160,44,0,0,0,72,144,72,0,0,0,0,248,36,248,0,0,0,0,0,0,248,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[48,72,120,160,192,148,200,240,64,232,184,56,88,156,32,208,240,216,136,12,184,192,0,215,0,104,8,104,152,0,72,140,208,248,208,0,0,88,152,56,152,0,0,44,160,82,160,44,0,0,0,72,144,72,0,0,0,0,248,36,248,0,0,0,0,0,0,248,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[144,232,240,144,120,88,176,202,0,88,32,0,72,156,16,0,0,104,240,0,0,134,184,192,0,0,0,104,8,0,0,0,72,140,208,0,0,0,0,88,152,0,0,0,0,44,160,82,0,0,0,0,0,72,144,0,0,0,0,0,248,36,248,0,0,0,0,0,0,248,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,248,0,0,0,0,44,0,0,0,0,0,0,72,0,0,0,0,0,0,0,0,134,0,0,0,0,0,0,0,0,0,0,72,0,0,0,0,0,0,0,0,0,0,0,0,44,0,0,0,0,0,0,0,0,0,0,0,0,0,0,248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],[0,83,8,184,88,196,144,8,128,152,64,134,208,196,24,184,168,184,144,128,32,156,16,156,232,136,216,240,104,215,0,192,184,134,0,152,104,8,104,0,0,248,208,140,72,0,0,0,56,152,88,0,0,0,0,82,160,44,0,0,0,0,0,144,72,0,0,0,0,0,0,36,248,0,0,0,0,0,0,0,248,0,0,0,0,0,0,0,0],[0,32,16,96,208,16,16,232,128,224,208,136,232,80,128,112,56,216,0,56,48,28,104,156,176,120,80,136,216,128,184,93,0,192,184,16,208,152,104,8,104,24,24,248,208,140,72,0,176,152,56,152,88,0,0,88,160,82,160,44,0,0,0,0,72,144,72,0,0,0,0,0,248,36,248,0,0,0,0,0,0,0,248,0,0,0,0,0,0],[0,20,152,48,24,72,120,124,160,192,136,148,200,240,208,64,232,184,168,56,88,156,32,128,208,240,216,136,232,12,184,192,0,215,0,0,104,8,104,152,104,0,72,140,208,248,208,140,0,0,88,152,56,152,88,0,0,44,160,82,160,44,0,0,0,0,72,144,72,0,0,0,0,0,248,36,248,0,0,0,0,0,0,0,248,0,0,0,0],[0,72,136,144,152,232,240,36,144,120,80,88,176,202,24,0,88,32,144,0,72,156,16,156,0,0,104,240,216,0,0,134,184,192,0,0,0,0,104,8,104,0,0,0,72,140,208,248,0,0,0,0,88,152,56,0,0,0,0,44,160,82,160,0,0,0,0,0,72,144,72,0,0,0,0,0,248,36,248,0,0,0,0,0,0,0,248,0,0],[0,2,248,0,248,0,248,116,0,0,72,0,0,44,176,0,0,0,88,0,0,0,72,156,0,0,0,0,104,0,0,0,0,134,184,0,0,0,0,0,104,0,0,0,0,0,72,140,0,0,0,0,0,0,88,0,0,0,0,0,0,44,160,0,0,0,0,0,0,0,72,0,0,0,0,0,0,0,248,36,0,0,0,0,0,0,0,0,248],[0,0,0,0,0,83,8,16,184,88,176,196,144,8,128,128,152,64,72,134,208,196,24,202,184,168,184,144,32,128,32,156,16,156,72,232,136,216,240,104,0,215,0,192,184,134,0,0,152,104,8,104,0,0,0,248,208,140,72,0,0,0,0,56,152,88,0,0,0,0,0,82,160,44,0,0,0,0,0,0,144,72,0,0,0,0,0,0,0],[0,0,0,0,0,32,16,93,96,208,80,16,16,232,136,128,224,208,16,136,232,80,128,240,112,56,216,0,184,56,48,28,104,156,16,176,120,80,136,216,240,128,184,93,0,192,184,134,16,208,152,104,8,104,0,24,24,248,208,140,72,0,0,176,152,56,152,88,0,0,0,88,160,82,160,44,0,0,0,0,0,72,144,72,0,0,0,0,0],[0,0,0,0,0,20,152,52,48,24,248,72,120,124,136,160,192,136,152,148,200,240,208,134,64,232,184,168,184,56,88,156,32,128,32,208,240,216,136,232,136,12,184,192,0,215,0,192,0,104,8,104,152,104,8,0,72,140,208,248,208,140,72,0,0,88,152,56,152,88,0,0,0,44,160,82,160,44,0,0,0,0,0,72,144,72,0,0,0],[0,0,0,0,0,72,136,11,144,152,152,232,240,36,128,144,120,80,72,88,176,202,24,196,0,88,32,144,184,0,72,156,16,156,32,0,0,104,240,216,136,0,0,134,184,192,0,215,0,0,0,104,8,104,152,0,0,0,72,140,208,248,208,0,0,0,0,88,152,56,152,0,0,0,0,44,160,82,160,44,0,0,0,0,0,72,144,72,0],[0,0,0,0,0,2,248,36,0,248,72,0,248,116,248,0,0,72,120,0,0,44,176,202,0,0,0,88,32,0,0,0,72,156,16,0,0,0,0,104,240,0,0,0,0,134,184,192,0,0,0,0,0,104,8,0,0,0,0,0,72,140,208,0,0,0,0,0,0,88,152,0,0,0,0,0,0,44,160,82,0,0,0,0,0,0,0,72,144],[0,0,0,0,0,0,0,1,0,0,0,0,0,0,248,0,0,0,0,0,0,0,0,44,0,0,0,0,0,0,0,0,0,0,72,0,0,0,0,0,0,0,0,0,0,0,0,134,0,0,0,0,0,0,0,0,0,0,0,0,0,0,72,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,44,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,83,8,16,8,184,88,176,120,196,144,8,128,36,128,152,64,72,80,134,208,196,24,202,176,184,168,184,144,32,88,128,32,156,16,156,72,0,232,136,216,240,104,0,0,215,0,192,184,134,0,0,0,152,104,8,104,0,0,0,0,248,208,140,72,0,0,0,0,0,56,152,88,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,32,16,93,152,96,208,80,248,16,16,232,136,124,128,224,208,16,136,136,232,80,128,240,24,112,56,216,0,184,144,56,48,28,104,156,16,156,176,120,80,136,216,240,104,128,184,93,0,192,184,134,0,16,208,152,104,8,104,0,0,24,24,248,208,140,72,0,0,0,176,152,56,152,88,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,20,152,52,0,48,24,248,80,72,120,124,136,196,160,192,136,152,128,148,200,240,208,134,208,64,232,184,168,184,168,56,88,156,32,128,32,156,208,240,216,136,232,136,216,12,184,192,0,215,0,192,184,0,104,8,104,152,104,8,104,0,72,140,208,248,208,140,72,0,0,0,88,152,56,152,88,0,0],[0,0,0,0,0,0,0,0,0,0,0,72,136,11,8,144,152,152,120,232,240,36,128,8,144,120,80,72,64,88,176,202,24,196,208,0,88,32,144,184,168,0,72,156,16,156,32,128,0,0,104,240,216,136,232,0,0,134,184,192,0,215,0,0,0,0,104,8,104,152,104,0,0,0,72,140,208,248,208,140,0,0,0,0,88,152,56,152,88],[0,0,0,0,0,0,0,0,0,0,0,2,248,36,144,0,248,72,160,0,248,116,248,36,0,0,72,120,80,0,0,44,176,202,24,0,0,0,88,32,144,0,0,0,72,156,16,156,0,0,0,0,104,240,216,0,0,0,0,134,184,192,0,0,0,0,0,0,104,8,104,0,0,0,0,0,72,140,208,248,0,0,0,0,0,0,88,152,56],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,0,0,0,248,0,0,0,248,116,0,0,0,0,72,0,0,0,0,44,176,0,0,0,0,0,88,0,0,0,0,0,72,156,0,0,0,0,0,0,104,0,0,0,0,0,0,134,184,0,0,0,0,0,0,0,104,0,0,0,0,0,0,0,72,140,0,0,0,0,0,0,0,0,88],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,8,16,8,10,184,88,176,120,152,196,144,8,128,36,248,128,152,64,72,80,120,134,208,196,24,202,176,44,184,168,184,144,32,88,0,128,32,156,16,156,72,0,0,232,136,216,240,104,0,0,0,215,0,192,184,134,0,0,0,0,152,104,8,104,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,16,93,152,52,96,208,80,248,248,16,16,232,136,124,120,128,224,208,16,136,72,136,232,80,128,240,24,202,112,56,216,0,184,144,32,56,48,28,104,156,16,156,72,176,120,80,136,216,240,104,0,128,184,93,0,192,184,134,0,0,16,208,152,104,8,104,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,152,52,0,84,48,24,248,80,184,72,120,124,136,196,144,160,192,136,152,128,152,148,200,240,208,134,208,196,64,232,184,168,184,168,184,56,88,156,32,128,32,156,16,208,240,216,136,232,136,216,240,12,184,192,0,215,0,192,184,134,0,104,8,104,152,104,8,104,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,72,136,11,8,16,144,152,152,120,176,232,240,36,128,8,144,144,120,80,72,64,152,88,176,202,24,196,208,134,0,88,32,144,184,168,184,0,72,156,16,156,32,128,32,0,0,104,240,216,136,232,136,0,0,134,184,192,0,215,0,192,0,0,0,104,8,104,152,104,8],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,248,36,144,10,0,248,72,160,152,0,248,116,248,36,128,0,0,72,120,80,72,0,0,44,176,202,24,196,0,0,0,88,32,144,184,0,0,0,72,156,16,156,32,0,0,0,0,104,240,216,136,0,0,0,0,134,184,192,0,215,0,0,0,0,0,104,8,104,152],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,0,0,0,248,72,0,0,0,248,116,248,0,0,0,0,72,120,0,0,0,0,44,176,202,0,0,0,0,0,88,32,0,0,0,0,0,72,156,16,0,0,0,0,0,0,104,240,0,0,0,0,0,0,134,184,192,0,0,0,0,0,0,0,104,8],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,248,0,0,0,0,0,0,0,0,0,0,0,0,44,0,0,0,0,0,0,0,0,0,0,0,0,0,0,72,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,134,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,8,16,8,10,144,184,88,176,120,152,160,196,144,8,128,36,248,116,128,152,64,72,80,120,72,134,208,196,24,202,176,44,0,184,168,184,144,32,88,0,0,128,32,156,16,156,72,0,0,0,232,136,216,240,104,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,16,93,152,52,0,96,208,80,248,248,112,16,16,232,136,124,120,36,128,224,208,16,136,72,80,136,232,80,128,240,24,202,176,112,56,216,0,184,144,32,88,56,48,28,104,156,16,156,72,0,176,120,80,136,216,240,104,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,152,52,0,84,8,48,24,248,80,184,88,72,120,124,136,196,144,8,160,192,136,152,128,152,64,148,200,240,208,134,208,196,24,64,232,184,168,184,168,184,144,56,88,156,32,128,32,156,16,156,208,240,216,136,232,136,216,240,104],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,72,136,11,8,16,8,144,152,152,120,176,88,232,240,36,128,8,144,196,144,120,80,72,64,152,128,88,176,202,24,196,208,134,208,0,88,32,144,184,168,184,168,0,72,156,16,156,32,128,32,156,0,0,104,240,216,136,232,136,216],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,248,36,144,10,8,0,248,72,160,152,120,0,248,116,248,36,128,8,0,0,72,120,80,72,64,0,0,44,176,202,24,196,208,0,0,0,88,32,144,184,168,0,0,0,72,156,16,156,32,128,0,0,0,0,104,240,216,136,232],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,144,0,0,0,248,72,160,0,0,0,248,116,248,36,0,0,0,0,72,120,80,0,0,0,0,44,176,202,24,0,0,0,0,0,88,32,144,0,0,0,0,0,72,156,16,156,0,0,0,0,0,0,104,240,216],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,0,0,0,0,0,248,0,0,0,0,0,248,116,0,0,0,0,0,0,72,0,0,0,0,0,0,44,176,0,0,0,0,0,0,0,88,0,0,0,0,0,0,0,72,156,0,0,0,0,0,0,0,0,104],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,8,16,8,10,144,36,184,88,176,120,152,160,72,196,144,8,128,36,248,116,248,128,152,64,72,80,120,72,0,134,208,196,24,202,176,44,0,0,184,168,184,144,32,88,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,16,93,152,52,0,11,96,208,80,248,248,112,152,16,16,232,136,124,120,36,248,128,224,208,16,136,72,80,120,136,232,80,128,240,24,202,176,44,112,56,216,0,184,144,32,88,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,152,52,0,84,8,16,48,24,248,80,184,88,176,72,120,124,136,196,144,8,128,160,192,136,152,128,152,64,72,148,200,240,208,134,208,196,24,202,64,232,184,168,184,168,184,144,32],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,72,136,11,8,16,8,83,144,152,152,120,176,88,184,232,240,36,128,8,144,196,144,144,120,80,72,64,152,128,152,88,176,202,24,196,208,134,208,196,0,88,32,144,184,168,184,168,184],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,248,36,144,10,8,16,0,248,72,160,152,120,176,0,248,116,248,36,128,8,144,0,0,72,120,80,72,64,152,0,0,44,176,202,24,196,208,134,0,0,0,88,32,144,184,168,184],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,144,10,0,0,0,248,72,160,152,0,0,0,248,116,248,36,128,0,0,0,0,72,120,80,72,0,0,0,0,44,176,202,24,196,0,0,0,0,0,88,32,144,184],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,0,0,0,0,0,248,72,0,0,0,0,0,248,116,248,0,0,0,0,0,0,72,120,0,0,0,0,0,0,44,176,202,0,0,0,0,0,0,0,88,32],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,44,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,8,16,8,10,144,36,248,184,88,176,120,152,160,72,248,196,144,8,128,36,248,116,248,0,128,152,64,72,80,120,72,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,16,93,152,52,0,11,144,96,208,80,248,248,112,152,160,16,16,232,136,124,120,36,248,116,128,224,208,16,136,72,80,120,72],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,152,52,0,84,8,16,8,48,24,248,80,184,88,176,120,72,120,124,136,196,144,8,128,36,160,192,136,152,128,152,64,72,80],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,72,136,11,8,16,8,83,8,144,152,152,120,176,88,184,88,232,240,36,128,8,144,196,144,8,144,120,80,72,64,152,128,152,64],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,248,36,144,10,8,16,8,0,248,72,160,152,120,176,88,0,248,116,248,36,128,8,144,196,0,0,72,120,80,72,64,152,128],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,144,10,8,0,0,0,248,72,160,152,120,0,0,0,248,116,248,36,128,8,0,0,0,0,72,120,80,72,64],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,144,0,0,0,0,0,248,72,160,0,0,0,0,0,248,116,248,36,0,0,0,0,0,0,72,120,80],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,0,0,0,0,0,0,0,248,0,0,0,0,0,0,0,248,116,0,0,0,0,0,0,0,0,72],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83,8,16,8,10,144,36,248,1,184,88,176,120,152,160,72,248,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,16,93,152,52,0,11,144,36,96,208,80,248,248,112,152,160,72],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,152,52,0,84,8,16,8,10,48,24,248,80,184,88,176,120,152],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,72,136,11,8,16,8,83,8,16,144,152,152,120,176,88,184,88,176],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,248,36,144,10,8,16,8,83,0,248,72,160,152,120,176,88,184],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,144,10,8,16,0,0,0,248,72,160,152,120,176],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,144,10,0,0,0,0,0,248,72,160,152],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,248,36,0,0,0,0,0,0,0,248,72],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]]],"constraints":[[],[]],"full_residual":[{"support":[],"matrix":[]},{"support":[],"matrix":[]}],"seeds":[[0,255,1,248,8,228,19,9,196,249,67,125,137,213,37,130,209,163,10,16,59,228,116,93,255,225,234,125,185,9,205,177,126,88,163,172,75,115,208,34,164,214,177,69,191,191,219,219,133,209,237,214,139,247,101,224,163,140,27,134,84,5,247,156,95,72,33,198,169,67,234,255,108,66,72,15,86,185,238,255,36,55,14,235,221,228,241,251,255],[0,1,255,7,249,23,244,245,51,19,186,142,120,51,199,190,55,92,175,176,158,160,205,69,119,45,134,10,204,50,82,171,68,72,69,132,203,172,20,106,135,132,244,229,21,129,70,199,157,255,176,137,70,139,90,113,246,124,76,236,173,67,245,185,115,60,163,94,2,164,241,66,97,22,213,193,208,233,249,255,0,0,0,0,0,0,0,0,0]],"seconds":0.2292494773864746,"method":"exact common-denominator rational Cartier + y-inversion quotient"}

==> anc/audit/independent_compute/data/matrix_a9.json <==
{"alpha":9,"modulus":512,"params":[1,1,1,1],"basis":[[0,0],[1,0],[1,1],[2,0],[2,1],[3,0],[3,1],[3,2],[4,0],[4,1],[4,2],[5,0],[5,1],[5,2],[5,3],[6,0],[6,1],[6,2],[6,3],[7,0],[7,1],[7,2],[7,3],[7,4],[8,0],[8,1],[8,2],[8,3],[8,4],[9,0],[9,1],[9,2],[9,3],[9,4],[9,5],[10,0],[10,1],[10,2],[10,3],[10,4],[10,5],[11,0],[11,1],[11,2],[11,3],[11,4],[11,5],[11,6],[12,0],[12,1],[12,2],[12,3],[12,4],[12,5],[12,6],[13,0],[13,1],[13,2],[13,3],[13,4],[13,5],[13,6],[13,7],[14,0],[14,1],[14,2],[14,3],[14,4],[14,5],[14,6],[14,7],[15,0],[15,1],[15,2],[15,3],[15,4],[15,5],[15,6],[15,7],[15,8],[16,0],[16,1],[16,2],[16,3],[16,4],[16,5],[16,6],[16,7],[16,8],[17,0],[17,1],[17,2],[17,3],[17,4],[17,5],[17,6],[17,7],[17,8],[17,9],[18,0],[18,1],[18,2],[18,3],[18,4],[18,5],[18,6],[18,7],[18,8],[18,9]],"dimension":109,"residual_rows":[32,33],"full_residual_rows":[96,100],"matrices":[[[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[45,503,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[504,356,90,45,503,503,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[108,0,90,0,503,0,0,503,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[146,176,264,504,26,356,90,0,45,503,0,503,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[408,384,264,108,26,0,90,356,0,503,45,0,0,503,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[441,14,8,146,16,176,264,448,504,26,54,356,90,0,0,45,503,0,0,503,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[272,184,238,408,282,384,264,176,108,26,504,0,90,356,90,0,503,45,503,0,0,503,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[336,0,230,0,266,0,0,448,0,0,54,0,0,0,90,0,0,0,503,0,0,0,0,503,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[489,145,276,441,410,14,8,92,146,16,204,176,264,448,0,504,26,54,0,356,90,0,0,0,45,503,0,0,0,503,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[120,316,222,272,126,184,238,14,408,282,146,384,264,176,264,108,26,504,26,0,90,356,90,0,0,503,45,503,0,0,0,503,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[480,100,458,336,228,0,230,92,0,266,204,0,0,448,264,0,0,54,26,0,0,0,90,356,0,0,0,503,45,0,0,0,0,503,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[156,422,268,489,25,145,276,414,441,410,392,14,8,92,230,146,16,204,266,176,264,448,0,0,504,26,54,0,0,356,90,0,0,0,0,45,503,0,0,0,0,503,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[348,240,192,120,27,316,222,195,272,126,353,184,238,14,8,408,282,146,16,384,264,176,264,448,108,26,504,26,54,0,90,356,90,0,0,0,503,45,503,0,0,0,0,503,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[92,328,90,480,490,100,458,414,336,228,392,0,230,92,8,0,266,204,16,0,0,448,264,176,0,0,54,26,504,0,0,0,90,356,90,0,0,0,503,45,503,0,0,0,0,503,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[404,0,166,0,488,0,0,50,0,0,424,0,0,0,230,0,0,0,266,0,0,0,0,448,0,0,0,0,54,0,0,0,0,0,90,0,0,0,0,0,503,0,0,0,0,0,0,503,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[52,374,184,156,350,422,268,120,489,25,316,145,276,414,458,441,410,392,228,14,8,92,230,0,146,16,204,266,0,176,264,448,0,0,0,504,26,54,0,0,0,356,90,0,0,0,0,0,45,503,0,0,0,0,0,503,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[128,116,58,348,92,240,192,330,120,27,473,316,222,195,276,272,126,353,410,184,238,14,8,92,408,282,146,16,204,384,264,176,264,448,0,108,26,504,26,54,0,0,90,356,90,0,0,0,0,503,45,503,0,0,0,0,0,503,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[136,264,454,92,304,328,90,120,480,490,316,100,458,414,276,336,228,392,410,0,230,92,8,14,0,266,204,16,146,0,0,448,264,176,264,0,0,54,26,504,26,0,0,0,90,356,90,0,0,0,0,503,45,503,0,0,0,0,0,503,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,128,68,404,50,0,166,420,0,488,496,0,0,50,458,0,0,424,228,0,0,0,230,92,0,0,0,266,204,0,0,0,0,448,264,0,0,0,0,54,26,0,0,0,0,0,90,356,0,0,0,0,0,503,45,0,0,0,0,0,0,503,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[11,70,280,52,80,374,184,58,156,350,174,422,268,120,436,489,25,316,2,145,276,414,458,50,441,410,392,228,424,14,8,92,230,0,0,146,16,204,266,0,0,176,264,448,0,0,0,0,504,26,54,0,0,0,0,356,90,0,0,0,0,0,0,45,503,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[56,408,372,128,4,116,58,250,348,92,202,240,192,330,434,120,27,473,1,316,222,195,276,414,272,126,353,410,392,184,238,14,8,92,230,408,282,146,16,204,266,384,264,176,264,448,0,0,108,26,504,26,54,0,0,0,90,356,90,0,0,0,0,0,503,45,503,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[88,100,450,136,326,264,454,378,92,304,120,328,90,120,268,480,490,316,25,100,458,414,276,145,336,228,392,410,441,0,230,92,8,14,8,0,266,204,16,146,16,0,0,448,264,176,264,448,0,0,54,26,504,26,54,0,0,0,90,356,90,0,0,0,0,0,503,45,503,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[180,88,256,0,264,128,68,388,404,50,46,0,166,420,436,0,488,496,2,0,0,50,458,414,0,0,424,228,392,0,0,0,230,92,8,0,0,0,266,204,16,0,0,0,0,448,264,176,0,0,0,0,54,26,504,0,0,0,0,0,90,356,90,0,0,0,0,0,503,45,503,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[366,0,410,0,374,0,0,320,0,0,458,0,0,0,166,0,0,0,488,0,0,0,0,50,0,0,0,0,424,0,0,0,0,0,230,0,0,0,0,0,266,0,0,0,0,0,0,448,0,0,0,0,0,0,54,0,0,0,0,0,0,0,90,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[253,311,306,11,372,70,280,460,52,80,64,374,184,58,386,156,350,174,254,422,268,120,436,420,489,25,316,2,496,145,276,414,458,50,0,441,410,392,228,424,0,14,8,92,230,0,0,0,146,16,204,266,0,0,0,176,264,448,0,0,0,0,0,504,26,54,0,0,0,0,0,356,90,0,0,0,0,0,0,0,45,503,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],[256,200,28,56,0,408,372,120,128,4,376,116,58,250,252,348,92,202,400,240,192,330,434,120,120,27,473,1,316,316,222,195,276,414,458,272,126,353,410,392,228,184,238,14,8,92,230,0,408,282,146,16,204,266,0,384,264,176,264,448,0,0,0,108,26,504,26,54,0,0,0,0,90,356,90,0,0,0,0,0,0,503,45,503,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[284,160,114,88,160,100,450,504,136,326,64,264,454,378,184,92,304,120,350,328,90,120,268,422,480,490,316,25,489,100,458,414,276,145,276,336,228,392,410,441,410,0,230,92,8,14,8,92,0,266,204,16,146,16,204,0,0,448,264,176,264,448,0,0,0,54,26,504,26,54,0,0,0,0,90,356,90,0,0,0,0,0,0,503,45,503,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],[200,180,162,180,420,88,256,50,0,264,324,128,68,388,386,404,50,46,254,0,166,420,436,120,0,488,496,2,316,0,0,50,458,414,276,0,0,424,228,392,410,0,0,0,230,92,8,14,0,0,0,266,204,16,146,0,0,0,0,448,264,176,264,0,0,0,0,54,26,504,26,0,0,0,0,0,90,356,90,0,0,0,0,0,0,503,45,503,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,0,1,0,0,0],[110,494,282,366,400,0,410,44,0,374,0,0,0,320,68,0,0,458,50,0,0,0,166,420,0,0,0,488,496,0,0,0,0,50,458,0,0,0,0,424,228,0,0,0,0,0,230,92,0,0,0,0,0,266,204,0,0,0,0,0,0,448,264,0,0,0,0,0,0,54,26,0,0,0,0,0,0,0,90,356,0,0,0,0,0,0,0,503,45,0,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[64,384,384,253,219,311,306,100,11,372,28,70,280,460,92,52,80,64,436,374,184,58,386,388,156,350,174,254,46,422,268,120,436,420,166,489,25,316,2,496,488,145,276,414,458,50,0,0,441,410,392,228,424,0,0,14,8,92,230,0,0,0,0,146,16,204,266,0,0,0,0,176,264,448,0,0,0,0,0,0,504,26,54,0,0,0,0,0,0,356,90,0,0,0,0,0,0,0,0,45,503,0,0,0,0,0,0,0,0],[384,0,256,256,301,200,28,391,56,0,311,408,372,120,126,128,4,376,482,116,58,250,252,378,348,92,202,400,120,240,192,330,434,120,436,120,27,473,1,316,2,316,222,195,276,414,458,50,272,126,353,410,392,228,424,184,238,14,8,92,230,0,0,408,282,146,16,204,266,0,0,384,264,176,264,448,0,0,0,0,108,26,504,26,54,0,0,0,0,0,90,356,90,0,0,0,0,0,0,0,503,45,503,0,0,0,0,0,0],[128,128,384,284,304,160,114,190,88,160,374,100,450,504,178,136,326,64,454,264,454,378,184,374,92,304,120,350,156,328,90,120,268,422,268,480,490,316,25,489,25,100,458,414,276,145,276,414,336,228,392,410,441,410,392,0,230,92,8,14,8,92,230,0,266,204,16,146,16,204,266,0,0,448,264,176,264,448,0,0,0,0,54,26,504,26,54,0,0,0,0,0,90,356,90,0,0,0,0,0,0,0,503,45,503,0,0,0,0],[128,256,256,200,267,180,162,71,180,420,483,88,256,50,92,0,264,324,436,128,68,388,386,58,404,50,46,254,174,0,166,420,436,120,268,0,488,496,2,316,25,0,0,50,458,414,276,145,0,0,424,228,392,410,441,0,0,0,230,92,8,14,8,0,0,0,266,204,16,146,16,0,0,0,0,448,264,176,264,448,0,0,0,0,54,26,504,26,54,0,0,0,0,0,90,356,90,0,0,0,0,0,0,0,503,45,503,0,0],[256,0,448,110,366,494,282,90,366,400,346,0,410,44,358,0,374,0,402,0,0,320,68,388,0,0,458,50,46,0,0,0,166,420,436,0,0,0,488,496,2,0,0,0,0,50,458,414,0,0,0,0,424,228,392,0,0,0,0,0,230,92,8,0,0,0,0,0,266,204,16,0,0,0,0,0,0,448,264,176,0,0,0,0,0,0,54,26,504,0,0,0,0,0,0,0,90,356,90,0,0,0,0,0,0,0,503,45,503],[384,0,192,0,321,0,0,503,0,0,183,0,0,0,410,0,0,0,374,0,0,0,0,320,0,0,0,0,458,0,0,0,0,0,166,0,0,0,0,0,488,0,0,0,0,0,0,50,0,0,0,0,0,0,424,0,0,0,0,0,0,0,230,0,0,0,0,0,0,0,266,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,54,0,0,0,0,0,0,0,0,0,90,0,0,0,0,0,0,0,0,0,503],[0,320,448,64,64,384,384,256,253,219,128,311,306,100,234,11,372,28,140,70,280,460,92,50,52,80,64,436,324,374,184,58,386,388,68,156,350,174,254,46,50,422,268,120,436,420,166,0,489,25,316,2,496,488,0,145,276,414,458,50,0,0,0,441,410,392,228,424,0,0,0,14,8,92,230,0,0,0,0,0,146,16,204,266,0,0,0,0,0,176,264,448,0,0,0,0,0,0,0,504,26,54,0,0,0,0,0,0,0],[0,128,64,384,256,0,256,448,256,301,395,200,28,391,186,56,0,311,392,408,372,120,126,504,128,4,376,482,64,116,58,250,252,378,386,348,92,202,400,120,254,240,192,330,434,120,436,420,120,27,473,1,316,2,496,316,222,195,276,414,458,50,0,272,126,353,410,392,228,424,0,184,238,14,8,92,230,0,0,0,408,282,146,16,204,266,0,0,0,384,264,176,264,448,0,0,0,0,0,108,26,504,26,54,0,0,0,0,0],[128,0,256,128,128,128,384,128,284,304,228,160,114,190,76,88,160,374,260,100,450,504,178,70,136,326,64,454,52,264,454,378,184,374,184,92,304,120,350,156,350,328,90,120,268,422,268,120,480,490,316,25,489,25,316,100,458,414,276,145,276,414,458,336,228,392,410,441,410,392,228,0,230,92,8,14,8,92,230,0,0,266,204,16,146,16,204,266,0,0,0,448,264,176,264,448,0,0,0,0,0,54,26,504,26,54,0,0,0],[0,128,320,128,128,256,256,64,200,267,453,180,162,71,234,180,420,483,140,88,256,50,92,460,0,264,324,436,64,128,68,388,386,58,184,404,50,46,254,174,350,0,166,420,436,120,268,422,0,488,496,2,316,25,489,0,0,50,458,414,276,145,276,0,0,424,228,392,410,441,410,0,0,0,230,92,8,14,8,92,0,0,0,266,204,16,146,16,204,0,0,0,0,448,264,176,264,448,0,0,0,0,0,54,26,504,26,54,0],[128,384,320,256,384,0,448,384,110,366,100,494,282,90,392,366,400,346,20,0,410,44,358,50,0,374,0,402,324,0,0,320,68,388,386,0,0,458,50,46,254,0,0,0,166,420,436,120,0,0,0,488,496,2,316,0,0,0,0,50,458,414,276,0,0,0,0,424,228,392,410,0,0,0,0,0,230,92,8,14,0,0,0,0,0,266,204,16,146,0,0,0,0,0,0,448,264,176,264,0,0,0,0,0,0,54,26,504,26],[0,256,128,384,192,0,192,0,0,321,311,0,0,503,282,0,0,183,400,0,0,0,410,44,0,0,0,374,0,0,0,0,0,320,68,0,0,0,0,458,50,0,0,0,0,0,166,420,0,0,0,0,0,488,496,0,0,0,0,0,0,50,458,0,0,0,0,0,0,424,228,0,0,0,0,0,0,0,230,92,0,0,0,0,0,0,0,266,204,0,0,0,0,0,0,0,0,448,264,0,0,0,0,0,0,0,0,54,26],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[448,320,192,0,256,320,448,320,64,64,192,384,384,256,384,253,219,128,82,311,306,100,234,80,11,372,28,140,300,70,280,460,92,50,358,52,80,64,436,324,402,374,184,58,386,388,68,320,156,350,174,254,46,50,458,422,268,120,436,420,166,0,0,489,25,316,2,496,488,0,0,145,276,414,458,50,0,0,0,0,441,410,392,228,424,0,0,0,0,14,8,92,230,0,0,0,0,0,0,146,16,204,266,0,0,0,0,0,0],[384,256,320,0,448,128,64,64,384,256,384,0,256,448,384,256,301,395,441,200,28,391,186,190,56,0,311,392,374,408,372,120,126,504,502,128,4,376,482,64,298,116,58,250,252,378,386,388,348,92,202,400,120,254,46,240,192,330,434,120,436,420,166,120,27,473,1,316,2,496,488,316,222,195,276,414,458,50,0,0,272,126,353,410,392,228,424,0,0,184,238,14,8,92,230,0,0,0,0,408,282,146,16,204,266,0,0,0,0],[0,384,384,128,0,0,256,384,128,128,0,128,384,128,128,284,304,228,264,160,114,190,76,302,88,160,374,260,194,100,450,504,178,70,280,136,326,64,454,52,80,264,454,378,184,374,184,58,92,304,120,350,156,350,174,328,90,120,268,422,268,120,436,480,490,316,25,489,25,316,2,100,458,414,276,145,276,414,458,50,336,228,392,410,441,410,392,228,424,0,230,92,8,14,8,92,230,0,0,0,266,204,16,146,16,204,266,0,0],[256,256,384,0,0,128,320,192,128,128,448,256,256,64,64,200,267,453,403,180,162,71,234,100,180,420,483,140,28,88,256,50,92,460,280,0,264,324,436,64,80,128,68,388,386,58,184,374,404,50,46,254,174,350,156,0,166,420,436,120,268,422,268,0,488,496,2,316,25,489,25,0,0,50,458,414,276,145,276,414,0,0,424,228,392,410,441,410,392,0,0,0,230,92,8,14,8,92,230,0,0,0,266,204,16,146,16,204,266],[384,384,64,128,64,384,320,192,256,384,0,0,448,384,0,110,366,100,222,494,282,90,392,80,366,400,346,20,300,0,410,44,358,50,92,0,374,0,402,324,436,0,0,320,68,388,386,58,0,0,458,50,46,254,174,0,0,0,166,420,436,120,268,0,0,0,488,496,2,316,25,0,0,0,0,50,458,414,276,145,0,0,0,0,424,228,392,410,441,0,0,0,0,0,230,92,8,14,8,0,0,0,0,0,266,204,16,146,16],[128,0,0,0,192,256,128,448,384,192,128,0,192,0,256,0,321,311,45,0,0,503,282,90,0,0,183,400,346,0,0,0,410,44,358,0,0,0,374,0,402,0,0,0,0,320,68,388,0,0,0,0,458,50,46,0,0,0,0,0,166,420,436,0,0,0,0,0,488,496,2,0,0,0,0,0,0,50,458,414,0,0,0,0,0,0,424,228,392,0,0,0,0,0,0,0,230,92,8,0,0,0,0,0,0,0,266,204,16],[384,0,64,0,320,0,0,128,0,0,192,0,0,0,192,0,0,0,321,0,0,0,0,503,0,0,0,0,183,0,0,0,0,0,410,0,0,0,0,0,374,0,0,0,0,0,0,320,0,0,0,0,0,0,458,0,0,0,0,0,0,0,166,0,0,0,0,0,0,0,488,0,0,0,0,0,0,0,0,50,0,0,0,0,0,0,0,0,424,0,0,0,0,0,0,0,0,0,230,0,0,0,0,0,0,0,0,0,266],[320,384,320,448,64,320,192,128,0,256,0,320,448,320,128,64,64,192,192,384,384,256,384,64,253,219,128,82,142,311,306,100,234,80,392,11,372,28,140,300,20,70,280,460,92,50,358,44,52,80,64,436,324,402,0,374,184,58,386,388,68,320,0,156,350,174,254,46,50,458,0,422,268,120,436,420,166,0,0,0,489,25,316,2,496,488,0,0,0,145,276,414,458,50,0,0,0,0,0,441,410,392,228,424,0,0,0,0,0],[0,256,0,384,192,256,320,256,0,448,64,128,64,64,64,384,256,384,0,0,256,448,384,128,256,301,395,441,228,200,28,391,186,190,4,56,0,311,392,374,28,408,372,120,126,504,502,50,128,4,376,482,64,298,324,116,58,250,252,378,386,388,68,348,92,202,400,120,254,46,50,240,192,330,434,120,436,420,166,0,120,27,473,1,316,2,496,488,0,316,222,195,276,414,458,50,0,0,0,272,126,353,410,392,228,424,0,0,0],[128,384,0,0,256,384,384,0,128,0,256,0,256,384,128,128,128,0,256,128,384,128,128,384,284,304,228,264,52,160,114,190,76,302,306,88,160,374,260,194,372,100,450,504,178,70,280,460,136,326,64,454,52,80,64,264,454,378,184,374,184,58,386,92,304,120,350,156,350,174,254,328,90,120,268,422,268,120,436,420,480,490,316,25,489,25,316,2,496,100,458,414,276,145,276,414,458,50,0,336,228,392,410,441,410,392,228,424,0],[0,256,256,256,0,256,384,128,0,0,128,128,320,192,256,128,128,448,384,256,256,64,64,256,200,267,453,403,128,180,162,71,234,100,306,180,420,483,140,28,372,88,256,50,92,460,280,70,0,264,324,436,64,80,52,128,68,388,386,58,184,374,184,404,50,46,254,174,350,156,350,0,166,420,436,120,268,422,268,120,0,488,496,2,316,25,489,25,316,0,0,50,458,414,276,145,276,414,458,0,0,424,228,392,410,441,410,392,228],[0,128,448,384,256,384,64,384,128,64,0,384,320,192,128,256,384,0,448,0,448,384,0,64,110,366,100,222,142,494,282,90,392,80,234,366,400,346,20,300,140,0,410,44,358,50,92,460,0,374,0,402,324,436,64,0,0,320,68,388,386,58,184,0,0,458,50,46,254,174,350,0,0,0,166,420,436,120,268,422,0,0,0,488,496,2,316,25,489,0,0,0,0,50,458,414,276,145,276,0,0,0,0,424,228,392,410,441,410],[0,384,64,128,256,0,0,192,0,192,64,256,128,448,192,384,192,128,192,0,192,0,256,384,0,321,311,45,100,0,0,503,282,90,392,0,0,183,400,346,20,0,0,0,410,44,358,50,0,0,0,374,0,402,324,0,0,0,0,320,68,388,386,0,0,0,0,458,50,46,254,0,0,0,0,0,166,420,436,120,0,0,0,0,0,488,496,2,316,0,0,0,0,0,0,50,458,414,276,0,0,0,0,0,0,424,228,392,410],[384,0,64,384,384,0,64,0,0,320,256,0,0,128,128,0,0,192,192,0,0,0,192,0,0,0,0,321,311,0,0,0,0,503,282,0,0,0,0,183,400,0,0,0,0,0,410,44,0,0,0,0,0,374,0,0,0,0,0,0,0,320,68,0,0,0,0,0,0,458,50,0,0,0,0,0,0,0,166,420,0,0,0,0,0,0,0,488,496,0,0,0,0,0,0,0,0,50,458,0,0,0,0,0,0,0,0,424,228],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,192,448,320,0,384,320,384,448,64,192,320,192,128,128,0,256,0,192,320,448,320,128,256,64,64,192,192,320,384,384,256,384,64,0,253,219,128,82,142,222,311,306,100,234,80,392,90,11,372,28,140,300,20,346,70,280,460,92,50,358,44,410,52,80,64,436,324,402,0,374,374,184,58,386,388,68,320,0,0,156,350,174,254,46,50,458,0,0,422,268,120,436,420,166,0,0,0,0,489,25,316,2,496,488,0,0,0,0],[256,256,192,0,0,256,0,64,384,192,448,256,320,256,448,0,448,64,64,128,64,64,64,384,384,256,384,0,0,0,256,448,384,128,128,256,301,395,441,228,127,200,28,391,186,190,4,71,56,0,311,392,374,28,483,408,372,120,126,504,502,50,358,128,4,376,482,64,298,324,402,116,58,250,252,378,386,388,68,320,348,92,202,400,120,254,46,50,458,240,192,330,434,120,436,420,166,0,0,120,27,473,1,316,2,496,488,0,0],[0,0,192,128,192,384,0,256,0,256,64,384,384,0,320,128,0,256,448,0,256,384,128,256,128,128,0,256,192,128,384,128,128,384,64,284,304,228,264,52,28,160,114,190,76,302,306,100,88,160,374,260,194,372,28,100,450,504,178,70,280,460,92,136,326,64,454,52,80,64,436,264,454,378,184,374,184,58,386,388,92,304,120,350,156,350,174,254,46,328,90,120,268,422,268,120,436,420,166,480,490,316,25,489,25,316,2,496,488],[128,256,448,0,320,256,256,256,256,0,192,256,384,128,64,0,0,128,64,128,320,192,256,448,128,128,448,384,384,256,256,64,64,256,384,200,267,453,403,128,219,180,162,71,234,100,306,311,180,420,483,140,28,372,11,88,256,50,92,460,280,70,280,0,264,324,436,64,80,52,80,128,68,388,386,58,184,374,184,58,404,50,46,254,174,350,156,350,174,0,166,420,436,120,268,422,268,120,436,0,488,496,2,316,25,489,25,316,2],[0,0,128,0,0,128,448,320,384,256,448,384,64,384,320,128,64,0,128,384,320,192,128,256,256,384,0,448,320,0,448,384,0,64,384,110,366,100,222,142,82,494,282,90,392,80,234,100,366,400,346,20,300,140,28,0,410,44,358,50,92,460,280,0,374,0,402,324,436,64,80,0,0,320,68,388,386,58,184,374,0,0,458,50,46,254,174,350,156,0,0,0,166,420,436,120,268,422,268,0,0,0,488,496,2,316,25,489,25],[128,0,64,0,448,384,64,64,128,256,128,0,0,192,128,0,192,64,192,256,128,448,192,64,384,192,128,192,320,0,192,0,256,384,0,0,321,311,45,100,222,0,0,503,282,90,392,80,0,0,183,400,346,20,300,0,0,0,410,44,358,50,92,0,0,0,374,0,402,324,436,0,0,0,0,320,68,388,386,58,0,0,0,0,458,50,46,254,174,0,0,0,0,0,166,420,436,120,268,0,0,0,0,0,488,496,2,316,25],[384,0,384,384,128,0,64,448,384,384,64,0,64,0,448,0,320,256,384,0,0,128,128,448,0,0,192,192,128,0,0,0,192,0,256,0,0,0,321,311,45,0,0,0,0,503,282,90,0,0,0,0,183,400,346,0,0,0,0,0,410,44,358,0,0,0,0,0,374,0,402,0,0,0,0,0,0,320,68,388,0,0,0,0,0,0,458,50,46,0,0,0,0,0,0,0,166,420,436,0,0,0,0,0,0,0,488,496,2],[384,0,448,0,64,0,0,0,0,0,448,0,0,0,64,0,0,0,320,0,0,0,0,128,0,0,0,0,192,0,0,0,0,0,192,0,0,0,0,0,321,0,0,0,0,0,0,503,0,0,0,0,0,0,183,0,0,0,0,0,0,0,410,0,0,0,0,0,0,0,374,0,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,458,0,0,0,0,0,0,0,0,0,166,0,0,0,0,0,0,0,0,0,488],[320,448,0,0,256,192,448,128,320,0,0,384,320,384,192,448,64,192,128,320,192,128,128,448,0,256,0,192,64,320,448,320,128,256,128,64,64,192,192,320,448,384,384,256,384,64,0,384,253,219,128,82,142,222,100,311,306,100,234,80,392,90,282,11,372,28,140,300,20,346,400,70,280,460,92,50,358,44,410,0,52,80,64,436,324,402,0,374,0,374,184,58,386,388,68,320,0,0,0,156,350,174,254,46,50,458,0,0,0],[256,128,192,256,192,256,192,192,0,0,128,256,0,64,128,384,192,448,192,256,320,256,448,0,0,448,64,64,256,128,64,64,64,384,320,384,256,384,0,0,384,0,256,448,384,128,128,64,256,301,395,441,228,127,453,200,28,391,186,190,4,71,392,56,0,311,392,374,28,483,20,408,372,120,126,504,502,50,358,44,128,4,376,482,64,298,324,402,0,116,58,250,252,378,386,388,68,320,0,348,92,202,400,120,254,46,50,458,0],[384,128,320,0,256,0,192,256,128,192,256,384,0,256,256,0,256,64,448,384,384,0,320,0,128,0,256,448,64,0,256,384,128,256,64,128,128,0,256,192,256,128,384,128,128,384,64,256,284,304,228,264,52,28,128,160,114,190,76,302,306,100,234,88,160,374,260,194,372,28,140,100,450,504,178,70,280,460,92,50,136,326,64,454,52,80,64,436,324,264,454,378,184,374,184,58,386,388,68,92,304,120,350,156,350,174,254,46,50],[256,256,384,128,448,256,448,0,0,320,320,256,256,256,192,256,0,192,0,256,384,128,64,128,0,0,128,64,256,128,320,192,256,448,448,128,128,448,384,384,64,256,256,64,64,256,384,384,200,267,453,403,128,219,253,180,162,71,234,100,306,311,306,180,420,483,140,28,372,11,372,88,256,50,92,460,280,70,280,460,0,264,324,436,64,80,52,80,64,128,68,388,386,58,184,374,184,58,386,404,50,46,254,174,350,156,350,174,254],[0,256,128,0,128,0,128,128,0,0,256,128,448,320,384,384,256,448,0,384,64,384,320,448,128,64,0,128,64,384,320,192,128,256,128,256,384,0,448,320,192,0,448,384,0,64,384,256,110,366,100,222,142,82,128,494,282,90,392,80,234,100,306,366,400,346,20,300,140,28,372,0,410,44,358,50,92,460,280,70,0,374,0,402,324,436,64,80,52,0,0,320,68,388,386,58,184,374,184,0,0,458,50,46,254,174,350,156,350],[0,256,384,128,320,0,64,256,0,448,192,384,64,64,448,128,256,128,384,0,0,192,128,384,0,192,64,192,256,256,128,448,192,64,128,384,192,128,192,320,448,0,192,0,256,384,0,64,0,321,311,45,100,222,142,0,0,503,282,90,392,80,234,0,0,183,400,346,20,300,140,0,0,0,410,44,358,50,92,460,0,0,0,374,0,402,324,436,64,0,0,0,0,320,68,388,386,58,184,0,0,0,0,458,50,46,254,174,350],[0,384,0,384,128,0,384,0,384,128,0,0,64,448,0,384,384,64,384,0,64,0,448,192,0,320,256,384,64,0,0,128,128,448,192,0,0,192,192,128,192,0,0,0,192,0,256,384,0,0,0,321,311,45,100,0,0,0,0,503,282,90,392,0,0,0,0,183,400,346,20,0,0,0,0,0,410,44,358,50,0,0,0,0,0,374,0,402,324,0,0,0,0,0,0,320,68,388,386,0,0,0,0,0,0,458,50,46,254],[256,256,0,384,320,0,448,256,0,64,192,0,0,0,64,0,0,448,384,0,0,0,64,0,0,0,0,320,256,0,0,0,0,128,128,0,0,0,0,192,192,0,0,0,0,0,192,0,0,0,0,0,0,321,311,0,0,0,0,0,0,503,282,0,0,0,0,0,0,183,400,0,0,0,0,0,0,0,410,44,0,0,0,0,0,0,0,374,0,0,0,0,0,0,0,0,0,320,68,0,0,0,0,0,0,0,0,458,50],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[192,256,384,320,128,448,0,64,0,256,128,192,448,128,256,320,0,0,0,384,320,384,192,192,448,64,192,128,0,320,192,128,128,448,256,0,256,0,192,64,320,320,448,320,128,256,128,64,64,64,192,192,320,448,320,384,384,256,384,64,0,384,256,253,219,128,82,142,222,100,45,311,306,100,234,80,392,90,282,503,11,372,28,140,300,20,346,400,183,70,280,460,92,50,358,44,410,0,0,52,80,64,436,324,402,0,374,0,0],[256,256,64,256,384,128,192,256,256,192,0,256,192,192,384,0,0,128,192,256,0,64,128,256,384,192,448,192,64,256,320,256,448,0,256,0,448,64,64,256,384,128,64,64,64,384,320,192,384,256,384,0,0,384,448,0,256,448,384,128,128,64,192,256,301,395,441,228,127,453,31,200,28,391,186,190,4,71,392,90,56,0,311,392,374,28,483,20,346,408,372,120,126,504,502,50,358,44,410,128,4,376,482,64,298,324,402,0,374],[256,384,384,384,0,128,320,192,0,256,448,0,192,256,448,128,192,256,128,384,0,256,256,448,0,256,64,448,128,384,384,0,320,0,128,128,0,256,448,64,128,0,256,384,128,256,64,448,128,128,0,256,192,256,384,128,384,128,128,384,64,256,384,284,304,228,264,52,28,128,82,160,114,190,76,302,306,100,234,80,88,160,374,260,194,372,28,140,300,100,450,504,178,70,280,460,92,50,358,136,326,64,454,52,80,64,436,324,402],[384,256,128,256,320,256,384,448,128,448,256,256,448,0,384,0,320,320,384,256,256,256,192,320,256,0,192,0,256,256,384,128,64,128,256,0,0,128,64,256,64,128,320,192,256,448,448,320,128,128,448,384,384,64,64,256,256,64,64,256,384,384,384,200,267,453,403,128,219,253,219,180,162,71,234,100,306,311,306,100,180,420,483,140,28,372,11,372,28,88,256,50,92,460,280,70,280,460,92,0,264,324,436,64,80,52,80,64,436],[256,0,256,0,384,256,128,0,0,128,384,0,128,128,384,0,0,256,256,128,448,320,384,192,384,256,448,0,448,384,64,384,320,448,128,128,64,0,128,64,192,384,320,192,128,256,128,320,256,384,0,448,320,192,192,0,448,384,0,64,384,256,384,110,366,100,222,142,82,128,219,494,282,90,392,80,234,100,306,311,366,400,346,20,300,140,28,372,11,0,410,44,358,50,92,460,280,70,280,0,374,0,402,324,436,64,80,52,80],[0,0,320,0,256,256,384,320,128,320,448,0,64,256,448,0,448,192,192,384,64,64,448,384,128,256,128,384,384,0,0,192,128,384,256,0,192,64,192,256,320,256,128,448,192,64,128,256,384,192,128,192,320,448,320,0,192,0,256,384,0,64,384,0,321,311,45,100,222,142,82,0,0,503,282,90,392,80,234,100,0,0,183,400,346,20,300,140,28,0,0,0,410,44,358,50,92,460,280,0,0,0,374,0,402,324,436,64,80],[384,128,128,0,256,384,0,256,384,128,256,0,384,0,128,384,128,0,384,0,64,448,0,64,384,384,64,384,192,0,64,0,448,192,128,0,320,256,384,64,192,0,0,128,128,448,192,64,0,0,192,192,128,192,320,0,0,0,192,0,256,384,0,0,0,0,321,311,45,100,222,0,0,0,0,503,282,90,392,80,0,0,0,0,183,400,346,20,300,0,0,0,0,0,410,44,358,50,92,0,0,0,0,0,374,0,402,324,436],[0,0,448,256,128,256,0,192,384,320,192,0,448,256,448,0,64,192,64,0,0,0,64,448,0,0,448,384,64,0,0,0,64,0,448,0,0,0,320,256,384,0,0,0,0,128,128,448,0,0,0,0,192,192,128,0,0,0,0,0,192,0,256,0,0,0,0,0,321,311,45,0,0,0,0,0,0,503,282,90,0,0,0,0,0,0,183,400,346,0,0,0,0,0,0,0,410,44,358,0,0,0,0,0,0,0,374,0,402],[384,0,320,0,320,0,0,384,0,0,192,0,0,0,448,0,0,0,64,0,0,0,0,0,0,0,0,0,448,0,0,0,0,0,64,0,0,0,0,0,320,0,0,0,0,0,0,128,0,0,0,0,0,0,192,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,321,0,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,183,0,0,0,0,0,0,0,0,0,410,0,0,0,0,0,0,0,0,0,374],[128,320,192,192,64,256,384,128,320,128,128,448,0,64,192,0,256,128,448,192,448,128,256,0,320,0,0,0,320,384,320,384,192,192,320,448,64,192,128,0,128,320,192,128,128,448,256,384,0,256,0,192,64,320,256,320,448,320,128,256,128,64,192,64,64,192,192,320,448,320,192,384,384,256,384,64,0,384,256,0,253,219,128,82,142,222,100,45,311,311,306,100,234,80,392,90,282,503,0,11,372,28,140,300,20,346,400,183,0],[256,384,448,256,64,256,64,192,256,384,256,128,192,256,128,256,192,0,64,256,192,192,384,256,0,0,128,192,256,256,0,64,128,256,128,384,192,448,192,64,0,256,320,256,448,0,256,128,0,448,64,64,256,384,128,128,64,64,64,384,320,192,256,384,256,384,0,0,384,448,128,0,256,448,384,128,128,64,192,384,256,301,395,441,228,127,453,31,100,200,28,391,186,190,4,71,392,90,282,56,0,311,392,374,28,483,20,346,400],[128,128,256,256,256,384,384,256,384,0,0,128,320,192,256,0,256,448,384,0,192,256,448,192,128,192,256,128,320,384,0,256,256,448,320,0,256,64,448,128,448,384,384,0,320,0,128,128,128,0,256,448,64,128,256,0,256,384,128,256,64,448,128,128,128,0,256,192,256,384,192,128,384,128,128,384,64,256,384,64,284,304,228,264,52,28,128,82,142,160,114,190,76,302,306,100,234,80,392,88,160,374,260,194,372,28,140,300,20],[256,128,64,384,384,256,128,192,256,320,448,256,384,448,64,128,448,256,448,256,448,0,384,128,0,320,320,384,0,256,256,256,192,320,384,256,0,192,0,256,448,256,384,128,64,128,256,320,0,0,128,64,256,64,0,128,320,192,256,448,448,320,448,128,128,448,384,384,64,64,64,256,256,64,64,256,384,384,384,256,200,267,453,403,128,219,253,219,128,180,162,71,234,100,306,311,306,100,234,180,420,483,140,28,372,11,372,28,140],[0,256,384,256,0,0,256,384,0,384,384,256,128,0,128,0,128,384,128,0,128,128,384,256,0,0,256,256,0,128,448,320,384,192,192,384,256,448,0,448,128,384,64,384,320,448,128,128,128,64,0,128,64,192,0,384,320,192,128,256,128,320,448,256,384,0,448,320,192,192,64,0,448,384,0,64,384,256,384,384,110,366,100,222,142,82,128,219,253,494,282,90,392,80,234,100,306,311,306,366,400,346,20,300,140,28,372,11,372],[256,384,192,0,448,0,320,64,0,256,0,256,384,320,256,128,320,448,448,0,64,256,448,128,0,448,192,192,256,384,64,64,448,384,320,128,256,128,384,384,128,0,0,192,128,384,256,448,0,192,64,192,256,320,64,256,128,448,192,64,128,256,128,384,192,128,192,320,448,320,192,0,192,0,256,384,0,64,384,256,0,321,311,45,100,222,142,82,128,0,0,503,282,90,392,80,234,100,306,0,0,183,400,346,20,300,140,28,372],[384,256,0,384,256,128,128,0,0,256,384,384,0,256,384,384,128,256,0,0,384,0,128,0,384,128,0,384,0,0,64,448,0,64,448,384,384,64,384,192,384,0,64,0,448,192,128,384,0,320,256,384,64,192,256,0,0,128,128,448,192,64,128,0,0,192,192,128,192,320,448,0,0,0,192,0,256,384,0,64,0,0,0,321,311,45,100,222,142,0,0,0,0,503,282,90,392,80,234,0,0,0,0,183,400,346,20,300,140],[0,128,64,0,192,0,448,320,256,128,0,256,0,192,0,384,320,192,320,0,448,256,448,0,0,64,192,64,0,0,0,0,64,448,0,0,0,448,384,64,384,0,0,0,64,0,448,192,0,0,0,320,256,384,64,0,0,0,0,128,128,448,192,0,0,0,0,192,192,128,192,0,0,0,0,0,192,0,256,384,0,0,0,0,0,321,311,45,100,0,0,0,0,0,0,503,282,90,392,0,0,0,0,0,0,183,400,346,20],[128,0,448,384,0,0,320,256,0,320,384,0,0,384,0,0,0,192,320,0,0,0,448,256,0,0,0,64,192,0,0,0,0,0,64,0,0,0,0,448,384,0,0,0,0,0,64,0,0,0,0,0,0,320,256,0,0,0,0,0,0,128,128,0,0,0,0,0,0,192,192,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,321,311,0,0,0,0,0,0,0,0,503,282,0,0,0,0,0,0,0,0,183,400],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[320,192,384,128,448,320,192,192,192,64,128,256,384,128,192,320,128,128,256,448,0,64,192,320,0,256,128,448,0,192,448,128,256,0,448,320,0,0,0,320,192,384,320,384,192,192,320,384,448,64,192,128,0,128,384,320,192,128,128,448,256,384,128,0,256,0,192,64,320,256,192,320,448,320,128,256,128,64,192,448,64,64,192,192,320,448,320,192,128,384,384,256,384,64,0,384,256,0,192,253,219,128,82,142,222,100,45,311,321],[384,0,384,256,448,384,448,384,256,64,320,256,64,192,64,256,384,256,384,128,192,256,128,192,256,192,0,64,448,256,192,192,384,256,256,0,0,128,192,256,128,256,0,64,128,256,128,256,384,192,448,192,64,0,192,256,320,256,448,0,256,128,192,0,448,64,64,256,384,128,192,128,64,64,64,384,320,192,256,192,384,256,384,0,0,384,448,128,0,0,256,448,384,128,128,64,192,384,256,256,301,395,441,228,127,453,31,100,45],[256,256,448,128,448,128,256,256,256,256,320,384,384,256,320,384,0,0,192,128,320,192,256,64,0,256,448,384,256,0,192,256,448,192,64,128,192,256,128,320,384,384,0,256,256,448,320,320,0,256,64,448,128,448,256,384,384,0,320,0,128,128,192,128,0,256,448,64,128,256,0,0,256,384,128,256,64,448,128,256,128,128,0,256,192,256,384,192,320,128,384,128,128,384,64,256,384,64,0,284,304,228,264,52,28,128,82,142,222],[384,0,448,256,448,128,64,448,384,384,256,256,128,192,0,256,320,448,64,256,384,448,64,448,128,448,256,448,192,256,448,0,384,128,384,0,320,320,384,0,64,256,256,256,192,320,384,384,256,0,192,0,256,448,384,256,384,128,64,128,256,320,192,0,0,128,64,256,64,0,256,128,320,192,256,448,448,320,448,320,128,128,448,384,384,64,64,64,192,256,256,64,64,256,384,384,384,256,384,200,267,453,403,128,219,253,219,128,82],[128,0,192,0,448,256,384,256,256,0,448,0,256,384,192,0,384,384,192,256,128,0,128,0,0,128,384,128,192,0,128,128,384,256,192,0,0,256,256,0,64,128,448,320,384,192,192,384,384,256,448,0,448,128,192,384,64,384,320,448,128,128,192,128,64,0,128,64,192,0,256,384,320,192,128,256,128,320,448,320,256,384,0,448,320,192,192,64,64,0,448,384,0,64,384,256,384,384,384,110,366,100,222,142,82,128,219,253,219],[128,0,128,256,64,384,192,256,0,448,320,0,320,64,64,0,256,0,384,256,384,320,256,0,128,320,448,448,0,0,64,256,448,128,448,0,448,192,192,256,192,384,64,64,448,384,320,192,128,256,128,384,384,128,0,0,0,192,128,384,256,448,128,0,192,64,192,256,320,64,192,256,128,448,192,64,128,256,128,320,384,192,128,192,320,448,320,192,192,0,192,0,256,384,0,64,384,256,384,0,321,311,45,100,222,142,82,128,219],[0,384,128,384,128,256,0,0,384,256,256,128,128,0,128,0,256,384,128,384,0,256,384,128,384,128,256,0,256,0,384,0,128,0,0,384,128,0,384,0,128,0,64,448,0,64,448,384,384,384,64,384,192,384,384,0,64,0,448,192,128,384,256,0,320,256,384,64,192,256,320,0,0,128,128,448,192,64,128,256,0,0,192,192,128,192,320,448,320,0,0,0,192,0,256,384,0,64,384,0,0,0,321,311,45,100,222,142,82],[0,256,64,0,384,128,64,384,0,192,384,0,448,320,0,256,128,0,448,256,0,192,0,384,384,320,192,320,64,0,448,256,448,0,128,0,64,192,64,0,384,0,0,0,64,448,0,64,0,0,448,384,64,384,192,0,0,0,64,0,448,192,128,0,0,0,320,256,384,64,192,0,0,0,0,128,128,448,192,64,0,0,0,0,192,192,128,192,320,0,0,0,0,0,192,0,256,384,0,0,0,0,0,0,321,311,45,100,222],[0,0,64,128,192,0,448,320,384,0,0,0,320,256,128,0,320,384,320,0,0,384,0,192,0,0,192,320,192,0,0,0,448,256,448,0,0,0,64,192,64,0,0,0,0,0,64,448,0,0,0,0,448,384,64,0,0,0,0,0,64,0,448,0,0,0,0,0,320,256,384,0,0,0,0,0,0,128,128,448,0,0,0,0,0,0,192,192,128,0,0,0,0,0,0,0,192,0,256,0,0,0,0,0,0,0,321,311,45],[384,0,192,0,320,0,0,0,0,0,192,0,0,0,320,0,0,0,320,0,0,0,0,384,0,0,0,0,192,0,0,0,0,0,448,0,0,0,0,0,64,0,0,0,0,0,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,128,0,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,0,321]],[[503,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[356,45,503,503,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,503,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[176,504,26,356,90,45,503,0,503,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[384,108,26,0,90,0,503,45,0,0,503,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[14,146,16,176,264,504,26,54,356,90,0,45,503,0,0,503,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[184,408,282,384,264,108,26,504,0,90,356,0,503,45,503,0,0,503,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,266,0,0,0,0,54,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[145,441,410,14,8,146,16,204,176,264,448,504,26,54,0,356,90,0,0,45,503,0,0,0,503,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[316,272,126,184,238,408,282,146,384,264,176,108,26,504,26,0,90,356,90,0,503,45,503,0,0,0,503,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[100,336,228,0,230,0,266,204,0,0,448,0,0,54,26,0,0,0,90,0,0,0,503,45,0,0,0,0,503,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[422,489,25,145,276,441,410,392,14,8,92,146,16,204,266,176,264,448,0,504,26,54,0,0,356,90,0,0,0,45,503,0,0,0,0,503,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[240,120,27,316,222,272,126,353,184,238,14,408,282,146,16,384,264,176,264,108,26,504,26,54,0,90,356,90,0,0,503,45,503,0,0,0,0,503,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[328,480,490,100,458,336,228,392,0,230,92,0,266,204,16,0,0,448,264,0,0,54,26,504,0,0,0,90,356,0,0,0,503,45,503,0,0,0,0,503,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,488,0,0,0,0,424,0,0,0,0,0,0,266,0,0,0,0,0,0,0,0,54,0,0,0,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[374,156,350,422,268,489,25,316,145,276,414,441,410,392,228,14,8,92,230,146,16,204,266,0,176,264,448,0,0,504,26,54,0,0,0,356,90,0,0,0,0,45,503,0,0,0,0,0,503,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[116,348,92,240,192,120,27,473,316,222,195,272,126,353,410,184,238,14,8,408,282,146,16,204,384,264,176,264,448,108,26,504,26,54,0,0,90,356,90,0,0,0,503,45,503,0,0,0,0,0,503,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[264,92,304,328,90,480,490,316,100,458,414,336,228,392,410,0,230,92,8,0,266,204,16,146,0,0,448,264,176,0,0,54,26,504,26,0,0,0,90,356,90,0,0,0,503,45,503,0,0,0,0,0,503,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[128,404,50,0,166,0,488,496,0,0,50,0,0,424,228,0,0,0,230,0,0,0,266,204,0,0,0,0,448,0,0,0,0,54,26,0,0,0,0,0,90,0,0,0,0,0,503,45,0,0,0,0,0,0,503,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[70,52,80,374,184,156,350,174,422,268,120,489,25,316,2,145,276,414,458,441,410,392,228,424,14,8,92,230,0,146,16,204,266,0,0,176,264,448,0,0,0,504,26,54,0,0,0,0,356,90,0,0,0,0,0,45,503,0,0,0,0,0,0,503,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[408,128,4,116,58,348,92,202,240,192,330,120,27,473,1,316,222,195,276,272,126,353,410,392,184,238,14,8,92,408,282,146,16,204,266,384,264,176,264,448,0,108,26,504,26,54,0,0,0,90,356,90,0,0,0,0,503,45,503,0,0,0,0,0,0,503,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[100,136,326,264,454,92,304,120,328,90,120,480,490,316,25,100,458,414,276,336,228,392,410,441,0,230,92,8,14,0,266,204,16,146,16,0,0,448,264,176,264,0,0,54,26,504,26,54,0,0,0,90,356,90,0,0,0,0,503,45,503,0,0,0,0,0,0,503,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[88,0,264,128,68,404,50,46,0,166,420,0,488,496,2,0,0,50,458,0,0,424,228,392,0,0,0,230,92,0,0,0,266,204,16,0,0,0,0,448,264,0,0,0,0,54,26,504,0,0,0,0,0,90,356,0,0,0,0,0,503,45,503,0,0,0,0,0,0,503,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,374,0,0,0,0,458,0,0,0,0,0,0,488,0,0,0,0,0,0,0,0,424,0,0,0,0,0,0,0,0,0,0,266,0,0,0,0,0,0,0,0,0,0,0,0,54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[311,11,372,70,280,52,80,64,374,184,58,156,350,174,254,422,268,120,436,489,25,316,2,496,145,276,414,458,50,441,410,392,228,424,0,14,8,92,230,0,0,146,16,204,266,0,0,0,176,264,448,0,0,0,0,504,26,54,0,0,0,0,0,356,90,0,0,0,0,0,0,45,503,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[200,56,0,408,372,128,4,376,116,58,250,348,92,202,400,240,192,330,434,120,27,473,1,316,316,222,195,276,414,272,126,353,410,392,228,184,238,14,8,92,230,408,282,146,16,204,266,0,384,264,176,264,448,0,0,108,26,504,26,54,0,0,0,0,90,356,90,0,0,0,0,0,503,45,503,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[160,88,160,100,450,136,326,64,264,454,378,92,304,120,350,328,90,120,268,480,490,316,25,489,100,458,414,276,145,336,228,392,410,441,410,0,230,92,8,14,8,0,266,204,16,146,16,204,0,0,448,264,176,264,448,0,0,54,26,504,26,54,0,0,0,0,90,356,90,0,0,0,0,0,503,45,503,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[180,180,420,88,256,0,264,324,128,68,388,404,50,46,254,0,166,420,436,0,488,496,2,316,0,0,50,458,414,0,0,424,228,392,410,0,0,0,230,92,8,0,0,0,266,204,16,146,0,0,0,0,448,264,176,0,0,0,0,54,26,504,26,0,0,0,0,0,90,356,90,0,0,0,0,0,503,45,503,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[494,366,400,0,410,0,374,0,0,0,320,0,0,458,50,0,0,0,166,0,0,0,488,496,0,0,0,0,50,0,0,0,0,424,228,0,0,0,0,0,230,0,0,0,0,0,266,204,0,0,0,0,0,0,448,0,0,0,0,0,0,54,26,0,0,0,0,0,0,0,90,0,0,0,0,0,0,0,503,45,0,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[384,253,219,311,306,11,372,28,70,280,460,52,80,64,436,374,184,58,386,156,350,174,254,46,422,268,120,436,420,489,25,316,2,496,488,145,276,414,458,50,0,441,410,392,228,424,0,0,14,8,92,230,0,0,0,146,16,204,266,0,0,0,0,176,264,448,0,0,0,0,0,504,26,54,0,0,0,0,0,0,356,90,0,0,0,0,0,0,0,45,503,0,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,0],[0,256,301,200,28,56,0,311,408,372,120,128,4,376,482,116,58,250,252,348,92,202,400,120,240,192,330,434,120,120,27,473,1,316,2,316,222,195,276,414,458,272,126,353,410,392,228,424,184,238,14,8,92,230,0,408,282,146,16,204,266,0,0,384,264,176,264,448,0,0,0,108,26,504,26,54,0,0,0,0,0,90,356,90,0,0,0,0,0,0,503,45,503,0,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0],[128,284,304,160,114,88,160,374,100,450,504,136,326,64,454,264,454,378,184,92,304,120,350,156,328,90,120,268,422,480,490,316,25,489,25,100,458,414,276,145,276,336,228,392,410,441,410,392,0,230,92,8,14,8,92,0,266,204,16,146,16,204,266,0,0,448,264,176,264,448,0,0,0,54,26,504,26,54,0,0,0,0,0,90,356,90,0,0,0,0,0,0,503,45,503,0,0,0,0,0,0,0,0,503,0,0,0,0,0],[256,200,267,180,162,180,420,483,88,256,50,0,264,324,436,128,68,388,386,404,50,46,254,174,0,166,420,436,120,0,488,496,2,316,25,0,0,50,458,414,276,0,0,424,228,392,410,441,0,0,0,230,92,8,14,0,0,0,266,204,16,146,16,0,0,0,0,448,264,176,264,0,0,0,0,54,26,504,26,54,0,0,0,0,0,90,356,90,0,0,0,0,0,0,503,45,503,0,0,0,0,0,0,0,0,503,0,0,0],[0,110,366,494,282,366,400,346,0,410,44,0,374,0,402,0,0,320,68,0,0,458,50,46,0,0,0,166,420,0,0,0,488,496,2,0,0,0,0,50,458,0,0,0,0,424,228,392,0,0,0,0,0,230,92,0,0,0,0,0,266,204,16,0,0,0,0,0,0,448,264,0,0,0,0,0,0,54,26,504,0,0,0,0,0,0,0,90,356,0,0,0,0,0,0,0,503,45,503,0,0,0,0,0,0,0,0,503,0],[0,0,321,0,0,0,0,183,0,0,0,0,0,0,374,0,0,0,0,0,0,0,0,458,0,0,0,0,0,0,0,0,0,0,488,0,0,0,0,0,0,0,0,0,0,0,0,424,0,0,0,0,0,0,0,0,0,0,0,0,0,0,266,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,54,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,0,0],[320,64,64,384,384,253,219,128,311,306,100,11,372,28,140,70,280,460,92,52,80,64,436,324,374,184,58,386,388,156,350,174,254,46,50,422,268,120,436,420,166,489,25,316,2,496,488,0,145,276,414,458,50,0,0,441,410,392,228,424,0,0,0,14,8,92,230,0,0,0,0,146,16,204,266,0,0,0,0,0,176,264,448,0,0,0,0,0,0,504,26,54,0,0,0,0,0,0,0,356,90,0,0,0,0,0,0,0,0],[128,384,256,0,256,256,301,395,200,28,391,56,0,311,392,408,372,120,126,128,4,376,482,64,116,58,250,252,378,348,92,202,400,120,254,240,192,330,434,120,436,120,27,473,1,316,2,496,316,222,195,276,414,458,50,272,126,353,410,392,228,424,0,184,238,14,8,92,230,0,0,408,282,146,16,204,266,0,0,0,384,264,176,264,448,0,0,0,0,108,26,504,26,54,0,0,0,0,0,0,90,356,90,0,0,0,0,0,0],[0,128,128,128,384,284,304,228,160,114,190,88,160,374,260,100,450,504,178,136,326,64,454,52,264,454,378,184,374,92,304,120,350,156,350,328,90,120,268,422,268,480,490,316,25,489,25,316,100,458,414,276,145,276,414,336,228,392,410,441,410,392,228,0,230,92,8,14,8,92,230,0,266,204,16,146,16,204,266,0,0,0,448,264,176,264,448,0,0,0,0,54,26,504,26,54,0,0,0,0,0,0,90,356,90,0,0,0,0],[128,128,128,256,256,200,267,453,180,162,71,180,420,483,140,88,256,50,92,0,264,324,436,64,128,68,388,386,58,404,50,46,254,174,350,0,166,420,436,120,268,0,488,496,2,316,25,489,0,0,50,458,414,276,145,0,0,424,228,392,410,441,410,0,0,0,230,92,8,14,8,0,0,0,266,204,16,146,16,204,0,0,0,0,448,264,176,264,448,0,0,0,0,54,26,504,26,54,0,0,0,0,0,0,90,356,90,0,0],[384,256,384,0,448,110,366,100,494,282,90,366,400,346,20,0,410,44,358,0,374,0,402,324,0,0,320,68,388,0,0,458,50,46,254,0,0,0,166,420,436,0,0,0,488,496,2,316,0,0,0,0,50,458,414,0,0,0,0,424,228,392,410,0,0,0,0,0,230,92,8,0,0,0,0,0,266,204,16,146,0,0,0,0,0,0,448,264,176,0,0,0,0,0,0,54,26,504,26,0,0,0,0,0,0,0,90,356,90],[256,384,192,0,192,0,321,311,0,0,503,0,0,183,400,0,0,0,410,0,0,0,374,0,0,0,0,0,320,0,0,0,0,458,50,0,0,0,0,0,166,0,0,0,0,0,488,496,0,0,0,0,0,0,50,0,0,0,0,0,0,424,228,0,0,0,0,0,0,0,230,0,0,0,0,0,0,0,266,204,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,54,26,0,0,0,0,0,0,0,0,0,90],[320,0,256,320,448,64,64,192,384,384,256,253,219,128,82,311,306,100,234,11,372,28,140,300,70,280,460,92,50,52,80,64,436,324,402,374,184,58,386,388,68,156,350,174,254,46,50,458,422,268,120,436,420,166,0,489,25,316,2,496,488,0,0,145,276,414,458,50,0,0,0,441,410,392,228,424,0,0,0,0,14,8,92,230,0,0,0,0,0,146,16,204,266,0,0,0,0,0,0,176,264,448,0,0,0,0,0,0,0],[256,0,448,128,64,384,256,384,0,256,448,256,301,395,441,200,28,391,186,56,0,311,392,374,408,372,120,126,504,128,4,376,482,64,298,116,58,250,252,378,386,348,92,202,400,120,254,46,240,192,330,434,120,436,420,120,27,473,1,316,2,496,488,316,222,195,276,414,458,50,0,272,126,353,410,392,228,424,0,0,184,238,14,8,92,230,0,0,0,408,282,146,16,204,266,0,0,0,0,384,264,176,264,448,0,0,0,0,0],[384,128,0,0,256,128,128,0,128,384,128,284,304,228,264,160,114,190,76,88,160,374,260,194,100,450,504,178,70,136,326,64,454,52,80,264,454,378,184,374,184,92,304,120,350,156,350,174,328,90,120,268,422,268,120,480,490,316,25,489,25,316,2,100,458,414,276,145,276,414,458,336,228,392,410,441,410,392,228,424,0,230,92,8,14,8,92,230,0,0,266,204,16,146,16,204,266,0,0,0,0,448,264,176,264,448,0,0,0],[256,0,0,128,320,128,128,448,256,256,64,200,267,453,403,180,162,71,234,180,420,483,140,28,88,256,50,92,460,0,264,324,436,64,80,128,68,388,386,58,184,404,50,46,254,174,350,156,0,166,420,436,120,268,422,0,488,496,2,316,25,489,25,0,0,50,458,414,276,145,276,0,0,424,228,392,410,441,410,392,0,0,0,230,92,8,14,8,92,0,0,0,266,204,16,146,16,204,266,0,0,0,0,448,264,176,264,448,0],[384,128,64,384,320,256,384,0,0,448,384,110,366,100,222,494,282,90,392,366,400,346,20,300,0,410,44,358,50,0,374,0,402,324,436,0,0,320,68,388,386,0,0,458,50,46,254,174,0,0,0,166,420,436,120,0,0,0,488,496,2,316,25,0,0,0,0,50,458,414,276,0,0,0,0,424,228,392,410,441,0,0,0,0,0,230,92,8,14,0,0,0,0,0,266,204,16,146,16,0,0,0,0,0,0,448,264,176,264],[0,0,192,256,128,384,192,128,0,192,0,0,321,311,45,0,0,503,282,0,0,183,400,346,0,0,0,410,44,0,0,0,374,0,402,0,0,0,0,320,68,0,0,0,0,458,50,46,0,0,0,0,0,166,420,0,0,0,0,0,488,496,2,0,0,0,0,0,0,50,458,0,0,0,0,0,0,424,228,392,0,0,0,0,0,0,0,230,92,0,0,0,0,0,0,0,266,204,16,0,0,0,0,0,0,0,0,448,264],[0,0,320,0,0,0,0,192,0,0,0,0,0,0,321,0,0,0,0,0,0,0,0,183,0,0,0,0,0,0,0,0,0,0,374,0,0,0,0,0,0,0,0,0,0,0,0,458,0,0,0,0,0,0,0,0,0,0,0,0,0,0,488,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,424,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,266,0,0,0,0,0,0,0,0,0,0],[384,448,64,320,192,0,256,0,320,448,320,64,64,192,192,384,384,256,384,253,219,128,82,142,311,306,100,234,80,11,372,28,140,300,20,70,280,460,92,50,358,52,80,64,436,324,402,0,374,184,58,386,388,68,320,156,350,174,254,46,50,458,0,422,268,120,436,420,166,0,0,489,25,316,2,496,488,0,0,0,145,276,414,458,50,0,0,0,0,441,410,392,228,424,0,0,0,0,0,14,8,92,230,0,0,0,0,0,0],[256,384,192,256,320,0,448,64,128,64,64,384,256,384,0,0,256,448,384,256,301,395,441,228,200,28,391,186,190,56,0,311,392,374,28,408,372,120,126,504,502,128,4,376,482,64,298,324,116,58,250,252,378,386,388,348,92,202,400,120,254,46,50,240,192,330,434,120,436,420,166,120,27,473,1,316,2,496,488,0,316,222,195,276,414,458,50,0,0,272,126,353,410,392,228,424,0,0,0,184,238,14,8,92,230,0,0,0,0],[384,0,256,384,384,128,0,256,0,256,384,128,128,0,256,128,384,128,128,284,304,228,264,52,160,114,190,76,302,88,160,374,260,194,372,100,450,504,178,70,280,136,326,64,454,52,80,64,264,454,378,184,374,184,58,92,304,120,350,156,350,174,254,328,90,120,268,422,268,120,436,480,490,316,25,489,25,316,2,496,100,458,414,276,145,276,414,458,50,336,228,392,410,441,410,392,228,424,0,0,230,92,8,14,8,92,230,0,0],[256,256,0,256,384,0,0,128,128,320,192,128,128,448,384,256,256,64,64,200,267,453,403,128,180,162,71,234,100,180,420,483,140,28,372,88,256,50,92,460,280,0,264,324,436,64,80,52,128,68,388,386,58,184,374,404,50,46,254,174,350,156,350,0,166,420,436,120,268,422,268,0,488,496,2,316,25,489,25,316,0,0,50,458,414,276,145,276,414,0,0,424,228,392,410,441,410,392,228,0,0,0,230,92,8,14,8,92,230],[128,384,256,384,64,128,64,0,384,320,192,256,384,0,448,0,448,384,0,110,366,100,222,142,494,282,90,392,80,366,400,346,20,300,140,0,410,44,358,50,92,0,374,0,402,324,436,64,0,0,320,68,388,386,58,0,0,458,50,46,254,174,350,0,0,0,166,420,436,120,268,0,0,0,488,496,2,316,25,489,0,0,0,0,50,458,414,276,145,0,0,0,0,424,228,392,410,441,410,0,0,0,0,0,230,92,8,14,8],[384,128,256,0,0,0,192,64,256,128,448,384,192,128,192,0,192,0,256,0,321,311,45,100,0,0,503,282,90,0,0,183,400,346,20,0,0,0,410,44,358,0,0,0,374,0,402,324,0,0,0,0,320,68,388,0,0,0,0,458,50,46,254,0,0,0,0,0,166,420,436,0,0,0,0,0,488,496,2,316,0,0,0,0,0,0,50,458,414,0,0,0,0,0,0,424,228,392,410,0,0,0,0,0,0,0,230,92,8],[0,384,384,0,64,0,320,256,0,0,128,0,0,192,192,0,0,0,192,0,0,0,321,311,0,0,0,0,503,0,0,0,0,183,400,0,0,0,0,0,410,0,0,0,0,0,374,0,0,0,0,0,0,0,320,0,0,0,0,0,0,458,50,0,0,0,0,0,0,0,166,0,0,0,0,0,0,0,488,496,0,0,0,0,0,0,0,0,50,0,0,0,0,0,0,0,0,424,228,0,0,0,0,0,0,0,0,0,230],[192,320,0,384,320,448,64,192,320,192,128,0,256,0,192,320,448,320,128,64,64,192,192,320,384,384,256,384,64,253,219,128,82,142,222,311,306,100,234,80,392,11,372,28,140,300,20,346,70,280,460,92,50,358,44,52,80,64,436,324,402,0,374,374,184,58,386,388,68,320,0,156,350,174,254,46,50,458,0,0,422,268,120,436,420,166,0,0,0,489,25,316,2,496,488,0,0,0,0,145,276,414,458,50,0,0,0,0,0],[256,0,0,256,0,384,192,448,256,320,256,0,448,64,64,128,64,64,64,384,256,384,0,0,0,256,448,384,128,256,301,395,441,228,127,200,28,391,186,190,4,56,0,311,392,374,28,483,408,372,120,126,504,502,50,128,4,376,482,64,298,324,402,116,58,250,252,378,386,388,68,348,92,202,400,120,254,46,50,458,240,192,330,434,120,436,420,166,0,120,27,473,1,316,2,496,488,0,0,316,222,195,276,414,458,50,0,0,0],[0,128,192,384,0,0,256,64,384,384,0,128,0,256,448,0,256,384,128,128,128,0,256,192,128,384,128,128,384,284,304,228,264,52,28,160,114,190,76,302,306,88,160,374,260,194,372,28,100,450,504,178,70,280,460,136,326,64,454,52,80,64,436,264,454,378,184,374,184,58,386,92,304,120,350,156,350,174,254,46,328,90,120,268,422,268,120,436,420,480,490,316,25,489,25,316,2,496,488,100,458,414,276,145,276,414,458,50,0],[256,0,320,256,256,256,0,192,256,384,128,0,0,128,64,128,320,192,256,128,128,448,384,384,256,256,64,64,256,200,267,453,403,128,219,180,162,71,234,100,306,180,420,483,140,28,372,11,88,256,50,92,460,280,70,0,264,324,436,64,80,52,80,128,68,388,386,58,184,374,184,404,50,46,254,174,350,156,350,174,0,166,420,436,120,268,422,268,120,0,488,496,2,316,25,489,25,316,2,0,0,50,458,414,276,145,276,414,458],[0,0,0,128,448,384,256,448,384,64,384,128,64,0,128,384,320,192,128,256,384,0,448,320,0,448,384,0,64,110,366,100,222,142,82,494,282,90,392,80,234,366,400,346,20,300,140,28,0,410,44,358,50,92,460,0,374,0,402,324,436,64,80,0,0,320,68,388,386,58,184,0,0,458,50,46,254,174,350,156,0,0,0,166,420,436,120,268,422,0,0,0,488,496,2,316,25,489,25,0,0,0,0,50,458,414,276,145,276],[0,0,448,384,64,128,256,128,0,0,192,0,192,64,192,256,128,448,192,384,192,128,192,320,0,192,0,256,384,0,321,311,45,100,222,0,0,503,282,90,392,0,0,183,400,346,20,300,0,0,0,410,44,358,50,0,0,0,374,0,402,324,436,0,0,0,0,320,68,388,386,0,0,0,0,458,50,46,254,174,0,0,0,0,0,166,420,436,120,0,0,0,0,0,488,496,2,316,25,0,0,0,0,0,0,50,458,414,276],[0,384,128,0,64,384,384,64,0,64,0,0,320,256,384,0,0,128,128,0,0,192,192,128,0,0,0,192,0,0,0,0,321,311,45,0,0,0,0,503,282,0,0,0,0,183,400,346,0,0,0,0,0,410,44,0,0,0,0,0,374,0,402,0,0,0,0,0,0,320,68,0,0,0,0,0,0,458,50,46,0,0,0,0,0,0,0,166,420,0,0,0,0,0,0,0,488,496,2,0,0,0,0,0,0,0,0,50,458],[0,0,64,0,0,0,0,448,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,0,0,321,0,0,0,0,0,0,0,0,0,0,0,0,183,0,0,0,0,0,0,0,0,0,0,0,0,0,0,374,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,458,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,488,0,0,0,0,0,0,0,0,0,0],[448,0,256,192,448,320,0,0,384,320,384,448,64,192,128,320,192,128,128,0,256,0,192,64,320,448,320,128,256,64,64,192,192,320,448,384,384,256,384,64,0,253,219,128,82,142,222,100,311,306,100,234,80,392,90,11,372,28,140,300,20,346,400,70,280,460,92,50,358,44,410,52,80,64,436,324,402,0,374,0,374,184,58,386,388,68,320,0,0,156,350,174,254,46,50,458,0,0,0,422,268,120,436,420,166,0,0,0,0],[128,256,192,256,192,0,0,128,256,0,64,384,192,448,192,256,320,256,448,0,448,64,64,256,128,64,64,64,384,384,256,384,0,0,384,0,256,448,384,128,128,256,301,395,441,228,127,453,200,28,391,186,190,4,71,56,0,311,392,374,28,483,20,408,372,120,126,504,502,50,358,128,4,376,482,64,298,324,402,0,116,58,250,252,378,386,388,68,320,348,92,202,400,120,254,46,50,458,0,240,192,330,434,120,436,420,166,0,0],[128,0,256,0,192,128,192,256,384,0,256,0,256,64,448,384,384,0,320,128,0,256,448,64,0,256,384,128,256,128,128,0,256,192,256,128,384,128,128,384,64,284,304,228,264,52,28,128,160,114,190,76,302,306,100,88,160,374,260,194,372,28,140,100,450,504,178,70,280,460,92,136,326,64,454,52,80,64,436,324,264,454,378,184,374,184,58,386,388,92,304,120,350,156,350,174,254,46,50,328,90,120,268,422,268,120,436,420,166],[256,128,448,256,448,0,320,320,256,256,256,256,0,192,0,256,384,128,64,0,0,128,64,256,128,320,192,256,448,128,128,448,384,384,64,256,256,64,64,256,384,200,267,453,403,128,219,253,180,162,71,234,100,306,311,180,420,483,140,28,372,11,372,88,256,50,92,460,280,70,280,0,264,324,436,64,80,52,80,64,128,68,388,386,58,184,374,184,58,404,50,46,254,174,350,156,350,174,254,0,166,420,436,120,268,422,268,120,436],[256,0,128,0,128,0,0,256,128,448,320,384,256,448,0,384,64,384,320,128,64,0,128,64,384,320,192,128,256,256,384,0,448,320,192,0,448,384,0,64,384,110,366,100,222,142,82,128,494,282,90,392,80,234,100,366,400,346,20,300,140,28,372,0,410,44,358,50,92,460,280,0,374,0,402,324,436,64,80,52,0,0,320,68,388,386,58,184,374,0,0,458,50,46,254,174,350,156,350,0,0,0,166,420,436,120,268,422,268],[256,128,320,0,64,0,448,192,384,64,64,128,256,128,384,0,0,192,128,0,192,64,192,256,256,128,448,192,64,384,192,128,192,320,448,0,192,0,256,384,0,0,321,311,45,100,222,142,0,0,503,282,90,392,80,0,0,183,400,346,20,300,140,0,0,0,410,44,358,50,92,0,0,0,374,0,402,324,436,64,0,0,0,0,320,68,388,386,58,0,0,0,0,458,50,46,254,174,350,0,0,0,0,0,166,420,436,120,268],[384,384,128,0,384,384,128,0,0,64,448,384,384,64,384,0,64,0,448,0,320,256,384,64,0,0,128,128,448,0,0,192,192,128,192,0,0,0,192,0,256,0,0,0,321,311,45,100,0,0,0,0,503,282,90,0,0,0,0,183,400,346,20,0,0,0,0,0,410,44,358,0,0,0,0,0,374,0,402,324,0,0,0,0,0,0,320,68,388,0,0,0,0,0,0,458,50,46,254,0,0,0,0,0,0,0,166,420,436],[256,384,320,0,448,0,64,192,0,0,0,0,0,448,384,0,0,0,64,0,0,0,320,256,0,0,0,0,128,0,0,0,0,192,192,0,0,0,0,0,192,0,0,0,0,0,321,311,0,0,0,0,0,0,503,0,0,0,0,0,0,183,400,0,0,0,0,0,0,0,410,0,0,0,0,0,0,0,374,0,0,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,458,50,0,0,0,0,0,0,0,0,0,166],[256,320,128,448,0,0,256,128,192,448,128,320,0,0,0,384,320,384,192,448,64,192,128,0,320,192,128,128,448,0,256,0,192,64,320,320,448,320,128,256,128,64,64,192,192,320,448,320,384,384,256,384,64,0,384,253,219,128,82,142,222,100,45,311,306,100,234,80,392,90,282,11,372,28,140,300,20,346,400,183,70,280,460,92,50,358,44,410,0,52,80,64,436,324,402,0,374,0,0,374,184,58,386,388,68,320,0,0,0],[256,256,384,128,192,256,192,0,256,192,192,0,0,128,192,256,0,64,128,384,192,448,192,64,256,320,256,448,0,0,448,64,64,256,384,128,64,64,64,384,320,384,256,384,0,0,384,448,0,256,448,384,128,128,64,256,301,395,441,228,127,453,31,200,28,391,186,190,4,71,392,56,0,311,392,374,28,483,20,346,408,372,120,126,504,502,50,358,44,128,4,376,482,64,298,324,402,0,374,116,58,250,252,378,386,388,68,320,0],[384,384,0,128,320,0,256,448,0,192,256,128,192,256,128,384,0,256,256,0,256,64,448,128,384,384,0,320,0,128,0,256,448,64,128,0,256,384,128,256,64,128,128,0,256,192,256,384,128,384,128,128,384,64,256,284,304,228,264,52,28,128,82,160,114,190,76,302,306,100,234,88,160,374,260,194,372,28,140,300,100,450,504,178,70,280,460,92,50,136,326,64,454,52,80,64,436,324,402,264,454,378,184,374,184,58,386,388,68],[256,256,320,256,384,128,448,256,256,448,0,0,320,320,384,256,256,256,192,256,0,192,0,256,256,384,128,64,128,0,0,128,64,256,64,128,320,192,256,448,448,128,128,448,384,384,64,64,256,256,64,64,256,384,384,200,267,453,403,128,219,253,219,180,162,71,234,100,306,311,306,180,420,483,140,28,372,11,372,28,88,256,50,92,460,280,70,280,460,0,264,324,436,64,80,52,80,64,436,128,68,388,386,58,184,374,184,58,386],[0,0,384,256,128,0,128,384,0,128,128,0,0,256,256,128,448,320,384,384,256,448,0,448,384,64,384,320,448,128,64,0,128,64,192,384,320,192,128,256,128,256,384,0,448,320,192,192,0,448,384,0,64,384,256,110,366,100,222,142,82,128,219,494,282,90,392,80,234,100,306,366,400,346,20,300,140,28,372,11,0,410,44,358,50,92,460,280,70,0,374,0,402,324,436,64,80,52,80,0,0,320,68,388,386,58,184,374,184],[0,0,256,256,384,128,320,448,0,64,256,0,448,192,192,384,64,64,448,128,256,128,384,384,0,0,192,128,384,0,192,64,192,256,320,256,128,448,192,64,128,384,192,128,192,320,448,320,0,192,0,256,384,0,64,0,321,311,45,100,222,142,82,0,0,503,282,90,392,80,234,0,0,183,400,346,20,300,140,28,0,0,0,410,44,358,50,92,460,0,0,0,374,0,402,324,436,64,80,0,0,0,0,320,68,388,386,58,184],[128,0,256,384,0,384,128,256,0,384,0,384,128,0,384,0,64,448,0,384,384,64,384,192,0,64,0,448,192,0,320,256,384,64,192,0,0,128,128,448,192,0,0,192,192,128,192,320,0,0,0,192,0,256,384,0,0,0,321,311,45,100,222,0,0,0,0,503,282,90,392,0,0,0,0,183,400,346,20,300,0,0,0,0,0,410,44,358,50,0,0,0,0,0,374,0,402,324,436,0,0,0,0,0,0,320,68,388,386],[0,256,128,256,0,384,320,192,0,448,256,0,64,192,64,0,0,0,64,0,0,448,384,64,0,0,0,64,0,0,0,0,320,256,384,0,0,0,0,128,128,0,0,0,0,192,192,128,0,0,0,0,0,192,0,0,0,0,0,0,321,311,45,0,0,0,0,0,0,503,282,0,0,0,0,0,0,183,400,346,0,0,0,0,0,0,0,410,44,0,0,0,0,0,0,0,374,0,402,0,0,0,0,0,0,0,0,320,68],[0,0,320,0,0,0,0,192,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,321,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,183,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,374,0,0,0,0,0,0,0,0,0,0],[320,192,64,256,384,320,128,128,448,0,64,0,256,128,448,192,448,128,256,320,0,0,0,320,384,320,384,192,192,448,64,192,128,0,128,320,192,128,128,448,256,0,256,0,192,64,320,256,320,448,320,128,256,128,64,64,64,192,192,320,448,320,192,384,384,256,384,64,0,384,256,253,219,128,82,142,222,100,45,311,311,306,100,234,80,392,90,282,503,11,372,28,140,300,20,346,400,183,0,70,280,460,92,50,358,44,410,0,0],[384,256,64,256,64,256,384,256,128,192,256,256,192,0,64,256,192,192,384,0,0,128,192,256,256,0,64,128,256,384,192,448,192,64,0,256,320,256,448,0,256,0,448,64,64,256,384,128,128,64,64,64,384,320,192,384,256,384,0,0,384,448,128,0,256,448,384,128,128,64,192,256,301,395,441,228,127,453,31,100,200,28,391,186,190,4,71,392,90,56,0,311,392,374,28,483,20,346,400,408,372,120,126,504,502,50,358,44,410],[128,256,256,384,384,384,0,0,128,320,192,0,256,448,384,0,192,256,448,128,192,256,128,320,384,0,256,256,448,0,256,64,448,128,448,384,384,0,320,0,128,128,0,256,448,64,128,256,0,256,384,128,256,64,448,128,128,0,256,192,256,384,192,128,384,128,128,384,64,256,384,284,304,228,264,52,28,128,82,142,160,114,190,76,302,306,100,234,80,88,160,374,260,194,372,28,140,300,20,100,450,504,178,70,280,460,92,50,358],[128,384,384,256,128,256,320,448,256,384,448,128,448,256,448,256,448,0,384,0,320,320,384,0,256,256,256,192,320,256,0,192,0,256,448,256,384,128,64,128,256,0,0,128,64,256,64,0,128,320,192,256,448,448,320,128,128,448,384,384,64,64,64,256,256,64,64,256,384,384,384,200,267,453,403,128,219,253,219,128,180,162,71,234,100,306,311,306,100,180,420,483,140,28,372,11,372,28,140,88,256,50,92,460,280,70,280,460,92],[256,256,0,0,256,0,384,384,256,128,0,0,128,384,128,0,128,128,384,0,0,256,256,0,128,448,320,384,192,384,256,448,0,448,128,384,64,384,320,448,128,128,64,0,128,64,192,0,384,320,192,128,256,128,320,256,384,0,448,320,192,192,64,0,448,384,0,64,384,256,384,110,366,100,222,142,82,128,219,253,494,282,90,392,80,234,100,306,311,366,400,346,20,300,140,28,372,11,372,0,410,44,358,50,92,460,280,70,280],[384,0,448,0,320,0,256,0,256,384,320,128,320,448,448,0,64,256,448,0,448,192,192,256,384,64,64,448,384,128,256,128,384,384,128,0,0,192,128,384,256,0,192,64,192,256,320,64,256,128,448,192,64,128,256,384,192,128,192,320,448,320,192,0,192,0,256,384,0,64,384,0,321,311,45,100,222,142,82,128,0,0,503,282,90,392,80,234,100,0,0,183,400,346,20,300,140,28,372,0,0,0,410,44,358,50,92,460,280],[256,384,256,128,128,0,256,384,384,0,256,384,128,256,0,0,384,0,128,384,128,0,384,0,0,64,448,0,64,384,384,64,384,192,384,0,64,0,448,192,128,0,320,256,384,64,192,256,0,0,128,128,448,192,64,0,0,192,192,128,192,320,448,0,0,0,192,0,256,384,0,0,0,0,321,311,45,100,222,142,0,0,0,0,503,282,90,392,80,0,0,0,0,183,400,346,20,300,140,0,0,0,0,0,410,44,358,50,92],[128,0,192,0,448,256,128,0,256,0,192,384,320,192,320,0,448,256,448,0,64,192,64,0,0,0,0,64,448,0,0,448,384,64,384,0,0,0,64,0,448,0,0,0,320,256,384,64,0,0,0,0,128,128,448,0,0,0,0,192,192,128,192,0,0,0,0,0,192,0,256,0,0,0,0,0,321,311,45,100,0,0,0,0,0,0,503,282,90,0,0,0,0,0,0,183,400,346,20,0,0,0,0,0,0,0,410,44,358],[0,384,0,0,320,0,320,384,0,0,384,0,0,192,320,0,0,0,448,0,0,0,64,192,0,0,0,0,0,0,0,0,0,448,384,0,0,0,0,0,64,0,0,0,0,0,320,256,0,0,0,0,0,0,128,0,0,0,0,0,0,192,192,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,321,311,0,0,0,0,0,0,0,0,503,0,0,0,0,0,0,0,0,183,400,0,0,0,0,0,0,0,0,0,410],[192,128,448,320,192,192,64,128,256,384,128,320,128,128,256,448,0,64,192,0,256,128,448,0,192,448,128,256,0,320,0,0,0,320,192,384,320,384,192,192,320,448,64,192,128,0,128,384,320,192,128,128,448,256,384,0,256,0,192,64,320,256,192,320,448,320,128,256,128,64,192,64,64,192,192,320,448,320,192,128,384,384,256,384,64,0,384,256,0,253,219,128,82,142,222,100,45,311,321,311,306,100,234,80,392,90,282,503,0],[0,256,448,384,448,256,64,320,256,64,192,256,384,256,384,128,192,256,128,256,192,0,64,448,256,192,192,384,256,0,0,128,192,256,128,256,0,64,128,256,128,384,192,448,192,64,0,192,256,320,256,448,0,256,128,0,448,64,64,256,384,128,192,128,64,64,64,384,320,192,256,384,256,384,0,0,384,448,128,0,0,256,448,384,128,128,64,192,384,256,301,395,441,228,127,453,31,100,45,200,28,391,186,190,4,71,392,90,282],[256,128,448,128,256,256,256,320,384,384,256,384,0,0,192,128,320,192,256,0,256,448,384,256,0,192,256,448,192,128,192,256,128,320,384,384,0,256,256,448,320,0,256,64,448,128,448,256,384,384,0,320,0,128,128,128,0,256,448,64,128,256,0,0,256,384,128,256,64,448,128,128,128,0,256,192,256,384,192,320,128,384,128,128,384,64,256,384,64,284,304,228,264,52,28,128,82,142,222,160,114,190,76,302,306,100,234,80,392],[0,256,448,128,64,384,384,256,256,128,192,256,320,448,64,256,384,448,64,128,448,256,448,192,256,448,0,384,128,0,320,320,384,0,64,256,256,256,192,320,384,256,0,192,0,256,448,384,256,384,128,64,128,256,320,0,0,128,64,256,64,0,256,128,320,192,256,448,448,320,448,128,128,448,384,384,64,64,64,192,256,256,64,64,256,384,384,384,256,200,267,453,403,128,219,253,219,128,82,180,162,71,234,100,306,311,306,100,234],[0,0,448,256,384,256,0,448,0,256,384,0,384,384,192,256,128,0,128,0,128,384,128,192,0,128,128,384,256,0,0,256,256,0,64,128,448,320,384,192,192,384,256,448,0,448,128,192,384,64,384,320,448,128,128,128,64,0,128,64,192,0,256,384,320,192,128,256,128,320,448,256,384,0,448,320,192,192,64,64,0,448,384,0,64,384,256,384,384,110,366,100,222,142,82,128,219,253,219,494,282,90,392,80,234,100,306,311,306],[0,256,64,384,192,0,448,320,0,320,64,0,256,0,384,256,384,320,256,128,320,448,448,0,0,64,256,448,128,0,448,192,192,256,192,384,64,64,448,384,320,128,256,128,384,384,128,0,0,0,192,128,384,256,448,0,192,64,192,256,320,64,192,256,128,448,192,64,128,256,128,384,192,128,192,320,448,320,192,192,0,192,0,256,384,0,64,384,256,0,321,311,45,100,222,142,82,128,219,0,0,503,282,90,392,80,234,100,306],[384,384,128,256,0,384,256,256,128,128,0,0,256,384,128,384,0,256,384,384,128,256,0,256,0,384,0,128,0,384,128,0,384,0,128,0,64,448,0,64,448,384,384,64,384,192,384,384,0,64,0,448,192,128,384,0,320,256,384,64,192,256,320,0,0,128,128,448,192,64,128,0,0,192,192,128,192,320,448,320,0,0,0,192,0,256,384,0,64,0,0,0,321,311,45,100,222,142,82,0,0,0,0,503,282,90,392,80,234],[256,0,384,128,64,0,192,384,0,448,320,256,128,0,448,256,0,192,0,384,320,192,320,64,0,448,256,448,0,0,64,192,64,0,384,0,0,0,64,448,0,0,0,448,384,64,384,192,0,0,0,64,0,448,192,0,0,0,320,256,384,64,192,0,0,0,0,128,128,448,192,0,0,0,0,192,192,128,192,320,0,0,0,0,0,192,0,256,384,0,0,0,0,0,321,311,45,100,222,0,0,0,0,0,0,503,282,90,392],[0,128,192,0,448,384,0,0,0,320,256,0,320,384,320,0,0,384,0,0,0,192,320,192,0,0,0,448,256,0,0,0,64,192,64,0,0,0,0,0,64,0,0,0,0,448,384,64,0,0,0,0,0,64,0,0,0,0,0,0,320,256,384,0,0,0,0,0,0,128,128,0,0,0,0,0,0,192,192,128,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,321,311,45,0,0,0,0,0,0,0,0,503,282],[0,0,320,0,0,0,0,192,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,321,0,0,0,0,0,0,0,0,0,0],[256,320,448,192,384,128,448,128,320,192,192,192,64,128,0,256,384,128,192,320,128,128,256,448,448,0,64,192,320,0,256,128,448,0,320,192,448,128,256,0,448,320,0,0,0,320,192,256,384,320,384,192,192,320,384,448,64,192,128,0,128,384,384,320,192,128,128,448,256,384,128,0,256,0,192,64,320,256,192,64,320,448,320,128,256,128,64,192,448,64,64,192,192,320,448,320,192,128,192,384,384,256,384,64,0,384,256,0,192],[384,384,0,0,384,256,448,448,384,448,384,256,64,320,320,256,64,192,64,256,384,256,384,0,128,192,256,128,192,256,192,0,64,448,64,256,192,192,384,256,256,0,0,128,192,256,128,320,256,0,64,128,256,128,256,384,192,448,192,64,0,192,0,256,320,256,448,0,256,128,192,0,448,64,64,256,384,128,192,0,128,64,64,64,384,320,192,256,192,384,256,384,0,0,384,448,128,0,192,0,256,448,384,128,128,64,192,384,256],[128,256,256,256,448,128,448,256,128,256,256,256,256,320,192,384,384,256,320,384,0,0,192,320,128,320,192,256,64,0,256,448,384,256,256,0,192,256,448,192,64,128,192,256,128,320,384,0,384,0,256,256,448,320,320,0,256,64,448,128,448,256,0,384,384,0,320,0,128,128,192,128,0,256,448,64,128,256,0,64,0,256,384,128,256,64,448,128,256,128,128,0,256,192,256,384,192,320,448,128,384,128,128,384,64,256,384,64,0],[256,384,320,0,448,256,448,64,128,64,448,384,384,256,384,256,128,192,0,256,320,448,64,128,256,384,448,64,448,128,448,256,448,192,64,256,448,0,384,128,384,0,320,320,384,0,64,0,256,256,256,192,320,384,384,256,0,192,0,256,448,384,64,256,384,128,64,128,256,320,192,0,0,128,64,256,64,0,256,0,128,320,192,256,448,448,320,448,320,128,128,448,384,384,64,64,64,192,192,256,256,64,64,256,384,384,384,256,384],[0,128,128,0,192,0,448,256,256,384,256,256,0,448,320,0,256,384,192,0,384,384,192,448,256,128,0,128,0,0,128,384,128,192,256,0,128,128,384,256,192,0,0,256,256,0,64,0,128,448,320,384,192,192,384,384,256,448,0,448,128,192,64,384,64,384,320,448,128,128,192,128,64,0,128,64,192,0,256,0,384,320,192,128,256,128,320,448,320,256,384,0,448,320,192,192,64,64,64,0,448,384,0,64,384,256,384,384,384],[128,128,384,0,128,256,64,192,384,192,256,0,448,320,320,0,320,64,64,0,256,0,384,256,256,384,320,256,0,128,320,448,448,0,320,0,64,256,448,128,448,0,448,192,192,256,192,320,384,64,64,448,384,320,192,128,256,128,384,384,128,0,128,0,0,192,128,384,256,448,128,0,192,64,192,256,320,64,192,0,256,128,448,192,64,128,256,128,320,384,192,128,192,320,448,320,192,192,64,0,192,0,256,384,0,64,384,256,384],[384,0,256,384,128,384,128,128,256,0,0,384,256,256,384,128,128,0,128,0,256,384,128,0,384,0,256,384,128,384,128,256,0,256,128,0,384,0,128,0,0,384,128,0,384,0,128,256,0,64,448,0,64,448,384,384,384,64,384,192,384,384,128,0,64,0,448,192,128,384,256,0,320,256,384,64,192,256,320,64,0,0,128,128,448,192,64,128,256,0,0,192,192,128,192,320,448,320,192,0,0,0,192,0,256,384,0,64,384],[128,0,64,256,64,0,384,0,128,64,384,0,192,384,64,0,448,320,0,256,128,0,448,0,256,0,192,0,384,384,320,192,320,64,0,0,448,256,448,0,128,0,64,192,64,0,384,0,0,0,0,64,448,0,64,0,0,448,384,64,384,192,384,0,0,0,64,0,448,192,128,0,0,0,320,256,384,64,192,256,0,0,0,0,128,128,448,192,64,0,0,0,0,192,192,128,192,320,448,0,0,0,0,0,192,0,256,384,0],[384,0,128,0,64,128,192,0,0,448,320,384,0,0,192,0,320,256,128,0,320,384,320,0,0,0,384,0,192,0,0,192,320,192,320,0,0,0,448,256,448,0,0,0,64,192,64,0,0,0,0,0,0,64,448,0,0,0,0,448,384,64,384,0,0,0,0,0,64,0,448,0,0,0,0,0,320,256,384,64,0,0,0,0,0,0,128,128,448,0,0,0,0,0,0,192,192,128,192,0,0,0,0,0,0,0,192,0,256],[256,384,448,0,192,0,320,64,0,0,0,0,0,192,0,0,0,0,320,0,0,0,320,384,0,0,0,0,384,0,0,0,0,192,320,0,0,0,0,0,448,0,0,0,0,0,64,192,0,0,0,0,0,0,0,0,0,0,0,0,0,448,384,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,320,256,0,0,0,0,0,0,0,0,128,0,0,0,0,0,0,0,0,192,192,0,0,0,0,0,0,0,0,0,192]]],"constraints":[[[64,256,256,64,192,448,384,256,128,192,128,64,448,448,256,448,320,128,0,256,384,128,448,192,64,128,128,256,192,192,0,320,448,64,128,0,256,128,192,0,64,448,192,128,256,0,192,128,64,0,0,0,64,448,256,384,64,384,448,448,64,384,192,192,320,448,128,0,128,384,384,64,448,128,128,192,256,384,128,448,0,256,0,448,320,64,256,448,320,64,192,64,128,256,128,320,448,192,128,320,320,448,448,64,192,64,448,128,448],[0,384,64,128,256,256,384,64,256,192,448,128,192,128,192,0,320,320,320,256,64,192,320,0,0,384,256,384,256,384,192,0,384,448,448,256,192,0,320,448,320,0,448,192,384,256,0,0,256,0,128,192,0,384,320,256,256,64,384,0,384,256,64,128,448,192,192,64,0,192,0,0,64,256,448,256,256,128,192,128,0,448,64,320,0,128,128,448,256,384,320,320,64,384,320,448,0,448,192,128,0,128,256,256,128,192,384,0,448],[0,256,0,0,128,128,64,192,128,384,320,384,448,256,320,384,64,256,384,128,320,64,128,128,256,384,0,64,448,384,128,320,0,0,448,256,320,448,448,64,64,128,384,64,320,192,448,384,256,448,128,192,448,128,448,384,128,192,0,320,64,64,64,0,448,0,0,320,448,64,256,256,192,0,128,384,384,256,256,192,128,320,448,256,192,384,128,448,448,0,320,192,64,384,0,384,256,192,448,384,0,0,128,64,256,320,192,320,128],[0,256,0,128,64,128,0,320,128,320,0,0,128,64,0,0,192,384,128,128,448,128,0,256,256,320,320,384,192,384,128,256,192,192,192,128,128,320,0,128,256,384,320,64,64,192,448,448,0,0,64,64,320,64,448,384,384,448,64,384,64,64,0,256,448,448,128,320,384,192,448,256,64,384,192,256,384,448,448,192,384,320,320,64,320,320,128,192,320,384,256,0,64,192,192,448,320,128,64,0,128,320,256,320,448,256,0,256,320],[0,384,0,128,0,0,0,0,384,0,128,128,256,128,0,0,256,0,0,128,128,256,0,256,384,256,0,0,0,384,64,192,0,320,448,256,0,448,128,448,384,256,64,128,192,64,0,128,128,192,128,384,192,448,0,0,320,448,0,0,256,320,320,384,256,384,320,448,64,320,64,0,64,384,256,64,256,384,256,0,256,448,0,64,384,64,256,0,448,128,320,64,256,384,448,384,64,320,192,128,0,128,320,256,448,320,384,256,384],[0,128,0,384,0,0,0,0,128,0,384,384,0,128,0,0,0,0,0,128,0,384,0,128,384,0,128,0,384,0,0,0,0,0,0,384,384,256,256,0,384,0,64,64,128,64,320,256,384,128,64,256,320,384,128,384,128,320,448,384,320,128,192,384,192,192,256,384,448,0,64,0,128,64,320,448,0,320,64,384,0,320,384,320,256,384,448,384,64,256,384,448,256,192,384,64,320,192,64,384,448,0,0,448,128,192,448,192,128],[0,128,0,384,0,0,0,0,128,0,384,128,128,256,256,256,0,128,256,128,0,256,384,384,384,384,256,0,128,0,0,128,384,128,0,384,128,128,384,128,256,128,0,256,0,0,256,0,256,128,0,256,384,0,128,0,64,320,384,64,192,0,192,256,256,320,384,192,0,128,256,384,192,128,64,64,128,128,128,320,0,192,384,0,192,64,128,64,448,128,0,0,0,448,320,64,384,384,0,384,256,192,448,384,64,192,320,64,64],[0,0,0,0,0,0,0,0,0,256,256,384,64,320,384,128,0,64,384,256,384,320,448,0,256,448,448,256,0,0,0,192,64,64,384,384,192,0,192,0,256,128,0,192,128,448,384,64,128,448,256,128,320,384,192,256,0,320,256,192,320,256,192,0,320,256,384,0,128,192,0,128,320,256,384,256,192,128,256,448,256,320,320,128,320,320,64,320,384,0,64,320,64,128,256,128,448,384,384,256,256,128,256,448,384,128,64,64,128],[0,256,0,256,0,0,0,0,256,256,0,256,0,0,0,256,128,384,256,384,64,448,128,192,128,128,64,0,64,0,0,320,192,384,192,0,448,448,0,384,192,0,0,64,192,64,0,64,128,192,256,64,0,0,320,384,0,448,256,64,128,320,192,384,64,384,384,448,384,64,192,128,320,0,384,0,128,384,128,128,384,320,448,128,192,256,64,0,128,256,384,256,448,320,64,256,256,384,128,128,128,64,128,256,384,64,256,448,64],[0,384,0,128,0,0,0,0,384,0,128,128,0,384,0,0,256,256,256,384,0,384,0,384,128,256,384,0,384,0,0,256,0,256,0,384,256,128,0,384,0,128,0,128,0,384,0,128,0,0,256,0,256,256,0,384,0,128,0,384,0,384,0,384,384,256,256,0,384,384,128,128,64,448,128,192,320,128,320,448,256,384,448,0,192,128,0,128,448,128,0,448,192,256,192,128,64,384,192,0,64,64,256,0,320,384,192,256,256],[0,64,0,192,0,256,0,256,64,128,320,192,0,192,256,256,256,384,128,64,0,192,256,192,448,0,320,384,448,0,0,0,0,384,0,320,384,320,256,64,128,192,0,448,256,64,256,64,0,384,256,128,128,384,128,320,0,320,0,320,0,64,256,192,256,192,256,448,384,320,128,0,0,256,256,256,256,128,256,256,64,256,448,384,192,0,192,384,64,64,448,256,128,0,448,320,448,128,128,384,128,320,384,320,128,128,0,64,0],[0,0,0,0,0,0,0,0,256,128,128,256,0,128,256,256,384,256,128,0,0,128,0,0,0,128,0,0,384,0,0,384,0,128,0,0,256,128,256,128,128,0,0,256,256,256,256,384,0,0,256,384,384,384,384,0,0,0,0,384,0,0,256,256,384,384,0,256,0,384,256,256,0,384,256,384,256,384,0,128,0,256,384,128,256,0,0,256,0,128,64,64,128,448,320,0,320,448,128,128,128,448,256,64,256,384,384,192,256],[0,0,0,0,0,0,0,0,0,256,256,0,0,256,0,0,256,0,256,0,0,256,0,0,0,256,0,0,256,0,0,256,0,256,0,0,256,0,256,256,0,0,0,256,0,0,0,0,256,128,384,0,384,128,0,256,0,128,256,128,256,0,256,256,384,256,384,128,0,0,256,0,0,128,0,256,0,0,0,0,256,256,128,256,256,384,384,0,384,256,0,0,256,0,256,384,0,128,0,0,256,0,128,384,256,256,0,256,256],[0,0,0,0,0,0,0,0,256,128,128,256,0,128,256,256,384,256,128,0,0,128,0,0,0,128,0,0,384,0,0,384,0,128,0,256,384,256,0,256,256,256,0,384,0,128,0,128,0,0,128,0,384,256,128,256,0,256,256,0,256,0,0,0,128,384,128,256,0,256,128,256,0,128,256,256,256,256,256,384,0,128,256,384,0,384,384,0,256,256,0,128,0,256,0,128,256,384,256,256,0,128,0,0,0,128,384,256,256],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,0,0,0,256,0,256,256,128,384,0,128,256,0,128,256,128,256,256,384,256,128,384,256,0,0,128,0,0,0,0,256,0,384,256,256,128,384,256,0,256,256,256,256,384,0,256,384,384,384,256,128,256,128,0,0,128,256,0,256,384,256,256,256,256,128,128,128,0,0,384,256,256,0,0,256,384,256,128,256,0,256,256,384,128,128,384,256,128,0,256,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,128,128,256,256,0,128,256,384,0,0,384,384,256,256,0,256,256,384,256,256,256,0,128,256,0,0,0,256,0,384,0,384,256,0,0,256,128,256,128,256,0,256,0,0,0,256,256,0,0,0,0,256,128,384,128,256,0,256,0,256,0,128,256,256,0,128,384,0,128,384,384,256,0,256,0,128,256,128,256,256,0,256,0,0,384,0,384,384,0,0,128,128,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,128,128,0,384,128,256,0,128,256,128,256,0,0,0,384,128,256,128,256,256,0,256,256,128,256,256,256,256,0,256,384,0,256,384,128,0,0,0,0,384,0,128,256,256,0,128,384,0,256,128,384,256,0,0,0,384,256,384,256,256,0,256,0,256,384,256,384,128,384,128,384,256,128],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,0,0,0,0,0,256,0,256,0,0,0,0,256,256,0,0,0,0,0,0,0,256,0,256,128,128,0,384,128,256,128,256,0,128,256,128,256,0,256,128,0,0,384,128,256,128,256,384,0,256,0,256,256,128,256,256,256,384,256,256,0,256,384,0,256,384,384,128,384],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,0,0,0,0,0,256,0,256,0,0,0,0,256,256,0,0,0,0,0,0,0,256,0,0,0,0,256,256,0,0,0,0,0,0,0,256,0,256,0,256,256,128,128,0,128,128,256,384,384,256,0,128,256,128,256,0,256,384,256,0,256,128,384,256,128,256,384,256,384],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,0,0,0,0,0,256,0,256,0,0,0,0,256,256,0,0,0,0,0,0,0,256,0,0,0,0,256,256,0,0,0,0,0,0,0,256,0,256,0,256,0,0,0,0,256,256,0,0,0,0,0,0,0,0,0,256,0,256,0,256,128,128,0,384,128,256,384,384,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,0,0,0,0,256,0,0,0,256,0,0,0,0,0,256,0,0,0,0,256,0,0,0,0,0,0,256,0,256,0,0,0,0,256,256,0,0,0,0,0,0,0,256,0,0,0,0,256,256,0,0,256,0,0,0,0,256,0,256,0,0,0,0,0,0,256,256,0,256,0,0,0,0,0,0,0,256,0,0,0,0,0,0,256,256,0,0,256,0,256],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,0,0,0,0,256,0,0,0,0,0,256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,0,256,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,0,256,0,256,256,0,256,0,256,0,0,0,0,256,256,256,256,0,256,0,0,0,256,0,0,0,0,256,0,0,256,0,256,0,256,0,256,0,256,0,256,256,0,256,256,0,0,0,0,0,256,0,0,0,0,256,0,256,256,256,256,256,256,0,256,0,256,0,0,0,256,0,0,0,0,0,0,0,256,0,0,0,256,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,256,0,0,0,0,256,0,0,0,0,0,256,0,256,0,0,0,0,0,256,0,0,0,0,0,0,0,256,0,0,256,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,256,0,256],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,256,0,0,0,0,0,256,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,256,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,0,256,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,256,0,256,0,0,0,0,256,0,0,0,256,0,0,0,256,0,256,0,256,0,0,0,0,0,256,0,0,0,256,0,0,0,0,256,0,256,0,0,256,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,256,0,0,0,0,0,256,0,0,0,0,0,0,0,256,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,256,0,256,0,0,0,0,0,256,0,0,0,0,0,0,0,0,0,256,0,256,0,0,0,0,0,0,256,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,256,0,256,256,0,0,0,0,256,0,0,0,256,0,0,0,0,0,256,0,0,0,256,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,256,0,256,256,256],[0,0,0,256,0,256,0,256,0,0,0,256,0,256,0,256,0,256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,0,256,0,256,0,256,256,0,256,0,256,0,256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,256,0,256,256,0,256,0,0,0,0,0,256,0,256,0,256,0,0,0,0,0,256,0,256,0,256,0,256,0,256,0,256,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,256,0,256,0,256,0,256,0,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,0,256,0,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,0,256,0,256,0,256,0,256,0,256,0,256,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,0,256,0,0,0,0,0,256,0,256,0,256,0,0,0,0,0,0,0,256,0,256,0,256,0,256,256,0,256,0,256,0,256,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,0,256,0,256,0,256,0,256,0,256,0,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,0,256,0,0,0,0,0,0,0,0,0,0,0]],[[64,192,448,256,256,192,64,64,320,128,256,384,64,384,0,192,320,320,256,320,448,384,0,384,256,128,384,320,64,192,384,384,256,64,256,64,0,448,320,192,384,0,256,384,64,0,192,192,320,64,384,256,0,64,384,192,0,0,0,192,320,256,384,128,192,128,320,320,192,128,64,64,448,320,384,0,384,128,128,320,192,320,384,384,64,256,128,384,320,0,256,0,320,448,192,256,320,448,128,192,64,192,384,256,384,448,320,64,384],[0,0,128,384,64,128,256,448,256,384,64,256,192,448,384,128,192,128,192,0,320,320,320,320,256,64,192,320,0,0,384,256,384,256,320,384,192,0,384,448,448,256,192,0,320,448,320,0,0,448,192,384,256,0,0,256,0,128,192,0,384,320,64,256,256,64,384,0,384,256,64,128,448,192,192,64,0,192,0,192,0,64,256,448,256,256,128,192,128,0,448,64,320,0,128,128,448,256,0,384,320,320,64,384,320,448,0,448,192],[0,256,64,256,0,256,384,320,384,64,192,128,128,320,320,128,192,0,320,128,320,256,384,256,128,320,64,384,384,0,384,0,64,192,128,128,128,64,256,256,448,256,320,448,192,64,320,64,384,128,64,320,192,192,384,0,448,128,192,192,384,448,256,384,384,192,256,64,320,64,320,256,192,256,0,320,448,64,256,128,0,448,0,128,128,384,256,256,448,128,320,448,0,448,128,128,192,192,320,256,64,448,64,384,0,128,0,448,448],[0,0,0,0,0,384,64,64,256,448,256,256,64,192,448,128,448,448,192,128,0,384,0,0,256,0,320,384,128,0,64,448,64,128,192,256,256,448,64,64,128,128,64,0,64,320,192,192,0,64,128,384,384,384,448,256,64,64,0,0,64,384,192,256,0,128,192,320,128,128,448,256,384,320,384,128,192,0,64,320,0,0,128,448,384,256,64,64,384,0,128,0,448,256,64,256,128,0,448,128,448,320,128,192,64,448,192,192,256],[0,128,0,384,0,0,0,0,384,384,256,128,0,0,256,0,256,384,128,128,128,0,0,128,128,128,384,128,384,0,128,128,384,384,256,256,64,448,0,64,192,0,384,448,384,320,128,128,128,64,384,192,64,384,256,256,64,256,128,64,448,0,448,256,448,192,256,256,384,64,320,256,384,384,320,448,448,320,448,0,128,192,384,384,192,256,256,128,384,256,448,256,320,256,320,256,384,320,448,0,320,64,0,256,320,384,320,320,192],[0,384,0,128,0,0,0,0,384,256,384,128,0,128,0,256,384,128,0,128,0,0,256,256,384,384,384,128,256,256,128,256,256,128,128,384,0,128,256,256,128,128,128,128,384,0,256,0,384,64,448,256,192,320,128,256,384,192,128,64,128,256,0,384,0,192,192,256,320,0,320,0,448,192,0,0,448,128,448,128,384,384,320,448,64,256,448,192,128,256,192,256,320,0,384,448,128,320,64,384,256,320,384,64,0,320,320,64,192],[0,384,0,128,0,0,0,0,256,64,192,256,256,448,128,128,192,384,320,256,448,384,128,64,0,320,64,384,128,256,0,0,320,192,64,256,0,448,0,384,320,128,192,192,192,320,448,384,128,0,192,192,448,192,128,384,448,0,192,448,384,64,64,384,64,128,128,384,128,448,256,384,192,448,256,0,448,64,256,384,256,256,256,448,448,256,256,0,256,128,128,320,384,128,64,128,256,384,0,0,320,320,320,64,64,64,0,192,192],[0,128,0,384,0,0,0,0,128,0,384,384,256,384,256,384,64,320,384,256,256,192,384,320,384,256,64,192,0,0,192,320,256,384,64,128,0,448,192,448,0,256,320,256,192,128,384,448,128,0,64,256,320,384,448,0,64,128,256,192,128,448,64,256,64,128,128,256,128,128,384,128,320,448,256,448,384,448,384,256,384,384,384,192,64,64,384,0,384,0,256,64,128,384,0,192,0,448,192,256,192,448,448,320,320,320,320,384,0],[0,384,0,128,0,0,0,0,384,0,128,128,256,128,256,0,0,256,0,128,128,0,256,0,256,64,64,128,64,384,128,320,0,320,384,384,0,448,192,256,192,384,448,64,0,256,192,0,256,0,320,192,320,0,320,0,192,384,320,128,256,448,0,128,64,128,128,256,192,320,256,0,192,64,0,0,384,192,448,128,384,256,128,448,320,0,128,384,320,384,384,320,384,384,448,320,192,192,192,256,256,384,448,384,0,192,384,384,256],[0,128,0,384,0,0,0,0,128,0,384,384,0,128,256,0,0,0,0,128,256,128,256,384,384,0,384,0,384,0,256,0,0,256,0,128,0,128,0,384,0,384,256,128,0,384,0,128,0,0,256,0,256,0,256,128,0,128,0,384,256,384,0,128,128,256,256,0,128,128,128,0,384,0,0,256,128,256,384,256,256,64,192,0,64,192,0,448,64,256,256,64,0,448,256,0,256,448,256,0,256,448,64,0,448,128,448,256,320],[0,256,0,256,0,0,0,0,256,0,256,256,0,256,0,0,0,0,0,256,256,0,256,256,256,0,0,0,256,0,256,0,0,256,0,256,0,0,0,0,0,256,256,256,0,256,0,256,0,0,256,0,256,0,256,256,0,0,256,256,0,256,0,128,64,320,384,64,64,384,64,128,0,320,384,192,384,384,384,192,256,0,192,192,384,192,0,64,0,256,448,320,256,384,320,256,320,0,0,256,384,448,192,448,128,448,192,0,320],[0,64,0,448,0,0,0,0,64,0,448,448,384,192,0,0,0,128,256,320,256,64,384,320,192,0,64,256,64,256,0,0,128,256,256,64,0,448,0,192,0,192,128,192,256,448,384,448,256,0,128,256,384,256,0,64,128,192,384,448,128,320,128,192,0,192,0,192,0,448,256,0,256,128,256,256,128,0,384,256,320,0,448,256,64,256,64,256,64,192,256,320,128,64,0,64,128,192,128,384,64,320,384,448,64,256,64,320,384],[0,0,0,0,0,0,0,0,0,0,0,256,128,128,0,256,0,128,256,256,384,256,128,384,0,0,128,0,0,0,128,0,0,384,0,0,0,384,0,128,0,0,256,128,256,128,128,256,0,0,256,256,256,256,384,0,0,256,384,384,384,384,384,0,0,0,0,384,0,0,256,256,384,384,0,256,0,384,256,256,256,0,384,256,384,256,384,0,128,0,256,384,128,256,0,0,256,0,128,128,64,64,128,448,320,0,320,448,128],[0,0,0,0,0,0,0,0,0,0,0,0,256,256,256,0,0,256,0,0,256,0,256,0,0,0,256,0,0,0,256,0,0,256,256,0,0,256,0,256,0,0,256,0,256,256,0,0,0,0,256,0,0,0,0,256,128,384,0,384,128,0,128,256,0,128,256,128,256,0,256,256,384,256,384,128,0,0,256,384,0,0,128,0,256,0,0,0,0,256,256,128,256,256,384,384,0,384,256,256,0,0,256,0,256,384,0,128,0],[0,0,0,0,0,0,0,0,0,0,0,256,128,128,256,256,0,128,256,256,384,256,128,128,0,0,128,0,0,0,128,0,0,384,0,0,0,384,0,128,0,256,384,256,0,256,256,0,256,0,384,0,128,0,128,0,0,128,0,384,256,128,0,256,0,256,256,0,256,0,0,0,128,384,128,256,0,256,128,128,256,0,128,256,256,256,256,256,384,0,128,256,384,0,384,384,0,256,0,256,0,128,0,256,0,128,256,384,256],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,0,256,0,0,256,0,256,256,128,384,0,128,128,256,0,128,256,128,256,256,384,256,128,384,256,0,0,0,128,0,0,0,0,256,0,384,256,256,128,384,0,256,0,256,256,256,256,384,0,256,384,384,384,256,128,256,128,128,0,0,128,256,0,256,384,256,256,256,256,128,128,128,0,0,384,256,256,256,0,0,256,384,256,128,256,0,256],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,128,128,256,128,256,0,128,256,384,0,0,384,384,256,384,256,0,256,256,384,256,256,256,0,128,256,0,128,0,0,256,0,384,0,384,256,0,0,256,128,256,128,128,256,0,256,0,0,0,256,256,0,0,0,0,256,128,384,128,128,256,0,256,0,256,0,128,256,256,0,128,384,0,128,384,384,256,0,128,256,0,128,256,128,256,256,0,256,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,256,128,128,0,384,128,256,256,0,128,256,128,256,0,0,0,384,128,256,128,256,128,256,0,256,256,128,256,256,256,256,0,256,384,0,256,384,128,128,0,0,0,0,384,0,128,256,256,0,128,384,0,256,128,384,256,0,128,0,0,384,256,384,256,256,0,256,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,0,256,256,0,0,0,0,0,0,256,0,256,0,0,0,0,256,256,0,0,0,0,0,0,0,0,256,0,256,128,128,0,384,128,256,128,128,256,0,128,256,128,256,0,256,128,0,0,384,128,256,128,256,384,0,128,256,0,256,256,128,256,256,256,384,256],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,0,256,256,0,0,0,0,0,0,256,0,256,0,0,0,0,256,256,0,256,0,0,0,0,0,0,256,0,0,0,0,256,256,0,0,0,256,0,0,0,0,256,0,256,0,256,256,128,128,0,128,128,256,384,384,0,256,0,128,256,128,256,0,256,384,256],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,256,0,0,0,0,0,256,0,0,0,256,0,256,0,0,0,0,256,0,0,0,0,256,0,0,256,0,0,0,0,256,0,256,0,0,0,0,256,256,0,256,0,0,0,0,0,0,256,0,0,0,0,256,256,0,0,256,0,0,0,0,0,256,0,256,0,0,0,0,0,0,256,256,0,256,0,256,0,0,0,0,0,0,256,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,0,0,0,0,256,0,0,0,0,256,256,0,0,0,0,0,0,0,0,0,256,256,0,0,0,0,0,0,256,0,256,0,0,0,0,256,256,0,0,0,0,0,0,0,0,256,0,0,0,0,256,256,0,0,256,256,0,0,0,0,256,0,256,0,0,0,0,0,0,256,256,0,0,256,0,0,0,0,0,0,0,256,0,256,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,0,256,0,256,0,0,0,0,256,256,256,0,256,0,256,0,0,0,256,0,0,0,0,256,0,0,0,256,0,256,0,256,0,256,0,256,0,256,256,0,256,256,0,256,0,0,0,0,256,0,0,0,0,256,0,256,256,256,256,256,256,0,256,256,0,256,0,0,0,256,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,0,256,256,256,256,0,0,0,0,256,0,0,0,0,0,256,0,256,0,0,0,0,0,0,256,0,0,0,0,0,0,0,256,0,0,256,256,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,256,0,256,0,0,0,0,0,0,0,0,256,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,256,0,256,0,0,0,0,256,0,0,0,0,0,0,0,256,0,0,0,256,0,0,0,0,0,0,0,0,0,0,0,0,256,256,256,0,0,0,0,0,0,0,0,256,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,256,0,0,0,0,0,256,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,256,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,0,0,0,0,0,256,0,0,0,0,0,256,256,0,0,0,0,0,0,0,256,0,0,0,0,0,256,0,256,0,0,0,0,0,0,256,0,0,0,0,256,256,0,0,256,0,0,0,0,0,256,0,256,0,0,0,0,0,256,0,0,0,0,256,0,0,0,0,0,256,0,256,0,256,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,0,0,0,0,0,0,256,0,0,0,0,0,256,0,256,0,0,0,0,0,0,256,0,0,0,0,256,256,0,0,256,0,0,0,0,0,256,0,256,0,0,0,0,0,256,0,0,0,256,0,256,0,0,0,0,256,0,256,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,256,0,256,256,0,0,0,0,256,0,0,0,256,0,0,0,256,0,256,0,256,0,256,0,0,0,0,256,0,0,0,256,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,256,256,0,256,256,256,0,0,0,0,256,0,0,0,256,0],[0,0,0,0,0,256,0,256,256,0,256,0,0,0,0,256,0,256,0,256,0,256,0,256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,256,0,256,0,256,0,256,256,0,256,0,256,0,256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,0,0,0,0,0,0,256,0,256,0,256,0,0,0,0,0,0,256,0,256,0,256,0,256,0,256,0,256,0,256,0,0,0,0,0,0,0,256,0,256,0,256,0,256,0,256,0,256,0,256,0,256,0,0,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,0,256,0,0,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,0,256,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,256,0,256,0,256,256,0,256,0,256,0,0,0,0,0,0,256,0,256,0,256,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,256,0,256,0,256,0,256,0,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,0,256,256,0,256,0,256,0,256,0,256,0,0,0,0,0,0,0,0,0,0,256,0,256,0,256,0,256,0,256,0]]],"full_residual":[{"support":[[19,0],[19,1],[19,2],[19,3],[19,4],[19,5],[19,6],[19,7],[19,8],[19,9],[20,0],[20,1],[20,2],[20,3],[20,4],[20,5],[20,6],[20,7],[20,8],[20,9],[20,10],[21,0],[21,1],[21,2],[21,3],[21,4],[21,5],[21,6],[21,7],[21,8],[21,9],[21,10],[22,0],[22,1],[22,2],[22,3],[22,4],[22,5],[22,6],[22,7],[22,8],[22,9],[22,10],[22,11],[23,0],[23,1],[23,2],[23,3],[23,4],[23,5],[23,6],[23,7],[23,8],[23,9],[23,10],[23,11],[24,0],[24,1],[24,2],[24,3],[24,4],[24,5],[24,6],[24,7],[24,8],[24,9],[24,10],[24,11],[24,12],[25,0],[25,1],[25,2],[25,3],[25,4],[25,5],[25,6],[25,7],[25,8],[25,9],[25,10],[25,11],[25,12],[26,0],[26,1],[26,2],[26,3],[26,4],[26,5],[26,6],[26,7],[26,8],[26,9],[26,10],[26,11],[26,12],[26,13]],"matrix":[[320,256,256,320,448,192,384,256,128,448,128,320,192,192,256,192,64,128,0,256,384,128,192,448,320,128,128,256,448,448,0,64,192,320,128,0,256,128,448,0,320,192,448,128,256,0,448,128,320,0,0,0,320,192,256,384,320,384,192,192,320,384,448,448,64,192,128,0,128,384,384,320,192,128,128,448,256,384,128,192,0,256,0,192,64,320,256,192,64,320,448,320,128,256,128,64,192,448,128,64,64,192,192,320,448,320,192,128,192],[256,384,64,384,0,0,384,64,256,448,448,384,448,384,192,256,64,320,320,256,64,192,64,256,256,384,256,384,0,128,192,256,128,192,448,256,192,0,64,448,64,256,192,192,384,256,256,0,0,0,128,192,256,128,320,256,0,64,128,256,128,256,320,384,192,448,192,64,0,192,0,256,320,256,448,0,256,128,192,384,0,448,64,64,256,384,128,192,0,128,64,64,64,384,320,192,256,192,192,384,256,384,0,0,384,448,128,0,192],[128,128,64,256,256,256,448,0,128,448,256,128,256,256,256,256,256,320,192,384,384,256,320,0,384,0,0,192,320,128,320,192,256,64,384,0,256,448,384,256,256,0,192,256,448,192,64,128,128,192,256,128,320,384,0,384,0,256,256,448,320,320,256,0,256,64,448,128,448,256,0,384,384,0,320,0,128,128,192,448,128,0,256,448,64,128,256,0,64,0,256,384,128,256,64,448,128,256,128,128,128,0,256,192,256,384,192,320,448],[256,256,384,384,320,0,448,384,256,448,64,128,64,448,64,384,384,256,384,256,128,192,0,384,256,320,448,64,128,256,384,448,64,448,0,128,448,256,448,192,64,256,448,0,384,128,384,448,0,320,320,384,0,64,0,256,256,256,192,320,384,384,320,256,0,192,0,256,448,384,64,256,384,128,64,128,256,320,192,128,0,0,128,64,256,64,0,256,0,128,320,192,256,448,448,320,448,320,128,128,128,448,384,384,64,64,64,192,192],[128,0,448,128,128,0,192,256,0,448,256,256,384,256,384,256,0,448,320,0,256,384,192,256,0,384,384,192,448,256,128,0,128,0,192,0,128,384,128,192,256,0,128,128,384,256,192,128,0,0,256,256,0,64,0,128,448,320,384,192,192,384,320,384,256,448,0,448,128,192,64,384,64,384,320,448,128,128,192,320,128,64,0,128,64,192,0,256,0,384,320,192,128,256,128,320,448,320,448,256,384,0,448,320,192,192,64,64,64],[0,128,320,128,384,0,128,192,256,64,192,384,192,256,192,0,448,320,320,0,320,64,64,384,0,256,0,384,256,256,384,320,256,0,128,128,320,448,448,0,320,0,64,256,448,128,448,0,0,448,192,192,256,192,320,384,64,64,448,384,320,192,192,128,256,128,384,384,128,0,128,0,0,192,128,384,256,448,128,128,0,192,64,192,256,320,64,192,0,256,128,448,192,64,128,256,128,320,448,384,192,128,192,320,448,320,192,192,64],[128,384,128,0,256,384,128,128,384,128,128,256,0,0,256,384,256,256,384,128,128,0,128,256,0,256,384,128,0,384,0,256,384,128,256,384,128,256,0,256,128,0,384,0,128,0,0,128,384,128,0,384,0,128,256,0,64,448,0,64,448,384,320,384,384,64,384,192,384,384,128,0,64,0,448,192,128,384,256,448,0,320,256,384,64,192,256,320,64,0,0,128,128,448,192,64,128,256,128,0,0,192,192,128,192,320,448,320,192],[256,128,448,0,64,256,64,192,0,384,0,128,64,384,384,0,192,384,64,0,448,320,0,256,256,128,0,448,0,256,0,192,0,384,384,384,320,192,320,64,0,0,448,256,448,0,128,0,0,64,192,64,0,384,0,0,0,0,64,448,0,64,448,0,0,448,384,64,384,192,384,0,0,0,64,0,448,192,128,384,0,0,0,320,256,384,64,192,256,0,0,0,0,128,128,448,192,64,128,0,0,0,0,192,192,128,192,320,448],[384,384,192,0,128,0,64,128,128,192,0,0,448,320,128,384,0,0,192,0,320,256,128,320,0,320,384,320,0,0,0,384,0,192,0,0,0,192,320,192,320,0,0,0,448,256,448,0,0,0,0,64,192,64,0,0,0,0,0,0,64,448,0,0,0,0,0,448,384,64,384,0,0,0,0,0,64,0,448,192,0,0,0,0,0,320,256,384,64,0,0,0,0,0,0,128,128,448,192,0,0,0,0,0,0,192,192,128,192],[0,256,384,384,448,0,192,0,0,320,64,0,0,0,448,0,0,192,0,0,0,0,320,256,0,0,0,320,384,0,0,0,0,384,0,0,0,0,0,192,320,0,0,0,0,0,448,256,0,0,0,0,0,64,192,0,0,0,0,0,0,0,64,0,0,0,0,0,0,448,384,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,320,256,0,0,0,0,0,0,0,0,128,128,0,0,0,0,0,0,0,0,192,192],[128,448,0,64,320,0,256,448,320,192,448,448,128,0,0,384,192,128,0,320,192,192,0,320,448,64,128,0,384,0,384,384,448,192,192,320,128,128,0,448,0,192,256,64,192,320,384,128,256,256,128,448,256,64,320,192,192,128,0,256,192,128,256,64,256,256,0,320,192,256,128,128,64,384,192,448,320,384,448,320,448,64,192,384,256,384,384,128,448,64,448,384,128,448,256,128,384,448,448,256,0,256,448,320,64,0,448,64,128],[256,256,384,256,384,384,64,320,384,256,448,0,128,64,64,256,192,192,128,384,192,128,448,256,256,64,320,320,320,256,320,192,64,0,384,256,128,256,128,256,64,128,448,0,128,192,448,448,256,192,0,320,448,64,0,256,192,448,384,256,256,0,320,0,256,384,448,0,128,64,64,256,256,64,384,256,128,256,64,320,384,448,192,448,64,0,192,256,448,256,64,0,192,0,0,384,192,128,448,0,448,64,64,256,384,384,192,0,256],[128,128,192,128,320,128,320,64,256,0,128,256,448,0,384,128,448,0,192,128,256,256,0,192,256,256,320,448,64,384,128,0,320,256,192,384,0,256,192,320,448,128,64,192,0,320,128,448,0,0,448,384,0,256,192,0,192,256,448,448,320,384,192,128,192,0,384,320,128,0,64,384,0,256,0,448,320,320,0,448,0,256,64,192,384,448,256,0,192,384,384,0,320,0,384,384,192,448,256,128,0,256,448,320,128,256,256,320,64],[0,256,320,256,0,256,128,320,384,64,448,0,192,128,448,256,448,64,448,128,64,192,64,384,384,128,0,128,384,256,128,448,256,128,384,256,64,448,320,384,320,256,128,448,64,448,0,384,128,192,0,448,192,320,192,256,448,0,128,384,384,448,128,0,320,64,384,0,320,0,320,256,256,256,448,320,384,128,64,384,256,0,192,256,256,192,384,64,192,256,128,384,64,384,0,64,448,384,128,0,0,384,64,256,320,256,0,256,448],[256,0,320,128,64,0,192,448,128,384,256,0,192,256,384,0,448,0,320,256,384,256,128,448,256,0,448,64,64,0,256,384,192,256,64,0,384,384,192,192,64,256,128,0,128,0,448,448,0,128,384,128,192,0,320,0,384,384,384,0,448,128,192,0,0,0,256,256,64,256,256,128,192,320,128,448,192,384,64,128,384,0,448,0,192,384,192,64,448,384,320,128,320,448,128,384,448,64,448,128,64,0,384,320,448,256,0,256,0],[0,256,256,0,128,128,320,192,128,128,320,0,384,192,448,256,320,448,256,384,448,0,448,384,0,448,320,320,192,0,320,320,64,384,0,0,0,256,128,256,320,256,128,320,0,0,384,320,128,64,192,192,0,64,256,0,320,0,192,128,192,256,0,0,448,192,192,256,192,320,0,384,64,320,448,384,320,448,192,384,128,0,384,128,384,384,256,384,192,0,0,448,384,128,256,448,128,384,448,0,448,64,448,0,64,320,448,256,0],[0,256,320,128,64,384,128,128,0,256,64,384,128,128,64,384,128,128,320,256,0,0,256,384,384,256,256,384,320,128,128,0,128,256,448,0,256,384,128,0,64,384,0,256,384,128,256,128,384,128,256,0,256,128,320,0,128,256,128,256,256,128,192,384,128,256,384,256,128,256,192,0,320,448,256,320,448,384,320,448,384,128,64,384,448,128,384,384,256,0,64,0,448,448,384,128,256,448,128,0,320,0,128,64,448,0,64,320,448],[0,256,64,256,0,128,192,128,0,64,256,256,320,192,128,0,128,0,192,128,320,128,384,192,0,192,384,320,256,0,448,64,0,256,320,256,384,256,192,256,320,256,256,192,256,384,384,128,384,64,448,64,64,0,256,0,448,256,192,256,128,256,256,0,64,448,64,256,384,256,128,0,0,0,320,448,256,320,448,384,0,0,448,128,64,384,448,128,384,0,0,0,64,0,448,448,384,128,256,0,0,0,320,0,128,64,448,0,64],[256,384,256,384,0,384,448,448,0,384,192,0,320,384,192,128,192,0,256,0,192,320,128,128,384,256,0,448,192,0,320,256,128,64,0,0,320,128,64,256,192,0,0,384,256,192,256,384,0,0,192,64,448,64,64,0,0,0,448,256,192,256,128,0,0,0,64,448,64,256,384,0,0,0,0,0,320,448,256,320,0,0,0,0,448,128,64,384,448,0,0,0,0,0,64,0,448,448,384,0,0,0,0,0,320,0,128,64,448],[384,0,128,0,64,256,128,448,384,192,256,0,192,0,128,0,320,320,384,0,0,0,192,320,0,0,192,256,0,0,0,0,320,256,128,0,0,0,320,128,64,0,0,0,0,384,256,192,0,0,0,0,192,64,448,0,0,0,0,0,448,256,192,0,0,0,0,0,64,448,64,0,0,0,0,0,0,0,320,448,0,0,0,0,0,0,448,128,64,0,0,0,0,0,0,0,64,0,448,0,0,0,0,0,0,0,320,0,128],[384,0,64,0,320,0,0,128,0,0,192,0,0,0,192,0,0,0,320,0,0,0,0,0,0,0,0,0,192,0,0,0,0,0,320,0,0,0,0,0,320,0,0,0,0,0,0,384,0,0,0,0,0,0,192,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,0,320],[64,448,448,256,384,320,256,128,320,448,128,128,384,320,64,192,64,448,320,448,128,0,128,0,0,448,384,0,192,192,448,320,384,192,256,448,320,384,128,128,128,384,0,384,448,192,64,384,448,128,128,256,64,384,384,448,384,64,64,192,0,384,384,128,128,256,448,0,320,320,384,320,320,384,0,128,192,384,256,128,64,0,0,128,448,320,256,256,384,256,192,256,192,448,320,256,320,448,256,64,192,64,256,384,256,256,0,192,0],[256,0,128,0,384,256,384,384,256,0,0,128,448,64,128,384,384,320,0,0,256,448,448,0,256,448,192,128,256,128,320,384,192,384,192,256,448,64,448,192,0,256,448,64,64,256,128,448,256,384,0,0,0,320,64,128,448,128,384,448,448,192,384,0,64,128,448,64,320,384,64,256,320,448,0,256,256,256,448,384,0,128,0,320,256,384,320,448,256,0,384,192,0,0,0,384,64,192,128,128,448,448,448,320,256,64,256,192,384],[0,128,448,128,128,128,320,0,384,192,0,384,320,320,384,256,256,0,448,0,448,0,256,448,384,192,256,320,256,384,128,384,256,320,256,256,256,192,192,64,192,384,0,256,192,128,320,128,128,128,0,192,448,448,128,384,64,448,256,448,256,64,448,0,256,64,0,0,384,448,256,256,192,256,64,448,64,384,64,384,384,448,256,256,448,128,0,320,384,384,0,0,0,192,448,192,0,448,320,256,0,320,192,256,192,0,128,64,256],[256,128,320,256,192,256,192,64,256,384,0,0,256,192,0,128,320,448,64,0,448,0,448,0,256,64,448,64,0,128,64,320,192,0,320,128,0,256,0,0,0,256,256,448,256,128,128,448,256,448,64,64,128,192,64,256,384,192,448,64,256,384,384,128,192,384,192,448,448,192,192,256,448,256,256,384,384,64,0,384,0,64,320,256,0,192,0,320,0,0,128,384,448,192,0,256,192,256,192,0,256,64,256,0,64,256,192,64,256],[128,128,448,0,384,0,448,256,128,448,128,0,448,192,0,128,128,384,192,0,448,0,0,320,0,448,0,448,384,256,128,256,128,192,0,256,256,448,320,192,448,0,0,128,192,256,192,128,0,384,384,448,192,192,0,0,256,384,384,128,64,448,384,256,128,0,128,64,0,192,128,256,0,384,256,384,192,384,320,320,256,384,256,0,384,448,0,0,64,384,64,192,128,448,192,256,192,256,192,384,0,192,128,64,256,64,192,64,192],[256,0,0,256,256,256,256,256,0,0,0,384,192,192,384,128,0,192,384,0,0,320,320,128,256,320,448,256,128,384,192,128,448,384,448,256,64,192,192,448,128,0,448,320,448,128,128,192,0,384,128,0,256,448,64,0,256,448,384,256,0,192,64,384,64,448,448,256,320,0,448,0,320,384,448,384,192,128,0,384,0,320,320,64,256,320,448,128,0,384,64,448,320,256,320,448,192,256,192,384,384,384,0,256,256,384,256,64,192],[384,384,64,0,384,0,320,256,384,64,384,384,128,128,128,256,256,320,192,128,384,128,64,0,384,128,384,320,64,0,0,0,0,128,320,128,0,256,384,64,384,128,384,0,384,256,192,384,256,0,384,384,0,64,384,384,384,384,384,0,384,384,0,128,384,128,256,384,384,320,320,0,256,0,256,128,256,384,192,128,384,0,0,128,384,256,256,320,448,0,320,448,256,448,320,256,320,448,192,384,384,448,0,192,0,256,256,384,256],[0,384,320,0,64,256,448,448,256,0,256,384,64,128,128,0,448,0,448,256,448,320,128,0,0,128,0,320,128,128,320,0,384,192,320,256,320,0,192,128,384,0,320,64,128,256,320,256,256,0,128,64,0,320,0,256,0,448,384,0,384,0,384,384,64,64,320,192,256,384,384,0,192,256,64,0,256,128,256,384,0,320,448,192,0,128,384,256,256,0,0,0,320,448,256,448,320,256,320,0,0,192,384,448,0,192,0,256,256],[128,128,128,256,256,384,384,384,128,128,128,384,64,64,384,256,128,448,0,0,192,128,192,320,128,320,256,384,192,0,192,320,128,0,384,384,0,128,320,64,192,0,64,256,256,64,128,256,0,64,384,448,128,64,0,0,0,384,0,448,384,0,384,0,0,448,64,64,320,192,256,0,0,0,192,256,64,0,256,128,0,0,0,320,448,192,0,128,384,0,0,0,0,0,320,448,256,448,320,0,0,0,0,192,384,448,0,192,0],[0,384,320,128,256,0,256,192,0,448,64,256,384,192,192,384,192,128,448,0,448,0,256,128,0,64,320,256,256,0,0,0,192,320,128,0,0,448,0,128,320,0,0,0,64,256,256,64,0,0,0,64,384,448,128,0,0,0,0,384,0,448,384,0,0,0,0,448,64,64,320,0,0,0,0,0,192,256,64,0,0,0,0,0,0,320,448,192,0,0,0,0,0,0,0,0,320,448,256,0,0,0,0,0,0,192,384,448,0],[384,0,64,384,128,0,320,0,0,64,0,0,0,128,384,0,0,448,192,0,0,0,448,0,0,0,0,64,320,0,0,0,0,0,192,0,0,0,0,448,0,0,0,0,0,0,64,256,0,0,0,0,0,64,384,0,0,0,0,0,0,384,0,0,0,0,0,0,0,448,64,0,0,0,0,0,0,0,192,256,0,0,0,0,0,0,0,320,448,0,0,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,192,384],[448,128,448,64,192,448,448,0,256,128,0,320,0,128,384,320,192,384,320,128,128,64,320,448,192,64,448,320,128,448,384,0,128,256,64,0,192,384,256,448,448,192,192,64,384,192,256,64,448,320,384,384,128,128,64,384,0,128,448,192,64,384,448,448,384,384,0,320,384,128,64,448,128,64,320,192,0,384,128,0,128,384,0,192,0,320,320,128,384,320,64,128,256,128,448,128,256,384,0,64,0,0,128,448,320,0,256,384,384],[384,0,448,256,448,0,384,256,0,128,64,256,384,384,448,256,0,256,320,128,448,64,384,320,384,384,320,256,256,0,0,192,448,256,256,256,448,448,128,256,384,128,64,384,448,128,448,320,256,192,64,448,448,0,256,256,448,64,64,0,384,192,384,256,384,256,256,0,64,64,192,128,448,128,128,448,448,192,128,128,0,64,128,192,320,320,384,64,256,256,320,448,0,256,0,0,448,384,320,0,128,0,320,0,384,320,192,0,192],[128,0,192,0,192,128,192,320,128,128,384,128,320,256,256,384,448,256,448,384,64,320,128,384,256,0,256,192,0,0,192,256,0,448,192,384,192,256,320,256,0,384,128,128,256,320,256,256,256,0,448,448,64,448,256,384,0,0,448,384,320,128,64,128,384,0,448,192,192,384,64,384,320,448,256,448,256,320,448,128,0,0,320,0,0,128,448,0,64,256,192,256,320,192,64,384,320,384,128,384,448,0,256,448,384,0,64,128,128],[384,0,256,256,192,128,320,128,256,192,64,256,192,64,64,256,384,0,256,0,256,192,0,0,128,320,448,64,256,0,192,256,448,256,64,256,64,192,64,256,192,128,320,320,448,256,320,192,128,256,256,0,256,256,0,256,0,192,256,128,128,192,0,256,448,64,320,384,448,320,320,256,128,192,448,320,256,384,384,448,128,448,384,448,448,192,192,192,448,256,192,0,256,384,128,64,256,128,256,0,64,320,0,0,448,256,320,0,128],[128,384,192,128,448,128,192,64,0,384,0,0,448,0,0,128,192,384,192,0,192,192,256,384,128,384,128,448,0,0,448,0,256,64,320,0,448,256,448,128,384,256,128,256,384,192,256,384,256,256,448,64,192,448,256,0,256,384,192,0,448,384,64,0,384,128,448,192,448,0,448,0,256,128,128,128,64,448,128,448,256,384,256,128,64,0,448,384,128,256,256,384,0,384,448,128,64,320,64,256,128,0,256,128,448,0,0,64,0],[0,256,256,256,256,0,256,256,256,0,256,256,256,256,0,0,0,256,256,384,192,192,128,448,128,0,192,128,320,0,0,320,320,128,320,256,320,448,256,384,448,384,192,128,448,384,192,192,256,64,192,192,448,384,64,0,448,320,448,128,128,192,448,0,384,128,0,256,448,320,0,0,256,448,384,256,0,192,320,64,384,64,448,448,256,320,0,192,0,0,64,128,448,128,448,128,256,128,64,0,320,64,64,0,320,448,128,0,0],[128,128,192,384,192,384,320,448,0,128,384,0,320,256,128,384,64,128,448,384,128,128,384,448,256,256,320,448,448,128,384,128,64,0,64,384,128,384,320,320,192,0,0,0,0,128,64,64,128,0,256,384,64,128,64,128,128,256,384,0,448,384,64,256,0,128,384,256,64,128,384,384,384,128,128,0,128,384,0,192,128,128,384,256,384,128,320,320,0,0,256,256,0,384,256,128,448,128,256,384,256,0,384,384,256,0,320,448,128],[0,0,320,0,0,384,64,256,0,320,128,256,192,192,256,256,0,256,448,384,320,128,128,64,0,192,0,192,256,256,448,320,128,256,320,0,128,256,64,384,320,128,320,0,128,192,64,128,256,320,0,448,384,128,128,0,64,320,128,0,320,0,448,256,0,384,64,0,320,256,64,256,256,448,128,256,128,0,128,384,384,320,64,320,448,256,384,128,320,0,192,256,64,256,0,384,256,128,448,0,320,192,448,0,384,384,256,0,320],[256,0,320,128,64,128,128,384,256,0,64,384,128,384,64,128,384,384,64,384,320,320,128,448,256,128,448,0,384,0,192,384,192,320,192,128,64,0,128,192,0,0,448,320,384,0,128,192,384,256,384,64,64,448,384,0,64,256,0,320,128,0,320,0,64,128,448,384,64,0,320,0,0,384,256,448,128,256,128,0,0,0,448,320,64,320,448,256,384,0,0,0,192,256,64,256,0,384,256,0,0,0,320,192,448,0,384,384,256],[0,0,256,0,0,384,64,320,128,0,320,0,0,448,448,0,448,64,0,256,128,192,192,192,384,448,128,192,0,0,448,0,256,384,192,0,64,64,0,0,128,0,0,0,448,320,384,0,0,0,448,256,384,64,64,0,0,0,64,256,0,320,128,0,0,0,64,128,448,384,64,0,0,0,0,384,256,448,128,256,0,0,0,0,448,320,64,320,448,0,0,0,0,0,192,256,64,256,0,0,0,0,0,0,320,192,448,0,384],[384,0,384,384,128,0,320,192,384,384,320,0,320,0,192,0,64,256,384,0,0,128,128,192,0,0,448,448,128,0,0,0,448,0,256,0,0,0,64,64,0,0,0,0,0,0,448,320,0,0,0,0,448,256,384,0,0,0,0,0,64,256,0,0,0,0,0,0,64,128,448,0,0,0,0,0,0,384,256,448,0,0,0,0,0,0,448,320,64,0,0,0,0,0,0,0,192,256,64,0,0,0,0,0,0,0,320,192,448],[384,0,192,0,320,0,0,0,0,0,192,0,0,0,320,0,0,0,64,0,0,0,0,128,0,0,0,0,448,0,0,0,0,0,448,0,0,0,0,0,64,0,0,0,0,0,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,384,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,0,320],[64,64,384,128,0,448,192,0,192,384,256,384,256,320,192,64,64,256,128,320,384,0,64,128,256,64,256,192,384,448,0,128,128,0,384,192,320,448,128,128,384,256,64,384,0,384,0,384,448,320,384,0,0,0,128,64,384,192,192,128,320,64,128,0,256,64,384,384,128,192,256,320,64,0,192,256,64,256,448,448,192,128,384,448,128,320,384,384,64,128,192,0,448,448,256,448,192,64,256,320,64,320,0,320,384,256,64,128,192],[0,128,192,0,192,0,448,192,0,256,128,128,448,256,0,0,192,128,64,0,448,448,256,256,0,256,128,64,0,256,128,448,384,384,0,384,448,320,192,64,128,256,64,128,64,256,256,384,256,320,448,320,0,384,256,384,64,192,192,256,320,320,256,128,128,384,384,256,128,448,128,0,256,64,128,256,128,192,448,0,256,64,320,448,256,320,192,128,128,0,128,64,448,448,128,0,0,448,448,128,64,128,448,64,64,448,64,384,0],[0,384,256,384,384,0,384,0,384,128,256,256,448,320,0,128,128,192,384,256,448,256,320,64,256,192,0,384,448,0,0,384,384,64,64,256,0,64,320,384,320,256,0,256,320,256,0,384,0,0,0,192,192,256,256,256,0,256,0,256,320,192,384,256,0,256,0,64,256,128,192,0,256,256,0,256,448,256,0,192,256,256,256,0,256,448,128,320,384,384,192,448,384,192,448,0,192,0,256,128,384,64,128,448,256,448,448,128,320],[256,384,448,0,192,0,320,64,0,256,256,0,0,448,256,384,320,64,192,0,320,384,320,384,0,320,64,192,256,0,256,128,192,192,0,256,384,320,128,192,0,256,256,384,448,384,320,320,256,384,256,448,256,0,448,128,448,320,128,192,64,448,256,384,384,448,384,128,64,256,64,0,0,192,64,256,384,256,192,256,256,192,192,256,128,0,448,320,0,384,448,0,192,0,448,192,192,128,448,0,448,448,192,448,0,128,0,384,0],[128,128,0,0,384,128,384,128,128,384,256,128,320,320,0,0,384,448,384,0,192,128,448,64,384,320,256,384,64,256,448,320,384,0,0,384,0,384,64,320,320,0,192,384,256,448,0,256,0,320,0,192,0,320,384,384,64,64,0,0,64,128,192,128,256,256,448,128,192,320,256,384,320,0,384,192,320,256,0,320,128,192,128,192,384,128,0,64,192,128,448,448,0,0,448,128,192,128,192,256,256,384,320,128,448,384,64,320,64],[256,384,64,128,128,256,128,448,0,64,192,128,320,384,192,0,448,192,320,256,320,192,448,384,0,384,384,384,0,128,64,128,256,320,64,0,192,384,192,320,448,0,192,64,256,256,384,384,256,128,256,192,128,384,192,0,128,64,0,0,128,128,192,128,320,320,64,448,128,448,384,0,192,384,64,0,0,256,192,0,0,192,320,64,0,256,128,448,384,0,0,128,192,64,256,448,448,0,192,256,128,448,0,320,384,320,0,320,64],[128,256,64,384,128,256,64,0,256,320,256,128,192,320,256,384,384,256,320,384,64,0,384,64,384,448,256,320,256,0,384,128,256,448,0,384,384,448,64,448,320,128,256,384,320,0,320,384,0,0,384,320,448,320,128,256,64,448,256,192,128,64,320,0,128,320,0,128,256,192,128,384,448,0,320,448,448,256,64,256,0,64,384,256,64,384,384,320,128,128,256,128,256,64,192,448,256,448,448,128,384,192,192,128,64,256,384,320,0],[0,0,384,0,256,256,128,0,0,384,256,0,128,384,256,0,256,256,128,256,128,256,0,384,0,384,256,128,0,128,64,320,128,448,64,384,256,448,0,320,0,256,384,64,320,0,448,0,0,192,192,128,384,448,256,384,192,384,192,0,448,192,128,0,320,320,320,64,0,64,256,0,64,448,320,256,384,448,448,256,256,128,256,384,256,320,64,384,384,256,0,64,256,0,256,64,192,448,256,128,448,320,448,128,192,128,64,256,384],[0,0,256,256,384,256,0,128,256,128,256,128,192,64,384,128,0,64,384,128,64,128,192,448,128,64,256,0,192,128,320,448,384,0,0,0,384,256,192,192,192,0,448,384,0,64,256,0,384,320,0,320,0,192,384,0,320,448,384,384,192,0,448,128,0,256,320,256,320,64,0,0,448,256,128,448,320,256,384,448,0,448,128,192,256,384,256,320,64,0,0,128,0,64,256,0,256,64,192,0,0,64,448,320,448,128,192,128,64],[0,0,0,128,448,0,448,128,0,448,192,128,448,64,192,128,128,384,256,0,128,320,128,128,0,192,64,320,256,256,128,320,192,64,384,128,320,256,64,192,192,0,64,0,384,384,0,64,0,448,192,384,0,320,0,0,0,0,320,448,384,384,192,0,0,64,0,256,320,256,320,0,0,0,448,256,128,448,320,256,0,0,0,448,128,192,256,384,256,0,0,0,0,128,0,64,256,0,256,0,0,0,0,64,448,320,448,128,192],[256,128,384,384,128,0,256,256,128,256,256,0,448,64,0,128,384,320,256,0,192,0,448,320,0,448,0,256,64,0,0,384,128,320,192,0,0,64,320,256,64,0,0,0,64,0,384,384,0,0,0,448,192,384,0,0,0,0,0,0,320,448,384,0,0,0,0,64,0,256,320,0,0,0,0,0,448,256,128,448,0,0,0,0,0,448,128,192,256,0,0,0,0,0,0,128,0,64,256,0,0,0,0,0,0,64,448,320,448],[256,256,256,128,192,0,320,256,0,192,320,0,0,0,448,0,0,320,384,0,0,0,192,0,0,0,0,448,0,0,0,0,0,384,128,0,0,0,0,64,320,0,0,0,0,0,64,0,0,0,0,0,0,448,192,0,0,0,0,0,0,0,320,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,448,256,0,0,0,0,0,0,0,448,128,0,0,0,0,0,0,0,0,128,0,0,0,0,0,0,0,0,0,64,448],[320,128,0,64,256,64,128,64,128,0,0,448,448,0,0,192,128,256,384,384,0,64,192,384,64,64,256,384,320,320,384,256,64,128,128,256,320,0,448,128,256,448,0,384,384,256,128,256,192,64,448,384,384,384,384,256,64,128,0,128,256,128,0,448,64,384,0,256,256,384,384,64,128,192,192,128,320,64,128,448,0,0,320,384,128,128,192,0,320,320,320,256,448,256,64,256,448,192,128,192,128,384,448,384,320,128,128,320,320],[384,0,128,0,320,128,192,256,0,448,64,0,448,448,320,0,0,128,128,128,192,256,0,320,0,448,384,64,448,0,448,448,0,0,256,0,256,384,64,0,0,256,384,192,128,128,256,384,384,448,64,448,320,384,64,256,64,384,320,256,0,128,448,256,64,192,320,256,384,0,192,384,320,192,448,256,320,64,0,320,128,384,128,128,0,384,448,384,0,0,256,64,384,0,384,448,192,0,0,256,64,64,448,0,64,192,128,128,0],[384,128,128,0,256,384,256,0,384,128,0,0,384,256,384,384,384,256,384,256,192,320,0,448,128,384,448,384,320,256,192,0,64,64,128,256,192,0,384,192,64,0,0,128,384,64,320,448,256,256,320,64,384,320,448,256,256,256,64,256,256,384,0,0,256,256,448,192,0,256,192,256,0,256,256,0,320,448,128,256,256,0,0,0,320,256,128,448,128,0,0,0,256,0,448,0,0,448,192,256,256,0,256,0,448,384,320,384,256],[384,0,0,256,192,384,448,0,0,192,192,0,320,64,448,0,256,256,256,0,0,448,256,128,384,320,64,192,256,0,320,384,320,384,448,0,320,64,192,256,448,0,0,384,192,448,256,448,256,384,64,128,448,0,384,256,256,128,192,384,64,320,320,256,128,0,448,256,256,448,384,128,448,64,384,448,64,192,0,128,384,128,448,128,128,64,0,64,64,0,0,448,64,0,384,0,448,0,384,256,448,192,256,384,0,192,64,256,384],[0,256,448,128,320,128,0,128,0,128,64,128,384,384,64,128,128,256,448,128,64,320,0,192,0,128,192,384,0,0,448,384,192,64,64,384,320,256,384,320,256,256,192,320,384,256,0,448,384,256,384,320,64,320,384,0,192,384,256,192,256,256,192,0,320,256,448,256,320,384,448,384,320,320,256,256,64,128,192,64,128,256,0,192,128,448,64,256,64,384,64,0,128,448,64,0,256,320,320,128,448,128,192,384,384,256,64,192,128],[0,256,128,256,0,384,320,192,128,128,448,256,128,192,64,0,320,448,128,128,64,384,448,0,0,192,448,64,448,256,320,192,192,128,256,0,384,128,384,256,64,128,64,128,0,320,320,64,0,192,384,448,320,448,384,0,192,64,256,256,384,128,64,256,128,256,192,384,128,192,448,0,128,64,0,0,384,128,192,192,128,320,320,64,448,384,192,384,320,0,192,384,64,0,0,256,448,256,320,0,192,320,64,0,256,384,448,384,128],[128,0,128,128,384,256,320,448,384,384,64,256,320,256,448,256,320,256,128,128,448,320,256,384,384,128,256,64,320,384,64,0,384,320,128,384,448,0,64,0,64,0,384,128,0,448,256,128,384,384,448,320,192,64,448,128,256,384,320,0,64,128,256,0,0,384,320,192,320,384,256,256,320,192,256,448,128,64,320,128,0,128,64,0,384,0,192,128,128,384,192,0,64,192,448,256,64,256,448,0,320,384,256,320,128,128,320,384,448],[128,256,448,0,320,0,384,384,0,0,320,256,128,256,448,0,128,256,64,0,128,128,256,128,0,0,256,128,320,256,128,0,0,128,448,0,128,256,128,0,192,128,320,320,128,448,320,128,384,0,192,0,64,256,192,256,384,64,64,256,192,0,0,0,192,448,128,384,448,256,384,384,448,128,448,256,192,448,128,64,0,320,64,64,320,256,320,0,192,0,64,192,64,256,128,192,448,256,64,256,384,0,384,0,320,320,128,128,320],[384,0,192,0,64,0,256,0,256,128,320,256,256,128,320,256,384,0,448,128,448,320,128,320,128,0,64,384,0,128,64,384,192,448,64,128,320,0,256,192,128,128,64,448,128,0,256,64,0,128,0,448,192,448,0,0,192,128,256,64,0,256,192,384,320,0,320,0,192,384,448,0,64,448,384,128,448,256,192,448,128,256,256,64,0,64,320,256,320,0,448,256,128,192,64,256,128,192,448,0,448,384,448,0,384,0,320,320,128],[256,0,64,0,384,0,0,64,128,192,320,0,448,384,320,0,192,192,448,128,448,320,192,256,128,384,384,256,256,0,128,64,128,384,0,0,448,64,320,256,320,256,384,320,192,64,128,0,128,64,0,64,448,448,192,0,64,0,128,128,256,64,0,0,448,448,384,0,320,0,192,0,0,0,64,448,384,128,448,256,0,0,64,256,256,64,0,64,320,0,0,0,448,256,128,192,64,256,128,0,0,0,448,384,448,0,384,0,320],[384,384,384,256,256,128,384,384,384,128,384,0,0,0,256,128,256,0,128,0,192,64,256,320,128,128,320,256,64,0,192,0,448,64,128,0,448,256,0,64,320,0,0,384,384,320,192,64,0,0,64,64,0,64,448,0,0,0,64,0,128,128,256,0,0,0,448,448,384,0,320,0,0,0,0,0,64,448,384,128,0,0,0,0,64,256,256,64,0,0,0,0,0,0,448,256,128,192,64,0,0,0,0,0,448,384,448,0,384],[256,0,448,256,256,256,0,64,128,448,192,0,320,256,192,0,192,64,64,0,0,0,192,64,0,0,320,128,320,0,0,0,192,0,448,0,0,0,448,256,0,0,0,0,0,384,384,320,0,0,0,0,64,64,0,0,0,0,0,0,64,0,128,0,0,0,0,0,448,448,384,0,0,0,0,0,0,0,64,448,0,0,0,0,0,0,64,256,256,0,0,0,0,0,0,0,448,256,128,0,0,0,0,0,0,0,448,384,448],[128,0,448,0,448,0,0,128,0,0,64,0,0,0,320,0,0,0,192,0,0,0,0,0,0,0,0,0,320,0,0,0,0,0,192,0,0,0,0,0,448,0,0,0,0,0,0,384,0,0,0,0,0,0,64,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,448],[128,320,320,192,64,256,384,0,64,256,256,192,256,448,64,256,128,128,64,192,192,256,0,128,320,128,256,0,192,256,384,64,64,384,256,64,64,384,256,320,384,448,384,256,448,0,384,0,384,448,256,448,128,384,256,448,384,384,256,0,128,128,0,320,192,192,256,384,256,384,0,384,192,384,384,256,0,384,128,0,192,320,128,0,256,128,384,256,256,448,256,320,448,384,192,320,256,64,448,128,128,192,0,384,0,320,256,448,256],[256,384,192,128,384,0,256,192,0,448,448,384,320,128,448,256,192,320,192,0,192,320,64,0,0,128,0,0,256,128,448,128,128,192,448,256,320,384,448,64,320,0,320,448,256,256,256,256,0,384,0,320,0,384,64,256,128,448,0,0,256,128,320,384,448,192,448,64,256,64,0,256,64,128,192,256,0,256,64,384,256,320,448,448,0,256,0,192,256,128,192,320,448,128,192,448,128,192,64,384,128,0,128,0,256,320,256,128,192],[128,0,0,384,0,384,384,256,256,0,384,384,256,0,128,128,128,0,0,256,384,0,128,256,384,384,256,128,0,256,320,192,256,320,192,128,128,64,128,448,128,0,320,256,192,192,384,128,256,320,0,384,320,192,0,0,384,0,384,64,64,320,0,256,0,64,192,0,448,320,192,0,384,256,320,384,256,384,256,192,0,128,0,64,448,384,0,192,384,256,128,128,0,0,192,192,256,128,64,256,0,0,384,64,384,0,448,128,192],[0,128,320,128,384,0,128,192,256,320,448,128,64,384,448,256,448,448,64,0,320,192,192,128,0,384,384,128,256,256,128,448,384,384,384,384,448,192,320,0,64,0,192,256,448,128,64,384,0,320,64,192,0,192,192,256,128,128,448,320,128,320,0,256,256,64,0,320,128,256,384,256,128,256,448,384,64,320,64,256,256,384,0,64,0,0,320,384,384,128,448,448,384,192,64,192,128,256,0,128,256,320,256,0,64,384,320,320,0],[128,384,320,256,128,0,192,384,128,320,256,384,256,384,256,256,384,320,448,128,128,128,64,128,384,128,0,192,320,128,192,448,256,64,256,256,128,320,384,384,128,0,320,384,64,448,64,128,384,192,0,128,448,128,256,256,192,64,384,384,384,64,192,384,256,0,192,320,448,256,0,0,192,384,384,192,256,256,192,384,0,320,256,320,384,64,384,320,128,128,192,192,0,128,320,256,320,448,256,384,0,128,448,128,192,320,128,448,128],[0,0,0,0,0,256,128,128,256,256,384,128,448,64,0,384,384,64,384,256,384,64,448,128,0,448,320,128,256,128,320,256,64,128,448,256,64,448,448,448,0,256,192,192,448,384,128,64,0,0,256,128,256,64,64,384,448,0,128,320,448,64,384,256,192,128,192,448,64,0,320,0,448,448,0,256,0,256,192,384,256,256,384,320,128,128,192,192,128,256,256,320,128,256,256,384,448,320,256,128,192,192,448,448,0,192,0,192,128],[0,128,384,384,0,256,128,256,128,128,128,256,192,320,128,384,384,448,0,0,192,256,320,320,256,448,256,128,320,384,192,320,0,256,128,128,384,384,192,320,192,384,320,256,256,320,384,0,128,448,256,448,384,320,256,256,384,128,0,192,128,0,128,384,128,192,64,320,64,192,256,384,256,384,64,0,448,384,0,256,256,256,128,64,192,448,384,128,256,0,192,320,0,64,256,320,192,384,448,0,128,448,256,256,256,320,0,384,0],[256,256,128,128,448,256,448,256,0,320,320,0,384,384,192,0,0,320,0,256,128,256,448,128,0,128,256,64,256,0,384,384,256,384,0,0,0,0,128,64,448,256,384,0,256,384,448,256,0,384,256,128,256,448,448,384,448,448,384,320,192,128,0,128,0,64,0,448,256,192,0,256,384,448,192,0,64,0,128,384,0,64,64,384,384,64,256,256,384,384,448,256,320,384,448,64,256,320,192,256,192,64,448,320,256,448,256,320,0],[384,256,320,384,256,256,320,384,0,448,0,0,384,384,384,256,128,320,448,0,384,128,320,256,256,256,0,64,192,384,448,64,384,192,0,384,256,192,256,128,0,128,320,384,64,448,192,384,384,64,0,384,320,256,256,128,448,64,128,384,256,448,192,256,384,384,192,448,448,128,256,0,320,384,384,448,384,0,64,0,384,192,256,64,128,192,384,64,256,0,64,448,384,256,320,384,448,64,256,128,0,128,192,256,448,320,256,448,256],[256,384,192,0,448,0,64,320,0,256,256,256,384,64,0,128,64,192,448,0,64,0,192,384,0,192,192,448,256,128,448,192,192,0,192,384,0,0,128,256,384,0,0,64,256,384,128,448,0,64,448,192,0,192,320,256,128,64,320,192,128,384,256,128,64,128,320,64,192,448,448,0,320,0,0,384,384,448,384,0,0,192,448,0,256,64,128,192,384,0,0,0,64,448,384,256,320,384,448,0,0,320,0,128,192,256,448,320,256],[384,256,384,384,256,384,0,0,0,384,384,128,0,0,128,128,384,128,128,0,384,256,256,256,128,384,256,256,128,0,192,64,256,192,192,128,384,448,128,448,128,0,448,0,64,64,256,384,0,192,0,384,448,192,0,0,0,384,128,64,320,192,128,0,0,320,64,128,320,64,192,0,0,0,320,0,0,384,384,448,0,0,0,192,448,0,256,64,128,0,0,0,0,0,64,448,384,256,320,0,0,0,0,320,0,128,192,256,448],[0,384,192,0,320,0,64,448,256,128,256,256,256,320,256,128,448,64,448,0,64,256,320,256,0,448,64,448,256,0,0,0,192,64,256,0,0,64,384,448,128,0,0,0,448,0,64,64,0,0,0,192,0,384,448,0,0,0,0,384,128,64,320,0,0,0,0,320,64,128,320,0,0,0,0,0,320,0,0,384,0,0,0,0,0,192,448,0,256,0,0,0,0,0,0,0,64,448,384,0,0,0,0,0,0,320,0,128,192],[384,0,320,128,256,0,192,256,0,192,384,0,0,128,256,0,0,320,448,0,0,0,64,256,0,0,0,448,64,0,0,0,0,0,192,0,0,0,0,64,384,0,0,0,0,0,448,0,0,0,0,0,0,192,0,0,0,0,0,0,0,384,128,0,0,0,0,0,0,320,64,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,192,448,0,0,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,320,0],[448,448,64,384,128,64,320,448,192,320,64,0,384,0,128,320,0,0,448,192,256,192,64,192,0,384,384,64,64,448,448,0,0,384,384,320,384,0,0,448,384,0,128,64,320,128,256,384,320,64,128,256,320,384,192,448,128,256,448,256,384,256,320,128,192,0,192,128,384,256,192,192,128,384,256,256,128,384,0,128,320,192,192,0,384,256,384,256,192,128,192,384,384,0,0,128,128,0,64,448,64,128,256,256,128,384,0,256,320],[384,0,192,256,448,384,448,64,128,128,384,0,0,448,128,0,448,448,64,384,320,384,448,0,256,448,64,448,0,0,448,320,320,0,192,0,384,256,256,256,256,128,448,128,384,448,448,192,256,320,128,448,320,320,192,0,64,192,0,0,256,0,384,0,384,256,64,256,384,320,128,256,384,448,256,256,256,384,64,64,384,192,192,448,64,256,64,0,256,256,64,128,192,0,0,0,64,384,256,256,320,192,192,0,256,0,448,0,192],[0,384,256,128,0,0,0,256,384,0,128,384,384,256,0,256,0,384,256,384,256,0,128,128,128,128,0,0,128,256,384,0,128,256,384,384,384,256,128,0,256,256,64,448,256,64,448,384,128,128,320,128,192,128,0,0,320,0,448,192,128,128,384,256,64,256,384,320,448,0,448,0,384,256,128,320,64,64,256,384,256,256,64,448,0,448,64,192,64,0,384,0,320,128,256,128,0,448,128,0,384,0,64,192,384,256,448,128,192],[0,256,256,0,384,128,64,192,128,128,320,0,384,448,192,256,320,448,0,128,64,128,448,256,256,192,192,320,64,0,64,192,448,128,128,0,128,128,384,256,192,256,384,192,128,384,128,192,384,448,192,320,0,64,128,0,192,0,448,128,64,128,0,0,64,320,448,0,448,448,384,256,128,384,192,64,128,320,0,320,256,0,64,256,64,384,0,128,0,256,128,0,448,128,320,64,320,0,384,256,128,0,64,256,256,320,128,128,0],[0,384,256,128,256,384,64,64,256,384,64,0,192,384,320,128,320,0,256,384,256,384,0,64,256,384,320,192,256,128,128,128,64,128,0,384,128,0,192,64,384,128,448,192,256,320,256,64,256,128,64,384,128,384,384,0,320,128,320,448,320,128,128,384,448,256,128,448,384,0,384,256,448,64,128,384,128,320,448,256,384,0,256,448,64,448,0,256,448,0,192,384,128,448,0,0,192,128,0,0,320,0,320,128,320,128,320,128,256],[128,0,64,0,448,0,0,0,0,0,64,256,128,128,192,256,256,384,192,128,192,320,0,320,384,384,320,384,128,256,128,64,192,384,0,0,192,320,128,0,128,128,320,256,64,384,192,320,256,64,192,192,448,256,0,256,448,448,192,128,384,64,256,0,0,0,384,256,64,64,64,384,448,256,384,320,448,320,128,256,256,448,384,192,192,320,0,320,0,0,192,448,256,256,0,0,192,384,192,256,0,128,64,384,384,448,448,128,64],[0,128,192,0,448,128,384,384,384,0,320,256,128,256,448,128,128,128,448,256,448,64,128,448,384,384,192,0,256,0,192,0,64,320,448,256,192,0,128,320,0,384,448,320,256,256,384,448,128,128,128,448,64,192,384,384,320,256,0,64,128,256,320,128,448,0,448,128,64,0,64,256,384,128,256,192,384,256,128,256,384,128,192,320,320,64,192,256,384,384,256,384,64,0,448,128,0,0,384,256,256,128,64,448,192,384,128,256,256],[128,256,0,256,448,256,384,448,128,192,384,256,448,256,0,0,320,64,0,0,384,384,448,192,0,0,320,256,0,256,128,256,448,128,256,0,128,256,64,0,64,0,384,384,256,384,256,64,0,0,0,128,64,192,448,256,384,0,256,384,448,256,320,0,384,256,128,256,448,192,192,384,192,192,384,64,448,128,0,384,128,0,320,0,192,256,192,256,384,256,128,448,448,256,64,0,128,128,0,0,320,64,384,128,320,256,0,384,128],[384,256,384,384,0,256,64,320,384,256,320,256,320,128,448,0,192,256,128,0,384,128,128,192,256,384,320,192,256,0,384,384,320,0,256,256,0,0,64,448,256,384,192,64,384,192,0,320,384,0,448,256,384,0,384,128,320,384,320,192,448,384,0,384,64,256,384,320,256,0,256,128,192,320,384,128,0,192,448,128,256,384,128,448,192,192,384,256,192,0,320,128,128,448,128,256,64,0,128,384,448,0,64,384,192,128,320,256,0],[256,0,192,256,256,384,192,0,0,192,384,0,320,320,0,0,0,0,320,256,128,320,256,128,128,64,192,448,320,0,64,256,192,384,0,0,448,448,192,256,384,128,192,192,448,0,448,192,384,256,256,384,256,128,320,0,256,320,0,384,384,192,448,0,64,448,192,0,192,320,256,256,384,64,320,448,384,128,0,192,128,320,128,64,320,448,192,192,384,0,320,0,0,128,128,448,128,256,64,0,192,192,256,0,64,384,192,128,320],[0,128,0,384,0,256,384,384,384,0,256,384,0,256,128,0,128,384,0,128,0,256,128,0,128,128,128,128,128,0,384,0,256,0,128,128,128,256,256,128,256,0,448,64,256,192,448,0,128,128,192,128,192,384,256,0,448,0,320,320,0,384,384,0,192,256,384,448,192,0,192,0,0,384,384,64,320,448,384,128,0,0,320,320,128,64,320,448,192,0,0,0,320,0,0,128,128,448,128,0,0,0,192,192,256,0,64,384,192],[256,256,320,0,256,384,192,384,0,320,256,0,320,192,384,256,128,0,192,256,0,320,0,128,128,192,64,448,320,0,64,256,320,0,256,0,448,320,192,256,256,0,0,0,448,64,256,192,0,0,64,128,192,128,192,0,0,0,448,0,320,320,0,0,0,0,192,256,384,448,192,0,0,0,0,384,384,64,320,448,0,0,0,0,320,320,128,64,320,0,0,0,0,0,320,0,0,128,128,0,0,0,0,0,192,192,256,0,64],[0,0,192,384,64,0,64,192,128,0,256,0,192,256,128,0,192,128,448,0,0,128,0,320,0,0,320,192,64,0,0,0,64,256,320,0,0,0,448,320,192,0,0,0,0,0,448,64,0,0,0,0,64,128,192,0,0,0,0,0,448,0,320,0,0,0,0,0,192,256,384,0,0,0,0,0,0,384,384,64,0,0,0,0,0,0,320,320,128,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,0,192,192,256],[128,0,320,0,192,0,0,0,0,0,320,0,0,0,192,0,0,0,192,0,0,0,0,128,0,0,0,0,320,0,0,0,0,0,64,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,384,0,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,0,192]]},{"support":[[19,0],[19,1],[19,2],[19,3],[19,4],[19,5],[19,6],[19,7],[19,8],[19,9],[19,10],[20,0],[20,1],[20,2],[20,3],[20,4],[20,5],[20,6],[20,7],[20,8],[20,9],[20,10],[21,0],[21,1],[21,2],[21,3],[21,4],[21,5],[21,6],[21,7],[21,8],[21,9],[21,10],[21,11],[22,0],[22,1],[22,2],[22,3],[22,4],[22,5],[22,6],[22,7],[22,8],[22,9],[22,10],[22,11],[23,0],[23,1],[23,2],[23,3],[23,4],[23,5],[23,6],[23,7],[23,8],[23,9],[23,10],[23,11],[23,12],[24,0],[24,1],[24,2],[24,3],[24,4],[24,5],[24,6],[24,7],[24,8],[24,9],[24,10],[24,11],[24,12],[25,0],[25,1],[25,2],[25,3],[25,4],[25,5],[25,6],[25,7],[25,8],[25,9],[25,10],[25,11],[25,12],[25,13],[26,0],[26,1],[26,2],[26,3],[26,4],[26,5],[26,6],[26,7],[26,8],[26,9],[26,10],[26,11],[26,12],[26,13]],"matrix":[[448,320,64,256,256,320,448,448,192,384,256,128,448,128,0,320,192,192,256,192,64,128,0,128,256,384,128,192,448,320,128,128,256,448,256,448,0,64,192,320,128,0,256,128,448,0,320,320,192,448,128,256,0,448,128,320,0,0,0,320,192,256,128,384,320,384,192,192,320,384,448,448,64,192,128,0,128,384,384,192,320,192,128,128,448,256,384,128,192,0,256,0,192,64,320,256,192,64,384,320,448,320,128,256,128,64,192,448,128],[256,256,384,384,64,384,0,192,0,384,64,256,448,448,384,384,448,384,192,256,64,320,320,320,256,64,192,64,256,256,384,256,384,0,320,128,192,256,128,192,448,256,192,0,64,448,64,256,256,192,192,384,256,256,0,0,0,128,192,256,128,320,64,256,0,64,128,256,128,256,320,384,192,448,192,64,0,192,0,448,256,320,256,448,0,256,128,192,384,0,448,64,64,256,384,128,192,0,0,128,64,64,64,384,320,192,256,192,192],[128,128,320,128,64,256,256,128,256,448,0,128,448,256,448,128,256,256,256,256,256,320,192,320,384,384,256,320,0,384,0,0,192,320,448,128,320,192,256,64,384,0,256,448,384,256,256,192,0,192,256,448,192,64,128,128,192,256,128,320,384,0,64,384,0,256,256,448,320,320,256,0,256,64,448,128,448,256,0,448,384,384,0,320,0,128,128,192,448,128,0,256,448,64,128,256,0,64,320,0,256,384,128,256,64,448,128,256,128],[256,256,256,256,384,384,320,192,0,448,384,256,448,64,448,128,64,448,64,384,384,256,384,384,256,128,192,0,384,256,320,448,64,128,64,256,384,448,64,448,0,128,448,256,448,192,64,192,256,448,0,384,128,384,448,0,320,320,384,0,64,0,64,256,256,256,192,320,384,384,320,256,0,192,0,256,448,384,64,192,256,384,128,64,128,256,320,192,128,0,0,128,64,256,64,0,256,0,192,128,320,192,256,448,448,320,448,320,128],[0,128,64,0,448,128,128,256,0,192,256,0,448,256,64,256,384,256,384,256,0,448,320,320,0,256,384,192,256,0,384,384,192,448,64,256,128,0,128,0,192,0,128,384,128,192,256,320,0,128,128,384,256,192,128,0,0,256,256,0,64,0,0,128,448,320,384,192,192,384,320,384,256,448,0,448,128,192,64,448,384,64,384,320,448,128,128,192,320,128,64,0,128,64,192,0,256,0,256,384,320,192,128,256,128,320,448,320,448],[256,0,128,128,320,128,384,64,0,128,192,256,64,192,0,384,192,256,192,0,448,320,320,192,0,320,64,64,384,0,256,0,384,256,64,256,384,320,256,0,128,128,320,448,448,0,320,0,0,64,256,448,128,448,0,0,448,192,192,256,192,320,0,384,64,64,448,384,320,192,192,128,256,128,384,384,128,0,128,192,0,0,192,128,384,256,448,128,128,0,192,64,192,256,320,64,192,0,256,256,128,448,192,64,128,256,128,320,448],[256,128,64,384,128,0,256,64,384,128,128,384,128,128,320,256,0,0,256,384,256,256,384,320,128,128,0,128,256,0,256,384,128,0,64,384,0,256,384,128,256,384,128,256,0,256,128,320,0,384,0,128,0,0,128,384,128,0,384,0,128,256,192,0,64,448,0,64,448,384,320,384,384,64,384,192,384,384,128,0,0,64,0,448,192,128,384,256,448,0,320,256,384,64,192,256,320,64,192,0,0,128,128,448,192,64,128,256,128],[256,256,256,128,448,0,64,256,256,64,192,0,384,0,448,128,64,384,384,0,192,384,64,256,0,448,320,0,256,256,128,0,448,0,320,256,0,192,0,384,384,384,320,192,320,64,0,256,0,448,256,448,0,128,0,0,64,192,64,0,384,0,128,0,0,0,64,448,0,64,448,0,0,448,384,64,384,192,384,384,0,0,0,64,0,448,192,128,384,0,0,0,320,256,384,64,192,256,320,0,0,0,0,128,128,448,192,64,128],[384,384,0,384,192,0,128,192,0,64,128,128,192,0,0,0,448,320,128,384,0,0,192,192,0,320,256,128,320,0,320,384,320,0,448,0,0,384,0,192,0,0,0,192,320,192,320,64,0,0,0,448,256,448,0,0,0,0,64,192,64,0,384,0,0,0,0,0,64,448,0,0,0,0,0,448,384,64,384,192,0,0,0,0,0,64,0,448,192,0,0,0,0,0,320,256,384,64,192,0,0,0,0,0,0,128,128,448,192],[0,0,320,256,384,384,448,0,0,192,0,0,320,64,384,0,0,0,448,0,0,192,0,0,0,0,0,320,256,0,0,0,320,384,320,0,0,0,0,384,0,0,0,0,0,192,320,192,0,0,0,0,0,448,256,0,0,0,0,0,64,192,64,0,0,0,0,0,0,0,64,0,0,0,0,0,0,448,384,64,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,320,256,384,0,0,0,0,0,0,0,0,128,128],[0,0,320,0,0,0,0,192,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,0,0],[448,128,0,448,0,64,320,128,0,256,448,320,192,448,64,448,128,0,0,384,192,128,0,320,320,192,192,0,320,448,64,128,0,384,256,0,384,384,448,192,192,320,128,128,0,448,0,128,192,256,64,192,320,384,128,256,256,128,448,256,64,320,128,192,192,128,0,256,192,128,256,64,256,256,0,320,192,256,128,256,128,64,384,192,448,320,384,448,320,448,64,192,384,256,384,384,128,448,384,64,448,384,128,448,256,128,384,448,448],[256,256,384,256,384,256,384,128,384,64,320,384,256,448,128,0,128,64,64,256,192,192,128,0,384,192,128,448,256,256,64,320,320,320,384,256,320,192,64,0,384,256,128,256,128,256,64,448,128,448,0,128,192,448,448,256,192,0,320,448,64,0,64,256,192,448,384,256,256,0,320,0,256,384,448,0,128,64,64,0,256,256,64,384,256,128,256,64,320,384,448,192,448,64,0,192,256,448,256,256,64,0,192,0,0,384,192,128,448],[384,128,384,128,192,128,320,0,128,320,64,256,0,128,320,256,448,0,384,128,448,0,192,128,128,256,256,0,192,256,256,320,448,64,192,384,128,0,320,256,192,384,0,256,192,320,448,384,128,64,192,0,320,128,448,0,0,448,384,0,256,192,0,0,192,256,448,448,320,384,192,128,192,0,384,320,128,0,64,256,384,0,256,0,448,320,320,0,448,0,256,64,192,384,448,256,0,192,384,384,384,0,320,0,384,384,192,448,256],[128,0,64,256,320,256,0,384,256,128,320,384,64,448,320,0,192,128,448,256,448,64,448,256,128,64,192,64,384,384,128,0,128,384,384,256,128,448,256,128,384,256,64,448,320,384,320,64,256,128,448,64,448,0,384,128,192,0,448,192,320,192,320,256,448,0,128,384,384,448,128,0,320,64,384,0,320,0,320,256,256,256,256,448,320,384,128,64,384,256,0,192,256,256,192,384,64,192,384,256,128,384,64,384,0,64,448,384,128],[128,256,384,0,320,128,64,128,0,192,448,128,384,256,320,0,192,256,384,0,448,0,320,0,256,384,256,128,448,256,0,448,64,64,448,0,256,384,192,256,64,0,384,384,192,192,64,256,256,128,0,128,0,448,448,0,128,384,128,192,0,320,256,0,384,384,384,0,448,128,192,0,0,0,256,256,64,256,256,64,128,192,320,128,448,192,384,64,128,384,0,448,0,192,384,192,64,448,64,384,320,128,320,448,128,384,448,64,448],[256,0,0,256,256,0,128,128,128,320,192,128,128,320,0,0,384,192,448,256,320,448,256,384,384,448,0,448,384,0,448,320,320,192,0,0,320,320,64,384,0,0,0,256,128,256,320,448,256,128,320,0,0,384,320,128,64,192,192,0,64,256,448,0,320,0,192,128,192,256,0,0,448,192,192,256,192,320,0,256,384,64,320,448,384,320,448,192,384,128,0,384,128,384,384,256,384,192,64,0,0,448,384,128,256,448,128,384,448],[128,0,128,256,320,128,64,384,384,128,128,0,256,64,448,384,128,128,64,384,128,128,320,64,256,0,0,256,384,384,256,256,384,320,384,128,128,0,128,256,448,0,256,384,128,0,64,128,384,0,256,384,128,256,128,384,128,256,0,256,128,320,64,0,128,256,128,256,256,128,192,384,128,256,384,256,128,256,192,320,0,320,448,256,320,448,384,320,448,384,128,64,384,448,128,384,384,256,384,0,64,0,448,448,384,128,256,448,128],[128,0,448,256,64,256,0,256,128,192,128,0,64,256,64,256,320,192,128,0,128,0,192,128,128,320,128,384,192,0,192,384,320,256,128,0,448,64,0,256,320,256,384,256,192,256,320,0,256,256,192,256,384,384,128,384,64,448,64,64,0,256,128,0,448,256,192,256,128,256,256,0,64,448,64,256,384,256,128,256,0,0,0,320,448,256,320,448,384,0,0,448,128,64,384,448,128,384,384,0,0,0,64,0,448,448,384,128,256],[384,256,0,384,256,384,0,384,384,448,448,0,384,192,384,0,320,384,192,128,192,0,256,192,0,192,320,128,128,384,256,0,448,192,320,0,320,256,128,64,0,0,320,128,64,256,192,256,0,0,384,256,192,256,384,0,0,192,64,448,64,64,0,0,0,0,448,256,192,256,128,0,0,0,64,448,64,256,384,256,0,0,0,0,0,320,448,256,320,0,0,0,0,448,128,64,384,448,128,0,0,0,0,0,64,0,448,448,384],[384,384,384,0,128,0,64,448,256,128,448,384,192,256,192,0,192,0,128,0,320,320,384,0,0,0,0,192,320,0,0,192,256,0,448,0,0,0,320,256,128,0,0,0,320,128,64,256,0,0,0,0,384,256,192,0,0,0,0,192,64,448,64,0,0,0,0,0,448,256,192,0,0,0,0,0,64,448,64,256,0,0,0,0,0,0,0,320,448,0,0,0,0,0,0,448,128,64,384,0,0,0,0,0,0,0,64,0,448],[0,384,384,0,64,0,320,256,0,0,128,0,0,192,192,0,0,0,192,0,0,0,320,320,0,0,0,0,0,0,0,0,0,192,256,0,0,0,0,0,320,0,0,0,0,0,320,128,0,0,0,0,0,0,384,0,0,0,0,0,0,192,64,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,64,448,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,448,128,0,0,0,0,0,0,0,0,0,64],[128,64,192,448,448,256,384,256,320,256,128,320,448,128,64,128,384,320,64,192,64,448,320,128,448,128,0,128,0,0,448,384,0,192,192,192,448,320,384,192,256,448,320,384,128,128,128,320,384,0,384,448,192,64,384,448,128,128,256,64,384,384,64,448,384,64,64,192,0,384,384,128,128,256,448,0,320,320,384,384,320,320,384,0,128,192,384,256,128,64,0,0,128,448,320,256,256,384,128,256,192,256,192,448,320,256,320,448,256],[0,256,448,0,128,0,384,64,256,384,384,256,0,0,64,128,448,64,128,384,384,320,0,0,0,256,448,448,0,256,448,192,128,256,384,128,320,384,192,384,192,256,448,64,448,192,0,256,256,448,64,64,256,128,448,256,384,0,0,0,320,64,192,128,448,128,384,448,448,192,384,0,64,128,448,64,320,384,64,0,256,320,448,0,256,256,256,448,384,0,128,0,320,256,384,320,448,256,448,0,384,192,0,0,0,384,64,192,128],[0,0,448,128,448,128,128,384,128,320,0,384,192,0,192,384,320,320,384,256,256,0,448,0,0,448,0,256,448,384,192,256,320,256,0,384,128,384,256,320,256,256,256,192,192,64,192,0,384,0,256,192,128,320,128,128,128,0,192,448,448,128,320,384,64,448,256,448,256,64,448,0,256,64,0,0,384,448,256,64,256,192,256,64,448,64,384,64,384,384,448,256,256,448,128,0,320,384,128,384,0,0,0,192,448,192,0,448,320],[0,256,192,128,320,256,192,64,256,192,64,256,384,0,256,0,256,192,0,128,320,448,64,256,0,448,0,448,0,256,64,448,64,0,192,128,64,320,192,0,320,128,0,256,0,0,0,0,256,256,448,256,128,128,448,256,448,64,64,128,192,64,64,256,384,192,448,64,256,384,384,128,192,384,192,448,448,192,192,192,256,448,256,256,384,384,64,0,384,0,64,320,256,0,192,0,320,0,128,0,128,384,448,192,0,256,192,256,192],[384,128,192,128,448,0,384,0,0,448,256,128,448,128,448,0,448,192,0,128,128,384,192,0,0,448,0,0,320,0,448,0,448,384,384,256,128,256,128,192,0,256,256,448,320,192,448,0,0,0,128,192,256,192,128,0,384,384,448,192,192,0,192,0,256,384,384,128,64,448,384,256,128,0,128,64,0,192,128,128,256,0,384,256,384,192,384,320,320,256,384,256,0,384,448,0,0,64,0,384,64,192,128,448,192,256,192,256,192],[256,256,256,0,0,256,256,256,256,256,256,0,0,0,0,384,192,192,384,128,0,192,384,64,0,0,320,320,128,256,320,448,256,128,448,384,192,128,448,384,448,256,64,192,192,448,128,64,0,448,320,448,128,128,192,0,384,128,0,256,448,64,256,0,256,448,384,256,0,192,64,384,64,448,448,256,320,0,448,256,0,320,384,448,384,192,128,0,384,0,320,320,64,256,320,448,128,0,0,384,64,448,320,256,320,448,192,256,192],[128,384,448,384,64,0,384,128,0,320,256,384,64,384,448,384,128,128,128,256,256,320,192,448,128,384,128,64,0,384,128,384,320,64,448,0,0,0,0,128,320,128,0,256,384,64,384,320,128,384,0,384,256,192,384,256,0,384,384,0,64,384,384,384,384,384,384,0,384,384,0,128,384,128,256,384,384,320,320,0,0,256,0,256,128,256,384,192,128,384,0,0,128,384,256,256,320,448,128,0,320,448,256,448,320,256,320,448,192],[0,0,0,384,320,0,64,128,256,448,448,256,0,256,192,384,64,128,128,0,448,0,448,256,256,448,320,128,0,0,128,0,320,128,64,128,320,0,384,192,320,256,320,0,192,128,384,128,0,320,64,128,256,320,256,256,0,128,64,0,320,0,64,256,0,448,384,0,384,0,384,384,64,64,320,192,256,384,384,320,0,192,256,64,0,256,128,256,384,0,320,448,192,0,128,384,256,256,320,0,0,0,320,448,256,448,320,256,320],[0,128,64,128,128,256,256,320,384,384,384,128,128,128,320,384,64,64,384,256,128,448,0,384,0,192,128,192,320,128,320,256,384,192,256,0,192,320,128,0,384,384,0,128,320,64,192,128,0,64,256,256,64,128,256,0,64,384,448,128,64,0,320,0,0,384,0,448,384,0,384,0,0,448,64,64,320,192,256,384,0,0,0,192,256,64,0,256,128,0,0,0,320,448,192,0,128,384,256,0,0,0,0,0,320,448,256,448,320],[0,0,0,384,320,128,256,320,0,256,192,0,448,64,256,256,384,192,192,384,192,128,448,0,0,448,0,256,128,0,64,320,256,256,384,0,0,0,192,320,128,0,0,448,0,128,320,64,0,0,0,64,256,256,64,0,0,0,64,384,448,128,64,0,0,0,0,384,0,448,384,0,0,0,0,448,64,64,320,192,0,0,0,0,0,192,256,64,0,0,0,0,0,0,320,448,192,0,128,0,0,0,0,0,0,0,320,448,256],[0,384,384,0,64,384,128,64,0,320,0,0,64,0,384,0,0,128,384,0,0,448,192,128,0,0,0,448,0,0,0,0,64,320,256,0,0,0,0,0,192,0,0,0,0,448,0,128,0,0,0,0,0,64,256,0,0,0,0,0,64,384,448,0,0,0,0,0,0,384,0,0,0,0,0,0,0,448,64,64,0,0,0,0,0,0,0,192,256,0,0,0,0,0,0,0,320,448,192,0,0,0,0,0,0,0,0,0,320],[0,0,320,0,0,0,0,192,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,0,0],[64,448,448,128,448,64,192,384,448,448,0,256,128,0,0,320,0,128,384,320,192,384,320,448,128,128,64,320,448,192,64,448,320,128,192,448,384,0,128,256,64,0,192,384,256,448,448,384,192,192,64,384,192,256,64,448,320,384,384,128,128,64,128,384,0,128,448,192,64,384,448,448,384,384,0,320,384,128,64,256,448,128,64,320,192,0,384,128,0,128,384,0,192,0,320,320,128,384,256,320,64,128,256,128,448,128,256,384,0],[256,384,320,0,448,256,448,64,0,384,256,0,128,64,256,256,384,384,448,256,0,256,320,256,128,448,64,384,320,384,384,320,256,256,448,0,0,192,448,256,256,256,448,448,128,256,384,192,128,64,384,448,128,448,320,256,192,64,448,448,0,256,256,256,448,64,64,0,384,192,384,256,384,256,256,0,64,64,192,128,128,448,128,128,448,448,192,128,128,0,64,128,192,320,320,384,64,256,448,256,320,448,0,256,0,0,448,384,320],[0,128,128,0,192,0,192,0,128,192,320,128,128,384,192,128,320,256,256,384,448,256,448,384,384,64,320,128,384,256,0,256,192,0,320,0,192,256,0,448,192,384,192,256,320,256,0,256,384,128,128,256,320,256,256,256,0,448,448,64,448,256,320,384,0,0,448,384,320,128,64,128,384,0,448,192,192,384,64,192,384,320,448,256,448,256,320,448,128,0,0,320,0,0,128,448,0,64,128,256,192,256,320,192,64,384,320,384,128],[128,384,256,0,256,256,192,64,128,320,128,256,192,64,320,256,192,64,64,256,384,0,256,384,0,256,192,0,0,128,320,448,64,256,320,0,192,256,448,256,64,256,64,192,64,256,192,192,128,320,320,448,256,320,192,128,256,256,0,256,256,0,384,256,0,192,256,128,128,192,0,256,448,64,320,384,448,320,320,0,256,128,192,448,320,256,384,384,448,128,448,384,448,448,192,192,192,448,192,256,192,0,256,384,128,64,256,128,256],[128,128,0,384,192,128,448,256,128,192,64,0,384,0,320,0,448,0,0,128,192,384,192,128,0,192,192,256,384,128,384,128,448,0,320,0,448,0,256,64,320,0,448,256,448,128,384,384,256,128,256,384,192,256,384,256,256,448,64,192,448,256,64,0,256,384,192,0,448,384,64,0,384,128,448,192,448,0,448,448,0,256,128,128,128,64,448,128,448,256,384,256,128,64,0,448,384,128,384,256,256,384,0,384,448,128,64,320,64],[256,0,256,256,256,256,256,0,0,256,256,256,0,256,0,256,256,256,0,0,0,256,256,0,384,192,192,128,448,128,0,192,128,320,384,0,0,320,320,128,320,256,320,448,256,384,448,0,384,192,128,448,384,192,192,256,64,192,192,448,384,64,384,0,448,320,448,128,128,192,448,0,384,128,0,256,448,320,0,384,0,256,448,384,256,0,192,320,64,384,64,448,448,256,320,0,192,0,384,0,64,128,448,128,448,128,256,128,64],[384,128,384,128,192,384,192,384,384,320,448,0,128,384,192,0,320,256,128,384,64,128,448,128,384,128,128,384,448,256,256,320,448,448,64,128,384,128,64,0,64,384,128,384,320,320,192,384,0,0,0,0,128,64,64,128,0,256,384,64,128,64,128,128,128,256,384,0,448,384,64,256,0,128,384,256,64,128,384,320,384,384,128,128,0,128,384,0,192,128,128,384,256,384,128,320,320,0,192,0,256,256,0,384,256,128,448,128,256],[384,0,448,0,320,0,0,256,384,64,256,0,320,128,320,256,192,192,256,256,0,256,448,256,384,320,128,128,64,0,192,0,192,256,256,256,448,320,128,256,320,0,128,256,64,384,320,256,128,320,0,128,192,64,128,256,320,0,448,384,128,128,128,0,64,320,128,0,320,0,448,256,0,384,64,0,320,256,64,128,256,256,448,128,256,128,0,128,384,384,320,64,320,448,256,384,128,320,320,0,192,256,64,256,0,384,256,128,448],[128,256,0,0,320,128,64,0,128,128,384,256,0,64,320,384,128,384,64,128,384,384,64,192,384,320,320,128,448,256,128,448,0,384,256,0,192,384,192,320,192,128,64,0,128,192,0,384,0,448,320,384,0,128,192,384,256,384,64,64,448,384,128,0,64,256,0,320,128,0,320,0,64,128,448,384,64,0,320,256,0,0,384,256,448,128,256,128,0,0,0,448,320,64,320,448,256,384,128,0,0,0,192,256,64,256,0,384,256],[0,0,0,0,256,0,0,256,384,64,320,128,0,320,384,0,0,448,448,0,448,64,0,128,256,128,192,192,192,384,448,128,192,0,0,0,448,0,256,384,192,0,64,64,0,0,128,192,0,0,0,448,320,384,0,0,0,448,256,384,64,64,448,0,0,0,64,256,0,320,128,0,0,0,64,128,448,384,64,0,0,0,0,0,384,256,448,128,256,0,0,0,0,448,320,64,320,448,256,0,0,0,0,0,192,256,64,256,0],[384,384,384,0,384,384,128,256,0,320,192,384,384,320,128,0,320,0,192,0,64,256,384,64,0,0,128,128,192,0,0,448,448,128,192,0,0,0,448,0,256,0,0,0,64,64,0,0,0,0,0,0,0,448,320,0,0,0,0,448,256,384,64,0,0,0,0,0,64,256,0,0,0,0,0,0,64,128,448,384,0,0,0,0,0,0,384,256,448,0,0,0,0,0,0,448,320,64,320,0,0,0,0,0,0,0,192,256,64],[256,384,64,0,192,0,320,448,0,0,0,0,0,192,384,0,0,0,320,0,0,0,64,256,0,0,0,0,128,0,0,0,0,448,448,0,0,0,0,0,448,0,0,0,0,0,64,64,0,0,0,0,0,0,0,0,0,0,0,0,0,448,256,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,64,128,0,0,0,0,0,0,0,0,384,0,0,0,0,0,0,0,0,448,320,0,0,0,0,0,0,0,0,0,192],[128,64,256,64,384,128,0,256,448,192,0,192,384,256,384,384,256,320,192,64,64,256,128,64,320,384,0,64,128,256,64,256,192,384,0,448,0,128,128,0,384,192,320,448,128,128,384,128,256,64,384,0,384,0,384,448,320,384,0,0,0,128,384,64,384,192,192,128,320,64,128,0,256,64,384,384,128,192,256,64,320,64,0,192,256,64,256,448,448,192,128,384,448,128,320,384,384,64,320,128,192,0,448,448,256,448,192,64,256],[0,0,64,128,192,0,192,64,0,448,192,0,256,128,128,128,448,256,0,0,192,128,64,192,0,448,448,256,256,0,256,128,64,0,0,256,128,448,384,384,0,384,448,320,192,64,128,320,256,64,128,64,256,256,384,256,320,448,320,0,384,256,448,384,64,192,192,256,320,320,256,128,128,384,384,256,128,448,128,256,0,256,64,128,256,128,192,448,0,256,64,320,448,256,320,192,128,128,256,0,128,64,448,448,128,0,0,448,448],[128,0,0,384,256,384,384,0,0,384,0,384,128,256,384,256,448,320,0,128,128,192,384,64,256,448,256,320,64,256,192,0,384,448,64,0,0,384,384,64,64,256,0,64,320,384,320,192,256,0,256,320,256,0,384,0,0,0,192,192,256,256,192,256,0,256,0,256,320,192,384,256,0,256,0,64,256,128,192,128,0,256,256,0,256,448,256,0,192,256,256,256,0,256,448,128,320,384,0,384,192,448,384,192,448,0,192,0,256],[0,256,192,384,448,0,192,192,0,320,64,0,256,256,256,0,0,448,256,384,320,64,192,256,0,320,384,320,384,0,320,64,192,256,448,0,256,128,192,192,0,256,384,320,128,192,0,384,256,256,384,448,384,320,320,256,384,256,448,256,0,448,128,128,448,320,128,192,64,448,256,384,384,448,384,128,64,256,64,320,0,0,192,64,256,384,256,192,256,256,192,192,256,128,0,448,320,0,384,384,448,0,192,0,448,192,192,128,448],[256,128,64,128,0,0,384,64,128,384,128,128,384,256,448,128,320,320,0,0,384,448,384,256,0,192,128,448,64,384,320,256,384,64,256,256,448,320,384,0,0,384,0,384,64,320,320,128,0,192,384,256,448,0,256,0,320,0,192,0,320,384,192,384,64,64,0,0,64,128,192,128,256,256,448,128,192,320,256,64,384,320,0,384,192,320,256,0,320,128,192,128,192,384,128,0,64,192,128,128,448,448,0,0,448,128,192,128,192],[256,256,0,384,64,128,128,192,256,128,448,0,64,192,128,128,320,384,192,0,448,192,320,192,256,320,192,448,384,0,384,384,384,0,320,128,64,128,256,320,64,0,192,384,192,320,448,384,0,192,64,256,256,384,384,256,128,256,192,128,384,192,448,0,128,64,0,0,128,128,192,128,320,320,64,448,128,448,384,64,0,192,384,64,0,0,256,192,0,0,192,320,64,0,256,128,448,384,128,0,0,128,192,64,256,448,448,0,192],[0,128,128,256,64,384,128,320,256,64,0,256,320,256,128,128,192,320,256,384,384,256,320,64,384,64,0,384,64,384,448,256,320,256,64,0,384,128,256,448,0,384,384,448,64,448,320,192,128,256,384,320,0,320,384,0,0,384,320,448,320,128,0,256,64,448,256,192,128,64,320,0,128,320,0,128,256,192,128,384,384,448,0,320,448,448,256,64,256,0,64,384,256,64,384,384,320,128,448,128,256,128,256,64,192,448,256,448,448],[256,0,64,0,384,0,256,320,256,128,0,0,384,256,64,0,128,384,256,0,256,256,128,320,256,128,256,0,384,0,384,256,128,0,448,128,64,320,128,448,64,384,256,448,0,320,0,192,256,384,64,320,0,448,0,0,192,192,128,384,448,256,384,384,192,384,192,0,448,192,128,0,320,320,320,64,0,64,256,192,0,64,448,320,256,384,448,448,256,256,128,256,384,256,320,64,384,384,320,256,0,64,256,0,256,64,192,448,256],[0,0,64,0,256,256,384,64,256,0,128,256,128,256,192,128,192,64,384,128,0,64,384,0,128,64,128,192,448,128,64,256,0,192,384,128,320,448,384,0,0,0,384,256,192,192,192,256,0,448,384,0,64,256,0,384,320,0,320,0,192,384,448,0,320,448,384,384,192,0,448,128,0,256,320,256,320,64,0,64,0,448,256,128,448,320,256,384,448,0,448,128,192,256,384,256,320,64,384,0,0,128,0,64,256,0,256,64,192],[0,0,128,0,0,128,448,320,0,448,128,0,448,192,448,128,448,64,192,128,128,384,256,256,0,128,320,128,128,0,192,64,320,256,64,256,128,320,192,64,384,128,320,256,64,192,192,192,0,64,0,384,384,0,64,0,448,192,384,0,320,0,192,0,0,0,320,448,384,384,192,0,0,64,0,256,320,256,320,64,0,0,0,448,256,128,448,320,256,0,0,0,448,128,192,256,384,256,320,0,0,0,0,128,0,64,256,0,256],[384,256,0,128,384,384,128,128,0,256,256,128,256,256,384,0,448,64,0,128,384,320,256,64,0,192,0,448,320,0,448,0,256,64,320,0,0,384,128,320,192,0,0,64,320,256,64,192,0,0,0,64,0,384,384,0,0,0,448,192,384,0,320,0,0,0,0,0,320,448,384,0,0,0,0,64,0,256,320,256,0,0,0,0,0,448,256,128,448,0,0,0,0,0,448,128,192,256,384,0,0,0,0,0,0,128,0,64,256],[0,256,0,256,256,128,192,448,0,320,256,0,192,320,64,0,0,0,448,0,0,320,384,320,0,0,0,192,0,0,0,0,448,0,256,0,0,0,0,384,128,0,0,0,0,64,320,256,0,0,0,0,0,64,0,0,0,0,0,0,448,192,384,0,0,0,0,0,0,0,320,0,0,0,0,0,0,64,0,256,0,0,0,0,0,0,0,448,256,0,0,0,0,0,0,0,448,128,192,0,0,0,0,0,0,0,0,128,0],[0,0,448,0,0,0,0,64,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,0],[64,320,192,128,0,64,256,0,64,128,64,128,0,0,448,448,448,0,0,192,128,256,384,448,384,0,64,192,384,64,64,256,384,320,0,320,384,256,64,128,128,256,320,0,448,128,256,0,448,0,384,384,256,128,256,192,64,448,384,384,384,384,0,256,64,128,0,128,256,128,0,448,64,384,0,256,256,384,384,256,64,128,192,192,128,320,64,128,448,0,0,320,384,128,128,192,0,320,256,320,320,256,448,256,64,256,448,192,128],[384,384,256,0,128,0,320,320,128,192,256,0,448,64,192,0,448,448,320,0,0,128,128,256,128,192,256,0,320,0,448,384,64,448,192,0,448,448,0,0,256,0,256,384,64,0,0,64,256,384,192,128,128,256,384,384,448,64,448,320,384,64,128,256,64,384,320,256,0,128,448,256,64,192,320,256,384,0,192,256,384,320,192,448,256,320,64,0,320,128,384,128,128,0,384,448,384,0,64,0,256,64,384,0,384,448,192,0,0],[256,384,256,128,128,0,256,384,384,256,0,384,128,0,0,0,384,256,384,384,384,256,384,0,256,192,320,0,448,128,384,448,384,320,384,256,192,0,64,64,128,256,192,0,384,192,64,256,0,0,128,384,64,320,448,256,256,320,64,384,320,448,320,256,256,256,64,256,256,384,0,0,256,256,448,192,0,256,192,256,256,0,256,256,0,320,448,128,256,256,0,0,0,320,256,128,448,128,192,0,0,0,256,0,448,0,0,448,192],[128,384,256,0,0,256,192,320,384,448,0,0,192,192,64,0,320,64,448,0,256,256,256,0,0,0,448,256,128,384,320,64,192,256,448,0,320,384,320,384,448,0,320,64,192,256,448,448,0,0,384,192,448,256,448,256,384,64,128,448,0,384,0,256,256,128,192,384,64,320,320,256,128,0,448,256,256,448,384,384,128,448,64,384,448,64,192,0,128,384,128,448,128,128,64,0,64,64,128,0,0,448,64,0,384,0,448,0,384],[384,0,384,256,448,128,320,256,128,0,128,0,128,64,192,128,384,384,64,128,128,256,448,64,128,64,320,0,192,0,128,192,384,0,128,0,448,384,192,64,64,384,320,256,384,320,256,256,256,192,320,384,256,0,448,384,256,384,320,64,320,384,128,0,192,384,256,192,256,256,192,0,320,256,448,256,320,384,448,384,384,320,320,256,256,64,128,192,64,128,256,0,192,128,448,64,256,64,0,384,64,0,128,448,64,0,256,320,320],[0,0,0,256,128,256,0,128,384,320,192,128,128,448,384,256,128,192,64,0,320,448,128,0,128,64,384,448,0,0,192,448,64,448,256,256,320,192,192,128,256,0,384,128,384,256,64,192,128,64,128,0,320,320,64,0,192,384,448,320,448,384,448,0,192,64,256,256,384,128,64,256,128,256,192,384,128,192,448,384,0,128,64,0,0,384,128,192,192,128,320,320,64,448,384,192,384,320,0,0,192,384,64,0,0,256,448,256,320],[128,128,256,0,128,128,384,128,256,320,448,384,384,64,256,256,320,256,448,256,320,256,128,448,128,448,320,256,384,384,128,256,64,320,64,384,64,0,384,320,128,384,448,0,64,0,64,256,0,384,128,0,448,256,128,384,384,448,320,192,64,448,384,128,256,384,320,0,64,128,256,0,0,384,320,192,320,384,256,256,256,320,192,256,448,128,64,320,128,0,128,64,0,384,0,192,128,128,384,384,192,0,64,192,448,256,64,256,448],[256,128,448,256,448,0,320,320,0,384,384,0,0,320,0,256,128,256,448,0,128,256,64,256,0,128,128,256,128,0,0,256,128,320,448,256,128,0,0,128,448,0,128,256,128,0,192,448,128,320,320,128,448,320,128,384,0,192,0,64,256,192,0,256,384,64,64,256,192,0,0,0,192,448,128,384,448,256,384,384,384,448,128,448,256,192,448,128,64,0,320,64,64,320,256,320,0,192,128,0,64,192,64,256,128,192,448,256,64],[256,384,0,0,192,0,64,256,0,256,0,256,128,320,64,256,256,128,320,256,384,0,448,192,128,448,320,128,320,128,0,64,384,0,384,128,64,384,192,448,64,128,320,0,256,192,128,256,128,64,448,128,0,256,64,0,128,0,448,192,448,0,256,0,192,128,256,64,0,256,192,384,320,0,320,0,192,384,448,256,0,64,448,384,128,448,256,192,448,128,256,256,64,0,64,320,256,320,0,0,448,256,128,192,64,256,128,192,448],[128,256,192,0,64,0,384,384,0,0,64,128,192,320,64,0,448,384,320,0,192,192,448,0,128,448,320,192,256,128,384,384,256,256,256,0,128,64,128,384,0,0,448,64,320,256,320,192,256,384,320,192,64,128,0,128,64,0,64,448,448,192,448,0,64,0,128,128,256,64,0,0,448,448,384,0,320,0,192,384,0,0,0,64,448,384,128,448,256,0,0,64,256,256,64,0,64,320,256,0,0,0,448,256,128,192,64,256,128],[0,384,0,384,384,256,256,128,128,384,384,384,128,384,0,0,0,0,256,128,256,0,128,128,0,192,64,256,320,128,128,320,256,64,256,0,192,0,448,64,128,0,448,256,0,64,320,256,0,0,384,384,320,192,64,0,0,64,64,0,64,448,448,0,0,0,64,0,128,128,256,0,0,0,448,448,384,0,320,0,0,0,0,0,0,64,448,384,128,0,0,0,0,64,256,256,64,0,64,0,0,0,0,0,448,256,128,192,64],[384,256,448,0,448,256,256,128,256,0,64,128,448,192,192,0,320,256,192,0,192,64,64,0,0,0,0,192,64,0,0,320,128,320,256,0,0,0,192,0,448,0,0,0,448,256,0,64,0,0,0,0,384,384,320,0,0,0,0,64,64,0,64,0,0,0,0,0,64,0,128,0,0,0,0,0,448,448,384,0,0,0,0,0,0,0,0,64,448,0,0,0,0,0,0,64,256,256,64,0,0,0,0,0,0,0,448,256,128],[0,128,0,0,448,0,448,128,0,0,128,0,0,64,448,0,0,0,320,0,0,0,192,64,0,0,0,0,0,0,0,0,0,320,128,0,0,0,0,0,192,0,0,0,0,0,448,256,0,0,0,0,0,0,384,0,0,0,0,0,0,64,64,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,448,448,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,64,256,0,0,0,0,0,0,0,0,0,448],[448,128,128,320,320,192,64,320,256,384,0,64,256,256,192,192,256,448,64,256,128,128,64,64,192,192,256,0,128,320,128,256,0,192,384,256,384,64,64,384,256,64,64,384,256,320,384,192,448,384,256,448,0,384,0,384,448,256,448,128,384,256,448,448,384,384,256,0,128,128,0,320,192,192,256,384,256,384,0,192,384,192,384,384,256,0,384,128,0,192,320,128,0,256,128,384,256,256,64,448,256,320,448,384,192,320,256,64,448],[0,256,192,384,192,128,384,128,0,256,192,0,448,448,64,384,320,128,448,256,192,320,192,0,0,192,320,64,0,0,128,0,0,256,0,128,448,128,128,192,448,256,320,384,448,64,320,192,0,320,448,256,256,256,256,0,384,0,320,0,384,64,128,256,128,448,0,0,256,128,320,384,448,192,448,64,256,64,0,0,256,64,128,192,256,0,256,64,384,256,320,448,448,0,256,0,192,256,448,128,192,320,448,128,192,448,128,192,64],[384,128,0,0,0,384,0,128,384,384,256,256,0,384,256,384,256,0,128,128,128,0,0,128,256,384,0,128,256,384,384,256,128,0,256,256,320,192,256,320,192,128,128,64,128,448,128,0,0,320,256,192,192,384,128,256,320,0,384,320,192,0,192,0,384,0,384,64,64,320,0,256,0,64,192,0,448,320,192,320,0,384,256,320,384,256,384,256,192,0,128,0,64,448,384,0,192,384,192,256,128,128,0,0,192,192,256,128,64],[256,0,128,128,320,128,384,64,0,128,192,256,320,448,0,128,64,384,448,256,448,448,64,64,0,320,192,192,128,0,384,384,128,256,448,256,128,448,384,384,384,384,448,192,320,0,64,128,0,192,256,448,128,64,384,0,320,64,192,0,192,192,128,256,128,128,448,320,128,320,0,256,256,64,0,320,128,256,384,256,256,128,256,448,384,64,320,64,256,256,384,0,64,0,0,320,384,384,0,128,448,448,384,192,64,192,128,256,0],[384,128,0,384,320,256,128,320,0,192,384,128,320,256,256,384,256,384,256,256,384,320,448,256,128,128,128,64,128,384,128,0,192,320,128,128,192,448,256,64,256,256,128,320,384,384,128,128,0,320,384,64,448,64,128,384,192,0,128,448,128,256,128,256,192,64,384,384,384,64,192,384,256,0,192,320,448,256,0,448,0,192,384,384,192,256,256,192,384,0,320,256,320,384,64,384,320,128,0,128,192,192,0,128,320,256,320,448,256],[0,0,448,0,0,0,0,64,256,128,128,256,256,384,192,128,448,64,0,384,384,64,384,384,256,384,64,448,128,0,448,320,128,256,384,128,320,256,64,128,448,256,64,448,448,448,0,256,256,192,192,448,384,128,64,0,0,256,128,256,64,64,320,384,448,0,128,320,448,64,384,256,192,128,192,448,64,0,320,0,0,448,448,0,256,0,256,192,384,256,256,384,320,128,128,192,192,128,320,256,256,320,128,256,256,384,448,320,256],[128,0,448,128,384,384,0,320,256,128,256,128,128,128,448,256,192,320,128,384,384,448,0,0,0,192,256,320,320,256,448,256,128,320,256,384,192,320,0,256,128,128,384,384,192,320,192,128,384,320,256,256,320,384,0,128,448,256,448,384,320,256,64,256,384,128,0,192,128,0,128,384,128,192,64,320,64,192,256,384,384,256,384,64,0,448,384,0,256,256,256,128,64,192,448,384,128,256,0,0,192,320,0,64,256,320,192,384,448],[256,256,448,256,128,128,448,384,256,448,256,0,320,320,256,0,384,384,192,0,0,320,0,256,256,128,256,448,128,0,128,256,64,256,64,0,384,384,256,384,0,0,0,0,128,64,448,448,256,384,0,256,384,448,256,0,384,256,128,256,448,448,448,384,448,448,384,320,192,128,0,128,0,64,0,448,256,192,0,384,256,384,448,192,0,64,0,128,384,0,64,64,384,384,64,256,256,384,128,384,448,256,320,384,448,64,256,320,192],[256,384,0,256,320,384,256,64,256,320,384,0,448,0,128,0,384,384,384,256,128,320,448,256,0,384,128,320,256,256,256,0,64,192,256,384,448,64,384,192,0,384,256,192,256,128,0,128,128,320,384,64,448,192,384,384,64,0,384,320,256,256,256,128,448,64,128,384,256,448,192,256,384,384,192,448,448,128,256,192,0,320,384,384,448,384,0,64,0,384,192,256,64,128,192,384,64,256,256,0,64,448,384,256,320,384,448,64,256],[0,256,256,384,192,0,448,128,0,64,320,0,256,256,64,256,384,64,0,128,64,192,448,320,0,64,0,192,384,0,192,192,448,256,128,128,448,192,192,0,192,384,0,0,128,256,384,64,0,0,64,256,384,128,448,0,64,448,192,0,192,320,256,256,128,64,320,192,128,384,256,128,64,128,320,64,192,448,448,128,0,320,0,0,384,384,448,384,0,0,192,448,0,256,64,128,192,384,64,0,0,0,64,448,384,256,320,384,448],[128,384,256,256,384,384,256,256,384,0,0,0,384,384,0,128,0,0,128,128,384,128,128,128,0,384,256,256,256,128,384,256,256,128,0,0,192,64,256,192,192,128,384,448,128,448,128,256,0,448,0,64,64,256,384,0,192,0,384,448,192,0,192,0,0,384,128,64,320,192,128,0,0,320,64,128,320,64,192,448,0,0,0,320,0,0,384,384,448,0,0,0,192,448,0,256,64,128,192,0,0,0,0,0,64,448,384,256,320],[256,0,0,384,192,0,320,0,0,64,448,256,128,256,448,256,256,320,256,128,448,64,448,320,0,64,256,320,256,0,448,64,448,256,256,0,0,0,192,64,256,0,0,64,384,448,128,448,0,0,0,448,0,64,64,0,0,0,192,0,384,448,192,0,0,0,0,384,128,64,320,0,0,0,0,320,64,128,320,64,0,0,0,0,0,320,0,0,384,0,0,0,0,0,192,448,0,256,64,0,0,0,0,0,0,0,64,448,384],[0,384,320,0,320,128,256,0,0,192,256,0,192,384,448,0,0,128,256,0,0,320,448,64,0,0,0,64,256,0,0,0,448,64,448,0,0,0,0,0,192,0,0,0,0,64,384,448,0,0,0,0,0,448,0,0,0,0,0,0,192,0,384,0,0,0,0,0,0,384,128,0,0,0,0,0,0,320,64,128,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,192,448,0,0,0,0,0,0,0,0,0,0,64],[0,0,192,0,0,0,0,320,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,192,0,0,0,0,0,0,0,0,0,0],[0,448,320,448,64,384,128,128,64,320,448,192,320,64,320,0,384,0,128,320,0,0,448,128,192,256,192,64,192,0,384,384,64,64,64,448,448,0,0,384,384,320,384,0,0,448,384,256,0,128,64,320,128,256,384,320,64,128,256,320,384,192,64,448,128,256,448,256,384,256,320,128,192,0,192,128,384,256,192,192,192,128,384,256,256,128,384,0,128,320,192,192,0,384,256,384,256,192,256,128,192,384,384,0,0,128,128,0,64],[256,384,192,0,192,256,448,448,384,448,64,128,128,384,0,0,0,448,128,0,448,448,64,384,384,320,384,448,0,256,448,64,448,0,192,0,448,320,320,0,192,0,384,256,256,256,256,128,128,448,128,384,448,448,192,256,320,128,448,320,320,192,448,0,64,192,0,0,256,0,384,0,384,256,64,256,384,320,128,256,256,384,448,256,256,256,384,64,64,384,192,192,448,64,256,64,0,256,448,256,64,128,192,0,0,0,64,384,256],[128,0,256,384,256,128,0,384,0,0,256,384,0,128,256,384,384,256,0,256,0,384,256,128,384,256,0,128,128,128,128,0,0,128,128,256,384,0,128,256,384,384,384,256,128,0,256,256,256,64,448,256,64,448,384,128,128,320,128,192,128,0,256,0,320,0,448,192,128,128,384,256,64,256,384,320,448,0,448,448,0,384,256,128,320,64,64,256,384,256,256,64,448,0,448,64,192,64,192,0,384,0,320,128,256,128,0,448,128],[256,0,256,256,256,0,384,128,128,64,192,128,128,320,256,0,384,448,192,256,320,448,0,128,128,64,128,448,256,256,192,192,320,64,0,0,64,192,448,128,128,0,128,128,384,256,192,448,256,384,192,128,384,128,192,384,448,192,320,0,64,128,192,0,192,0,448,128,64,128,0,0,64,320,448,0,448,448,384,0,256,128,384,192,64,128,320,0,320,256,0,64,256,64,384,0,128,0,64,256,128,0,448,128,320,64,320,0,384],[128,0,384,384,256,128,256,0,384,64,64,256,384,64,256,0,192,384,320,128,320,0,256,192,384,256,384,0,64,256,384,320,192,256,320,128,128,128,64,128,0,384,128,0,192,64,384,256,128,448,192,256,320,256,64,256,128,64,384,128,384,384,448,0,320,128,320,448,320,128,128,384,448,256,128,448,384,0,384,64,256,448,64,128,384,128,320,448,256,384,0,256,448,64,448,0,256,448,0,0,192,384,128,448,0,0,192,128,0],[256,128,192,0,64,0,448,320,0,0,0,0,0,64,384,256,128,128,192,256,256,384,192,384,128,192,320,0,320,384,384,320,384,128,320,256,128,64,192,384,0,0,192,320,128,0,128,64,128,320,256,64,384,192,320,256,64,192,192,448,256,0,384,256,448,448,192,128,384,64,256,0,0,0,384,256,64,64,64,256,384,448,256,384,320,448,320,128,256,256,448,384,192,192,320,0,320,0,192,0,192,448,256,256,0,0,192,384,192],[0,0,0,128,192,0,448,384,128,384,384,384,0,320,192,256,128,256,448,128,128,128,448,320,256,448,64,128,448,384,384,192,0,256,256,0,192,0,64,320,448,256,192,0,128,320,0,0,384,448,320,256,256,384,448,128,128,128,448,64,192,384,0,384,320,256,0,64,128,256,320,128,448,0,448,128,64,0,64,128,256,384,128,256,192,384,256,128,256,384,128,192,320,320,64,192,256,384,0,384,256,384,64,0,448,128,0,0,384],[128,128,384,256,0,256,448,448,256,384,448,128,192,384,64,256,448,256,0,0,320,64,0,384,0,384,384,448,192,0,0,320,256,0,192,256,128,256,448,128,256,0,128,256,64,0,64,0,0,384,384,256,384,256,64,0,0,0,128,64,192,448,64,256,384,0,256,384,448,256,320,0,384,256,128,256,448,192,192,256,384,192,192,384,64,448,128,0,384,128,0,320,0,192,256,192,256,384,256,256,128,448,448,256,64,0,128,128,0],[128,384,0,256,384,384,0,256,256,64,320,384,256,320,128,256,320,128,448,0,192,256,128,64,0,384,128,128,192,256,384,320,192,256,320,0,384,384,320,0,256,256,0,0,64,448,256,256,384,192,64,384,192,0,320,384,0,448,256,384,0,384,64,128,320,384,320,192,448,384,0,384,64,256,384,320,256,0,256,192,128,192,320,384,128,0,192,448,128,256,384,128,448,192,192,384,256,192,256,0,320,128,128,448,128,256,64,0,128],[384,256,192,0,192,256,256,128,384,192,0,0,192,384,64,0,320,320,0,0,0,0,320,128,256,128,320,256,128,128,64,192,448,320,256,0,64,256,192,384,0,0,448,448,192,256,384,128,128,192,192,448,0,448,192,384,256,256,384,256,128,320,0,0,256,320,0,384,384,192,448,0,64,448,192,0,192,320,256,0,256,384,64,320,448,384,128,0,192,128,320,128,64,320,448,192,192,384,256,0,320,0,0,128,128,448,128,256,64],[384,0,256,128,0,384,0,384,256,384,384,384,0,256,0,384,0,256,128,0,128,384,0,0,128,0,256,128,0,128,128,128,128,128,256,0,384,0,256,0,128,128,128,256,256,128,256,256,0,448,64,256,192,448,0,128,128,192,128,192,384,256,128,0,448,0,320,320,0,384,384,0,192,256,384,448,192,0,192,320,0,0,384,384,64,320,448,384,128,0,0,320,320,128,64,320,448,192,192,0,0,0,320,0,0,128,128,448,128],[384,256,64,256,320,0,256,384,384,192,384,0,320,256,192,0,320,192,384,256,128,0,192,256,256,0,320,0,128,128,192,64,448,320,128,0,64,256,320,0,256,0,448,320,192,256,256,128,0,0,0,448,64,256,192,0,0,64,128,192,128,192,384,0,0,0,448,0,320,320,0,0,0,0,192,256,384,448,192,0,0,0,0,0,384,384,64,320,448,0,0,0,0,320,320,128,64,320,448,0,0,0,0,0,320,0,0,128,128],[128,0,128,0,192,384,64,256,0,64,192,128,0,256,320,0,192,256,128,0,192,128,448,0,0,0,128,0,320,0,0,320,192,64,448,0,0,0,64,256,320,0,0,0,448,320,192,256,0,0,0,0,0,448,64,0,0,0,0,64,128,192,128,0,0,0,0,0,448,0,320,0,0,0,0,0,192,256,384,448,0,0,0,0,0,0,384,384,64,0,0,0,0,0,0,320,320,128,64,0,0,0,0,0,0,0,320,0,0],[256,128,64,0,320,0,192,448,0,0,0,0,0,320,0,0,0,0,192,0,0,0,192,128,0,0,0,0,128,0,0,0,0,320,192,0,0,0,0,0,64,0,0,0,0,0,448,320,0,0,0,0,0,0,0,0,0,0,0,0,0,64,128,0,0,0,0,0,0,0,448,0,0,0,0,0,0,0,192,256,0,0,0,0,0,0,0,0,384,0,0,0,0,0,0,0,0,320,320,0,0,0,0,0,0,0,0,0,320]]}],"seeds":[[0,511,1,503,9,476,26,10,424,4,84,312,358,308,46,444,30,180,370,408,356,266,376,130,98,148,76,158,32,83,237,302,176,482,256,405,481,364,366,176,256,344,396,436,22,346,122,382,338,152,192,250,480,408,228,492,278,46,180,106,448,32,466,466,202,104,394,420,228,420,326,30,442,212,406,202,478,76,212,502,30,386,280,354,124,492,128,278,488,143,483,260,132,394,2,238,417,492,511,91,141,48,470,428,434,464,491,506,511],[0,1,511,8,504,30,494,500,74,14,424,204,162,214,444,146,482,348,48,372,412,110,374,268,284,474,360,482,448,247,29,60,0,294,394,346,190,20,436,136,408,396,32,210,96,188,346,268,368,114,288,456,204,194,424,134,470,282,336,270,198,426,444,198,338,240,366,164,474,460,320,354,40,272,300,4,430,370,290,500,110,130,360,274,452,212,128,398,496,163,251,76,428,358,378,434,481,504,511,0,0,0,0,0,0,0,0,0,0]],"seconds":1.1598587036132812,"method":"exact common-denominator rational Cartier + y-inversion quotient"}

==> anc/audit/independent_compute/data/prefix.log <==
{"tag": "[NUMERICAL]", "arithmetic": "exact integers modulo512", "recurrence": "x^2 F^2+(1+x+x^2)F+x^2=0, F(0)=0", "results": [{"alpha": 1, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 14}, {"alpha": 2, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 53}, {"alpha": 3, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 277}, {"alpha": 4, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 1357}, {"alpha": 5, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 6753}, {"alpha": 6, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 38741}, {"alpha": 7, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 353479}, {"alpha": 8, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 2747455}, {"alpha": 9, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 21151568}], "seconds": 1.2822868824005127}


==> anc/audit/independent_compute/data/reproduce_smoke.log <==
{"alpha": 1, "dimension": 5, "residual_rows": [0, 0], "full_residual_rows": [0, 0], "seconds": 0.00034046173095703125}
{"status": "CERTIFIED_EXACT", "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore", "alpha": 1, "dimension": 5, "representation_states": 14, "minimal_states": 14, "transitions": 28, "residual_checks": 0, "full_hash_collisions": 0, "moore_iterations": 4, "build_seconds": 0.00113072, "seconds": 0.00155852, "tag": "[NUMERICAL]", "ratio_to_8_power_alpha": {"numerator": 14, "denominator": 8}, "graph_sha256": "c694c94687a72f260f9e8f5734081acd5dfdef3a527ea7232ef0f55ade55ab73"}
{"alpha": 2, "dimension": 11, "residual_rows": [0, 0], "full_residual_rows": [0, 0], "seconds": 0.0007348060607910156}
{"status": "CERTIFIED_EXACT", "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore", "alpha": 2, "dimension": 11, "representation_states": 53, "minimal_states": 53, "transitions": 106, "residual_checks": 0, "full_hash_collisions": 0, "moore_iterations": 3, "build_seconds": 0.000999297, "seconds": 0.00116299, "tag": "[NUMERICAL]", "ratio_to_8_power_alpha": {"numerator": 53, "denominator": 64}, "graph_sha256": "395cc7222372565a014069528b8b55b715ef38e86d323f6f1a9367abe3555a02"}
{"alpha": 3, "dimension": 19, "residual_rows": [5, 5], "full_residual_rows": [9, 10], "seconds": 0.004168033599853516}
{"status": "CERTIFIED_EXACT", "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore", "alpha": 3, "dimension": 19, "representation_states": 303, "minimal_states": 277, "transitions": 606, "residual_checks": 3020, "full_hash_collisions": 0, "moore_iterations": 3, "build_seconds": 0.00117677, "seconds": 0.0014958, "tag": "[NUMERICAL]", "ratio_to_8_power_alpha": {"numerator": 277, "denominator": 512}, "graph_sha256": "4179b6acf2751c40dc0e6a1df627470ae67c607e906be9364018d9a2b9937476"}


==> anc/audit/independent_compute/data/results.json <==
{
  "method": "independent exact rational Cartier",
  "results": [
    {
      "status": "CERTIFIED_EXACT",
      "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore",
      "alpha": 1,
      "dimension": 5,
      "representation_states": 14,
      "minimal_states": 14,
      "transitions": 28,
      "residual_checks": 0,
      "full_hash_collisions": 0,
      "moore_iterations": 4,
      "build_seconds": 7.6495e-05,
      "seconds": 0.000297789,
      "tag": "[NUMERICAL]",
      "ratio_to_8_power_alpha": {
        "numerator": 14,
        "denominator": 8,
        "decimal": 1.75
      },
      "graph_sha256": "c694c94687a72f260f9e8f5734081acd5dfdef3a527ea7232ef0f55ade55ab73"
    },
    {
      "status": "CERTIFIED_EXACT",
      "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore",
      "alpha": 2,
      "dimension": 11,
      "representation_states": 53,
      "minimal_states": 53,
      "transitions": 106,
      "residual_checks": 0,
      "full_hash_collisions": 0,
      "moore_iterations": 3,
      "build_seconds": 0.00030525,
      "seconds": 0.00045129,
      "tag": "[NUMERICAL]",
      "ratio_to_8_power_alpha": {
        "numerator": 53,
        "denominator": 64,
        "decimal": 0.828125
      },
      "graph_sha256": "395cc7222372565a014069528b8b55b715ef38e86d323f6f1a9367abe3555a02"
    },
    {
      "status": "CERTIFIED_EXACT",
      "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore",
      "alpha": 3,
      "dimension": 19,
      "representation_states": 303,
      "minimal_states": 277,
      "transitions": 606,
      "residual_checks": 3020,
      "full_hash_collisions": 0,
      "moore_iterations": 3,
      "build_seconds": 0.000156065,
      "seconds": 0.000372521,
      "tag": "[NUMERICAL]",
      "ratio_to_8_power_alpha": {
        "numerator": 277,
        "denominator": 512,
        "decimal": 0.541015625
      },
      "graph_sha256": "4179b6acf2751c40dc0e6a1df627470ae67c607e906be9364018d9a2b9937476"
    },
    {
      "status": "CERTIFIED_EXACT",
      "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore",
      "alpha": 4,
      "dimension": 29,
      "representation_states": 1519,
      "minimal_states": 1357,
      "transitions": 3038,
      "residual_checks": 0,
      "full_hash_collisions": 0,
      "moore_iterations": 4,
      "build_seconds": 0.000878895,
      "seconds": 0.0011357,
      "tag": "[NUMERICAL]",
      "ratio_to_8_power_alpha": {
        "numerator": 1357,
        "denominator": 4096,
        "decimal": 0.331298828125
      },
      "graph_sha256": "a35b654da53da872864a9d8b1b2598385b3e029327218730e6220d04cf54d9d0"
    },
    {
      "status": "CERTIFIED_EXACT",
      "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore",
      "alpha": 5,
      "dimension": 41,
      "representation_states": 8676,
      "minimal_states": 6753,
      "transitions": 17352,
      "residual_checks": 268925,
      "full_hash_collisions": 0,
      "moore_iterations": 4,
      "build_seconds": 0.00739087,
      "seconds": 0.0081902,
      "tag": "[NUMERICAL]",
      "ratio_to_8_power_alpha": {
        "numerator": 6753,
        "denominator": 32768,
        "decimal": 0.206085205078125
      },
      "graph_sha256": "507d5b16e71a62636bbfecc364c65de6507459f916d5d80b078345dd853aa3f8"
    },
    {
      "status": "CERTIFIED_EXACT",
      "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore",
      "alpha": 6,
      "dimension": 55,
      "representation_states": 56335,
      "minimal_states": 38741,
      "transitions": 112670,
      "residual_checks": 1802688,
      "full_hash_collisions": 0,
      "moore_iterations": 4,
      "build_seconds": 0.0536253,
      "seconds": 0.057512,
      "tag": "[NUMERICAL]",
      "ratio_to_8_power_alpha": {
        "numerator": 38741,
        "denominator": 262144,
        "decimal": 0.14778518676757812
      },
      "graph_sha256": "1de63f5ba8c2c1c740f483467de3690a3eb9d468772636dcfe6c666d9f18d953"
    },
    {
      "status": "CERTIFIED_EXACT",
      "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore",
      "alpha": 7,
      "dimension": 71,
      "representation_states": 399129,
      "minimal_states": 353479,
      "transitions": 798258,
      "residual_checks": 9978200,
      "full_hash_collisions": 0,
      "moore_iterations": 4,
      "build_seconds": 0.68997,
      "seconds": 0.737565,
      "tag": "[NUMERICAL]",
      "ratio_to_8_power_alpha": {
        "numerator": 353479,
        "denominator": 2097152,
        "decimal": 0.16855192184448242
      },
      "graph_sha256": "8f5308bbb2d7c0c16263ff906477d260c5e0b64e9b668eed9bf22b33d7e68092"
    },
    {
      "status": "CERTIFIED_EXACT",
      "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore",
      "alpha": 8,
      "dimension": 89,
      "representation_states": 2991449,
      "minimal_states": 2747455,
      "transitions": 5982898,
      "residual_checks": 0,
      "full_hash_collisions": 0,
      "moore_iterations": 4,
      "build_seconds": 6.11272,
      "seconds": 6.69868,
      "tag": "[NUMERICAL]",
      "ratio_to_8_power_alpha": {
        "numerator": 2747455,
        "denominator": 16777216,
        "decimal": 0.16376107931137085
      },
      "graph_sha256": "f26d8f354667fe132320ed4c80574dbb81f4df0cbb9f3dd0eef402a1dcac2399"
    },
    {
      "status": "CERTIFIED_EXACT",
      "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore",
      "alpha": 9,
      "dimension": 109,
      "representation_states": 23136226,
      "minimal_states": 21151568,
      "transitions": 46272452,
      "residual_checks": 1503854625,
      "full_hash_collisions": 0,
      "moore_iterations": 4,
      "build_seconds": 78.5132,
      "seconds": 85.3934,
      "tag": "[NUMERICAL]",
      "ratio_to_8_power_alpha": {
        "numerator": 21151568,
        "denominator": 134217728,
        "decimal": 0.15759146213531494
      },
      "graph_sha256": "3f3f83e30194bc9b4c160796200e8762bd8385211c32397f799ae395301d4370"
    }
  ]
}


==> anc/audit/independent_compute/run_all.py <==
#!/usr/bin/env python3
"""Rebuild the independently certified rational-Cartier graphs, alpha=1..9."""
import argparse,hashlib,json,subprocess,time
from pathlib import Path
from compact_rational import generate
EXPECTED=[14,53,277,1357,6753,38741,353479,2747455,21151568]
def main():
 p=argparse.ArgumentParser();p.add_argument('--max-alpha',type=int,default=9,choices=range(1,10));p.add_argument('--native',action='store_true');p.add_argument('--out',default='data');args=p.parse_args()
 root=Path(__file__).resolve().parent;out=Path(args.out).resolve();out.mkdir(parents=True,exist_ok=True)
 exe=out/'compact_rational';cmd=['g++','-O3','-std=c++17']
 if args.native:cmd.append('-march=native')
 subprocess.run(cmd+[str(root/'compact_rational.cpp'),'-o',str(exe)],check=True)
 rows=[]
 for a in range(1,args.max_alpha+1):
  generate(a,out);expected=25000000 if a==9 else 4000000 if a==8 else 1000000 if a==7 else 100000
  cap=24000000 if a==9 else 0
  with (out/f'a{a}.log').open('w') as log:
   subprocess.run([str(exe),str(out/f'matrix_a{a}.bin'),str(out/f'a{a}'),str(expected),str(cap)],stdout=log,stderr=subprocess.STDOUT,check=True)
  result=json.loads((out/f'a{a}.log').read_text().splitlines()[-1])
  if result['status']!='CERTIFIED_EXACT' or result['minimal_states']!=EXPECTED[a-1]:raise RuntimeError(('disagreement',a,result))
  result['tag']='[NUMERICAL]';result['ratio_to_8_power_alpha']={'numerator':result['minimal_states'],'denominator':8**a}
  h=hashlib.sha256()
  with (out/f'a{a}.graph.bin').open('rb') as f:
   for b in iter(lambda:f.read(1<<20),b''):h.update(b)
  result['graph_sha256']=h.hexdigest();rows.append(result);print(json.dumps(result),flush=True)
 (out/'results.json').write_text(json.dumps({'method':'independent exact rational Cartier','results':rows},indent=2)+'\n')
if __name__=='__main__':main()


==> anc/audit/independent_compute/verify_prefix.py <==
#!/usr/bin/env python3
"""Exact independent coefficient recurrence regression against saved graphs.
This finite prefix test is supplementary; rational closure proves correctness.
"""
from pathlib import Path
import array,json,struct,time

def read_graph(p):
 with open(p,'rb') as f:
  a,n,init,k=struct.unpack('<4I',f.read(16))
  out=array.array('H');out.fromfile(f,n)
  edges=array.array('I');edges.fromfile(f,2*n)
 return a,n,init,k,out,edges

def verify(data,ncoeff=4096):
 t=time.time();mod=512;f=[0]*ncoeff
 for n in range(1,ncoeff):
  f[n]=(-(f[n-1] if n>=1 else 0)-(f[n-2] if n>=2 else 0)
         -sum(f[j]*f[n-2-j] for j in range(n-1))-(n==2))%mod
 results=[]
 for a in range(1,10):
  aa,n,init,k,out,edges=read_graph(Path(data)/f'a{a}.graph.bin');assert a==aa
  for q in range(ncoeff):
   v=q;s=init
   while v:s=edges[2*s+(v&1)];v>>=1
   assert out[s]==f[q]%(1<<a),(a,q,out[s],f[q]%(1<<a))
  results.append({'alpha':a,'coefficients_checked':ncoeff,'result':'PASS','kernel_size':k})
 return {'tag':'[NUMERICAL]','arithmetic':'exact integers modulo512','recurrence':'x^2 F^2+(1+x+x^2)F+x^2=0, F(0)=0','results':results,'seconds':time.time()-t}
if __name__=='__main__':
 import sys
 print(json.dumps(verify(sys.argv[1])),flush=True)


==> anc/audit/random_tables/catalan_p2_a1.graph.log <==
round 1 classes 4
round 2 classes 4
{"p":2,"alpha":1,"states":4,"K":4,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00503905}


==> anc/audit/random_tables/catalan_p2_a1.json <==
{
  "name": "catalan",
  "p": 2,
  "alpha": 1,
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.016514438997546677,
  "datafile": "audit/random_tables/catalan_p2_a1.txt",
  "delta_nonzero": {
    "1": 3
  }
}

==> anc/audit/random_tables/catalan_p2_a1.txt <==
2 1 5 0
0 1 0 0 0
3 0 0 1 3 2 1 3 3 1
4 1 0 1 1 1 1 2 0 1 4 1 1


==> anc/audit/random_tables/catalan_p2_a2.graph.log <==
round 1 classes 6
round 2 classes 6
{"p":2,"alpha":2,"states":12,"K":6,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00888524}


==> anc/audit/random_tables/catalan_p2_a2.json <==
{
  "name": "catalan",
  "p": 2,
  "alpha": 2,
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.020283442001527874,
  "datafile": "audit/random_tables/catalan_p2_a2.txt",
  "delta_nonzero": {
    "1": 4,
    "2": 6
  }
}

==> anc/audit/random_tables/catalan_p2_a2.txt <==
2 2 5 0
0 1 0 2 2
5 0 0 1 2 2 2 3 2 3 3 3 3 4 3 2
5 0 0 2 1 0 3 1 1 3 2 0 1 4 1 1
2 3 2 2 3 3 2
1 1 0 2
1 3 0 2
2 1 0 2 1 1 2
0 0 0 0 0
0 2 0 0 0


==> anc/audit/random_tables/catalan_p2_a3.graph.log <==
round 1 classes 13
round 2 classes 13
{"p":2,"alpha":3,"states":32,"K":13,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00471569}


==> anc/audit/random_tables/catalan_p2_a3.json <==
{
  "name": "catalan",
  "p": 2,
  "alpha": 3,
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.02164663700023084,
  "datafile": "audit/random_tables/catalan_p2_a3.txt",
  "delta_nonzero": {
    "1": 4,
    "2": 12,
    "3": 24
  }
}

==> anc/audit/random_tables/catalan_p2_a3.txt <==
2 3 5 0
0 1 0 6 6
5 0 0 1 2 2 6 3 2 7 3 3 7 4 3 6
5 0 0 6 1 0 7 1 1 7 2 0 1 4 1 1
2 3 2 6 3 3 6
2 0 0 4 1 0 6
4 0 0 4 1 0 4 2 0 4 3 0 6
6 1 0 6 1 1 6 2 0 4 3 0 4 4 0 4 4 1 4
2 3 2 4 3 3 4
1 1 0 4
1 3 0 4
2 1 0 4 4 0 4
1 3 0 4
0
0
4 1 0 4 1 1 4 4 0 4 4 1 4
0 0 0 0 0
4 2 0 0 0
0 0 0 0 0
0 4 0 0 0
0 0 0 4 0
0 4 0 0 4


==> anc/audit/random_tables/catalan_p2_a4.graph.log <==
round 1 classes 28
round 2 classes 28
{"p":2,"alpha":4,"states":85,"K":28,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00546656}


==> anc/audit/random_tables/catalan_p2_a4.json <==
{
  "name": "catalan",
  "p": 2,
  "alpha": 4,
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.022399601999495644,
  "datafile": "audit/random_tables/catalan_p2_a4.txt",
  "delta_nonzero": {
    "1": 4,
    "2": 15,
    "3": 39,
    "4": 60
  }
}

==> anc/audit/random_tables/catalan_p2_a4.txt <==
2 4 5 0
0 1 0 14 14
5 0 0 1 2 2 14 3 2 15 3 3 15 4 3 14
5 0 0 14 1 0 15 1 1 15 2 0 1 4 1 1
5 2 2 8 3 2 14 3 3 14 4 2 8 4 3 8
2 0 0 12 1 0 14
4 0 0 4 1 0 12 2 0 12 3 0 14
7 0 0 8 1 0 14 1 1 14 2 0 4 3 0 12 4 0 4 4 1 4
4 3 2 12 3 3 12 4 2 8 4 3 8
2 0 0 8 1 0 12
3 1 0 8 2 0 8 3 0 12
3 1 0 12 3 0 8 4 0 4
2 1 0 8 3 0 12
2 3 0 8 4 0 8
0
4 1 0 12 1 1 12 4 0 4 4 1 12
2 3 2 8 3 3 8
1 1 0 8
1 3 0 8
2 1 0 8 4 0 8
1 3 0 8
0
0
1 1 0 8
1 3 0 8
0
0
0
0
0
0
2 1 0 8 1 1 8
0 0 0 0 0
4 2 0 0 0
0 0 0 0 0
8 4 0 0 0
0 8 8 4 0
0 4 0 8 12
0 0 0 0 0
0 8 0 0 0
0 0 0 8 0
0 8 0 0 8
0 0 0 8 0
0 0 0 0 0
0 0 0 0 0
0 8 0 0 0


==> anc/audit/random_tables/catalan_p2_a5.graph.log <==
round 1 classes 58
round 2 classes 58
{"p":2,"alpha":5,"states":225,"K":58,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00474112}


==> anc/audit/random_tables/catalan_p2_a5.json <==
{
  "name": "catalan",
  "p": 2,
  "alpha": 5,
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.0295854709984269,
  "datafile": "audit/random_tables/catalan_p2_a5.txt",
  "delta_nonzero": {
    "1": 4,
    "2": 15,
    "3": 50,
    "4": 117,
    "5": 204
  }
}

==> anc/audit/random_tables/catalan_p2_a5.txt <==
2 5 5 0
0 1 0 30 30
5 0 0 1 2 2 30 3 2 31 3 3 31 4 3 30
5 0 0 30 1 0 31 1 1 31 2 0 1 4 1 1
5 2 2 8 3 2 14 3 3 30 4 2 24 4 3 24
2 0 0 28 1 0 30
4 0 0 20 1 0 12 2 0 28 3 0 30
7 0 0 8 1 0 14 1 1 30 2 0 20 3 0 12 4 0 4 4 1 4
4 3 2 28 3 3 28 4 2 24 4 3 8
2 0 0 24 1 0 28
4 0 0 16 1 0 8 2 0 24 3 0 28
5 0 0 16 1 0 28 2 0 16 3 0 8 4 0 20
4 1 0 8 2 0 16 3 0 28 4 0 16
3 0 0 16 3 0 8 4 0 8
1 2 0 16
4 1 0 28 1 1 28 4 0 4 4 1 12
2 3 2 24 3 3 24
2 0 0 16 1 0 24
3 1 0 16 2 0 16 3 0 24
3 1 0 24 3 0 16 4 0 24
2 1 0 16 3 0 24
2 3 0 16 4 0 16
0
2 1 0 24 4 0 16
3 1 0 16 3 0 24 4 0 16
2 3 0 16 4 0 16
0
1 4 0 16
0
0
0
3 1 0 24 1 1 24 4 0 16
2 3 2 16 3 3 16
1 1 0 16
1 3 0 16
2 1 0 16 4 0 16
1 3 0 16
0
0
1 1 0 16
1 3 0 16
0
0
0
0
0
0
2 1 0 16 4 0 16
1 3 0 16
0
0
0
0
0
0
0
0
0
0
0
0
0
0
4 1 0 16 1 1 16 4 0 16 4 1 16
0 0 0 0 0
4 2 0 0 0
0 0 0 0 0
8 4 0 0 0
16 24 8 4 0
16 4 16 24 28
0 0 0 0 0
16 8 0 0 0
0 16 16 8 0
0 8 0 16 8
0 16 0 8 0
0 0 0 16 16
0 0 0 0 0
0 8 0 0 16
0 0 0 0 0
0 16 0 0 0
0 0 0 16 0
0 16 0 0 16
0 0 0 16 0
0 0 0 0 0
0 0 0 0 0
0 16 0 0 0
0 0 0 16 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 16 0 0 16


==> anc/audit/random_tables/catalan_p2_a6.graph.log <==
round 1 classes 136
round 2 classes 136
{"p":2,"alpha":6,"states":598,"K":136,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00834698}


==> anc/audit/random_tables/catalan_p2_a6.json <==
{
  "name": "catalan",
  "p": 2,
  "alpha": 6,
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.07083786099974532,
  "datafile": "audit/random_tables/catalan_p2_a6.txt",
  "delta_nonzero": {
    "1": 4,
    "2": 15,
    "3": 56,
    "4": 180,
    "5": 369,
    "6": 564
  }
}

==> anc/audit/random_tables/catalan_p2_a6.txt <==
2 6 5 0
0 1 0 62 62
5 0 0 1 2 2 62 3 2 63 3 3 63 4 3 62
5 0 0 62 1 0 63 1 1 63 2 0 1 4 1 1
5 2 2 40 3 2 46 3 3 62 4 2 56 4 3 56
2 0 0 60 1 0 62
4 0 0 20 1 0 12 2 0 60 3 0 62
7 0 0 40 1 0 46 1 1 62 2 0 20 3 0 12 4 0 4 4 1 4
4 3 2 60 3 3 60 4 2 56 4 3 40
2 0 0 56 1 0 60
4 0 0 48 1 0 8 2 0 56 3 0 60
5 0 0 16 1 0 60 2 0 48 3 0 8 4 0 20
4 1 0 40 2 0 16 3 0 60 4 0 48
4 0 0 48 1 0 32 3 0 40 4 0 8
2 2 0 48 3 0 32
4 1 0 60 1 1 60 4 0 36 4 1 12
3 3 2 56 3 3 56 4 2 32
2 0 0 48 1 0 56
3 1 0 16 2 0 48 3 0 56
4 0 0 32 1 0 24 3 0 16 4 0 24
4 1 0 48 2 0 32 3 0 24 4 0 32
3 0 0 32 3 0 48 4 0 48
2 0 0 32 2 0 32
3 1 0 56 2 0 32 4 0 48
3 1 0 16 3 0 56 4 0 48
3 0 0 32 3 0 16 4 0 48
2 0 0 32 2 0 32
2 2 0 32 4 0 16
1 4 0 32
0
0
4 1 0 56 1 1 56 4 0 16 4 1 32
4 3 2 48 3 3 48 4 2 32 4 3 32
2 0 0 32 1 0 48
3 1 0 32 2 0 32 3 0 48
3 1 0 48 3 0 32 4 0 48
2 1 0 32 3 0 48
2 3 0 32 4 0 32
0
1 1 0 48
3 1 0 32 3 0 48 4 0 32
2 3 0 32 4 0 32
0
1 4 0 32
0
0
0
2 1 0 48 4 0 48
2 1 0 32 3 0 48
2 3 0 32 4 0 32
0
1 4 0 32
0
0
0
1 4 0 32
0
0
0
0
0
0
0
4 1 0 48 1 1 48 4 0 48 4 1 16
2 3 2 32 3 3 32
1 1 0 32
1 3 0 32
2 1 0 32 4 0 32
1 3 0 32
0
0
1 1 0 32
1 3 0 32
0
0
0
0
0
0
2 1 0 32 4 0 32
1 3 0 32
0
0
0
0
0
0
0
0
0
0
0
0
0
0
1 1 0 32
1 3 0 32
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
2 1 0 32 1 1 32
0 0 0 0 0
4 2 0 0 0
0 0 0 0 0
8 4 0 0 0
48 56 8 4 0
48 36 48 56 60
0 0 0 0 0
16 8 0 0 0
0 48 16 8 0
32 40 0 48 40
0 16 32 40 32
32 0 0 16 16
32 0 32 0 0
0 8 32 0 48
0 0 0 0 0
32 16 0 0 0
0 32 32 16 0
0 16 0 32 16
0 32 0 16 0
0 0 0 32 32
0 0 0 0 0
0 16 0 0 0
0 32 0 16 32
0 0 0 32 32
0 0 0 0 0
0 0 0 0 32
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 16 0 0 16
0 0 0 0 0
0 32 0 0 0
0 0 0 32 0
0 32 0 0 32
0 0 0 32 0
0 0 0 0 0
0 0 0 0 0
0 32 0 0 0
0 0 0 32 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 32 0 0 32
0 0 0 32 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 32 0 0 0


==> anc/audit/random_tables/catalan_p2_a7.graph.log <==
round 1 classes 309
round 2 classes 309
{"p":2,"alpha":7,"states":1590,"K":309,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00668433}


==> anc/audit/random_tables/catalan_p2_a7.json <==
{
  "name": "catalan",
  "p": 2,
  "alpha": 7,
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.20914964500116184,
  "datafile": "audit/random_tables/catalan_p2_a7.txt",
  "delta_nonzero": {
    "1": 4,
    "2": 15,
    "3": 61,
    "4": 211,
    "5": 622,
    "6": 1117,
    "7": 1788
  }
}

==> anc/audit/random_tables/catalan_p2_a7.txt <==
2 7 5 0
0 1 0 126 126
5 0 0 1 2 2 126 3 2 127 3 3 127 4 3 126
5 0 0 126 1 0 127 1 1 127 2 0 1 4 1 1
5 2 2 104 3 2 110 3 3 126 4 2 120 4 3 120
2 0 0 124 1 0 126
4 0 0 20 1 0 12 2 0 124 3 0 126
7 0 0 104 1 0 110 1 1 126 2 0 20 3 0 12 4 0 4 4 1 4
5 2 2 64 3 2 124 3 3 124 4 2 120 4 3 104
2 0 0 120 1 0 124
4 0 0 112 1 0 72 2 0 120 3 0 124
5 0 0 80 1 0 124 2 0 112 3 0 72 4 0 20
4 1 0 40 2 0 80 3 0 124 4 0 48
4 0 0 112 1 0 96 3 0 40 4 0 72
4 1 0 64 2 0 112 3 0 96 4 0 64
6 0 0 64 1 0 124 1 1 124 3 0 64 4 0 36 4 1 12
4 3 2 120 3 3 120 4 2 96 4 3 64
2 0 0 112 1 0 120
3 1 0 80 2 0 112 3 0 120
4 0 0 32 1 0 88 3 0 80 4 0 88
5 0 0 64 1 0 112 2 0 32 3 0 88 4 0 32
4 0 0 96 2 0 64 3 0 112 4 0 48
4 0 0 32 1 0 64 2 0 96 4 0 64
4 1 0 56 2 0 32 3 0 64 4 0 48
3 1 0 16 3 0 56 4 0 112
4 0 0 96 1 0 64 3 0 16 4 0 48
5 0 0 32 1 0 64 2 0 96 3 0 64 4 0 64
4 1 0 64 2 0 32 3 0 64 4 0 16
3 1 0 64 3 0 64 4 0 96
1 3 0 64
0
4 1 0 120 1 1 120 4 0 80 4 1 32
4 3 2 112 3 3 112 4 2 32 4 3 96
2 0 0 96 1 0 112
3 1 0 32 2 0 96 3 0 112
4 0 0 64 1 0 48 3 0 32 4 0 112
4 1 0 96 2 0 64 3 0 48 4 0 64
3 0 0 64 3 0 96 4 0 96
2 0 0 64 2 0 64
2 1 0 48 2 0 64
3 1 0 96 3 0 48 4 0 96
4 0 0 64 1 0 64 3 0 96 4 0 32
3 0 0 64 2 0 64 3 0 64
2 2 0 64 4 0 32
1 4 0 64
0
0
2 1 0 112 4 0 48
3 1 0 32 3 0 112 4 0 64
3 0 0 64 3 0 32 4 0 96
2 0 0 64 2 0 64
2 2 0 64 4 0 32
1 4 0 64
0
0
1 4 0 96
1 4 0 64
0
0
0
0
0
0
4 1 0 112 1 1 112 4 0 48 4 1 80
2 3 2 96 3 3 96
2 0 0 64 1 0 96
3 1 0 64 2 0 64 3 0 96
3 1 0 96 3 0 64 4 0 96
2 1 0 64 3 0 96
2 3 0 64 4 0 64
0
1 1 0 96
3 1 0 64 3 0 96 4 0 64
2 3 0 64 4 0 64
0
1 4 0 64
0
0
0
2 1 0 96 4 0 32
2 1 0 64 3 0 96
2 3 0 64 4 0 64
0
1 4 0 64
0
0
0
1 4 0 64
0
0
0
0
0
0
0
1 1 0 96
3 1 0 64 3 0 96 4 0 64
2 3 0 64 4 0 64
0
1 4 0 64
0
0
0
1 4 0 64
0
0
0
0
0
0
0
1 4 0 64
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
3 1 0 96 1 1 96 4 1 64
2 3 2 64 3 3 64
1 1 0 64
1 3 0 64
2 1 0 64 4 0 64
1 3 0 64
0
0
1 1 0 64
1 3 0 64
0
0
0
0
0
0
2 1 0 64 4 0 64
1 3 0 64
0
0
0
0
0
0
0
0
0
0
0
0
0
0
1 1 0 64
1 3 0 64
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
2 1 0 64 4 0 64
1 3 0 64
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
4 1 0 64 1 1 64 4 0 64 4 1 64
0 0 0 0 0
4 2 0 0 0
0 0 0 0 0
8 4 0 0 0
112 120 8 4 0
48 36 112 120 124
0 0 0 0 0
16 8 0 0 0
0 48 16 8 0
96 40 0 48 104
64 16 96 40 96
32 0 64 16 80
96 64 32 0 64
0 8 96 64 48
0 0 0 0 0
32 16 0 0 0
0 96 32 16 0
64 80 0 96 16
0 32 64 80 64
64 0 0 32 32
64 0 64 0 0
0 80 64 0 0
0 32 0 80 32
64 64 0 32 96
64 0 64 64 0
0 0 64 0 96
0 0 0 0 64
0 0 0 0 0
0 0 0 0 0
0 16 0 0 16
0 0 0 0 0
64 32 0 0 0
0 64 64 32 0
0 32 0 64 32
0 64 0 32 0
0 0 0 64 64
0 0 0 0 0
0 32 0 0 0
0 64 0 32 64
0 0 0 64 64
0 0 0 0 0
0 0 0 0 64
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 32 0 0 96
0 64 0 32 0
0 0 0 64 64
0 0 0 0 0
0 0 0 0 64
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 64
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 32 0 0 0
0 0 0 0 0
0 64 0 0 0
0 0 0 64 0
0 64 0 0 64
0 0 0 64 0
0 0 0 0 0
0 0 0 0 0
0 64 0 0 0
0 0 0 64 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 64 0 0 64
0 0 0 64 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 64 0 0 0
0 0 0 64 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 64 0 0 64


==> anc/audit/random_tables/catalan_p2_input.json <==
{
  "name": "catalan",
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "h": [
    1,
    3
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "1/2",
        "1/2"
      ],
      "lambda": [
        "0",
        "-1/2",
        "-1",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1/2",
        "-1/2"
      ],
      "mu": [
        "0",
        "0",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "4",
        "2",
        "0",
        "0",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "4",
        "-2"
      ]
    },
    {
      "u": [
        0,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "4/3",
        "2/3",
        "0",
        "0",
        "2/3",
        "0",
        "0",
        "0",
        "2/3",
        "2/3",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "4/3",
        "-2/3"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "0",
        "-1/2",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "-1/2",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "4",
        "2",
        "0",
        "2",
        "2",
        "0",
        "2",
        "0",
        "0",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "2",
        "-2"
      ]
    }
  ]
}

==> anc/audit/random_tables/catalan_p2_results.json <==
[
  {
    "K": 4,
    "states": 4,
    "moore_rounds": 2,
    "seconds": 9.1358000645414e-05,
    "degree_box": [
      1,
      2
    ],
    "name": "catalan",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 17,
    "passed": true
  },
  {
    "K": 6,
    "states": 6,
    "moore_rounds": 2,
    "seconds": 0.00026968699967255816,
    "degree_box": [
      2,
      5
    ],
    "name": "catalan",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 515,
    "passed": true
  },
  {
    "K": 13,
    "states": 15,
    "moore_rounds": 2,
    "seconds": 0.0045627549989148974,
    "degree_box": [
      4,
      9
    ],
    "name": "catalan",
    "p": 2,
    "alpha": 3,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 16391,
    "passed": true
  },
  {
    "K": 28,
    "states": 37,
    "moore_rounds": 2,
    "seconds": 0.0703665130022273,
    "degree_box": [
      8,
      17
    ],
    "name": "catalan",
    "p": 2,
    "alpha": 4,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 524303,
    "passed": true
  },
  {
    "K": 58,
    "states": 83,
    "moore_rounds": 2,
    "seconds": 1.4465259729986428,
    "degree_box": [
      16,
      33
    ],
    "name": "catalan",
    "p": 2,
    "alpha": 5,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 16777247,
    "passed": true
  }
]

==> anc/audit/random_tables/catalan_p3_a1.graph.log <==
round 1 classes 6
round 2 classes 6
{"p":3,"alpha":1,"states":6,"K":6,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00500809}


==> anc/audit/random_tables/catalan_p3_a1.json <==
{
  "name": "catalan",
  "p": 3,
  "alpha": 1,
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.01610671500020544,
  "datafile": "audit/random_tables/catalan_p3_a1.txt",
  "delta_nonzero": {
    "1": 8
  }
}

==> anc/audit/random_tables/catalan_p3_a1.txt <==
3 1 5 0
0 1 0 1 1
5 0 0 1 3 2 1 3 3 1 4 2 1 4 3 1
3 0 0 2 1 0 1 2 0 1
5 1 0 1 1 1 1 2 0 2 3 0 1 4 1 1


==> anc/audit/random_tables/catalan_p3_a2.graph.log <==
round 1 classes 23
round 2 classes 23
{"p":3,"alpha":2,"states":33,"K":23,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00522949}


==> anc/audit/random_tables/catalan_p3_a2.json <==
{
  "name": "catalan",
  "p": 3,
  "alpha": 2,
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.015659541000786703,
  "datafile": "audit/random_tables/catalan_p3_a2.txt",
  "delta_nonzero": {
    "1": 9,
    "2": 49
  }
}

==> anc/audit/random_tables/catalan_p3_a2.txt <==
3 2 5 0
0 1 0 7 7
6 0 0 1 2 2 6 3 2 4 3 3 1 4 2 1 4 3 4
3 0 0 5 1 0 7 2 0 1
6 0 0 6 1 0 4 1 1 1 2 0 5 3 0 7 4 1 7
2 4 2 3 4 3 3
2 0 0 6 1 0 3
2 2 0 6 3 0 3
1 1 0 6
4 0 0 6 1 0 6 3 0 6 4 0 6
5 0 0 6 1 0 3 2 0 6 3 0 6 4 0 3
3 2 0 6 3 0 3 4 0 6
0
2 4 0 3 4 1 3
0 0 0 0 0
6 3 0 0 0
0 0 6 3 0


==> anc/audit/random_tables/catalan_p3_a3.graph.log <==
round 1 classes 113
round 2 classes 113
{"p":3,"alpha":3,"states":186,"K":113,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00446693}


==> anc/audit/random_tables/catalan_p3_a3.json <==
{
  "name": "catalan",
  "p": 3,
  "alpha": 3,
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.02109350099999574,
  "datafile": "audit/random_tables/catalan_p3_a3.txt",
  "delta_nonzero": {
    "1": 9,
    "2": 59,
    "3": 383
  }
}

==> anc/audit/random_tables/catalan_p3_a3.txt <==
3 3 5 0
0 1 0 25 25
6 0 0 1 2 2 6 3 2 4 3 3 1 4 2 1 4 3 4
3 0 0 23 1 0 25 2 0 1
6 0 0 6 1 0 4 1 1 1 2 0 23 3 0 25 4 1 25
4 2 2 9 3 2 18 4 2 21 4 3 12
2 0 0 15 1 0 21
2 2 0 15 3 0 21
2 0 0 18 1 0 24
5 0 0 24 1 0 24 2 0 18 3 0 24 4 0 15
5 0 0 6 1 0 3 2 0 24 3 0 24 4 0 12
4 1 0 9 2 0 6 3 0 3 4 0 15
3 1 0 18 3 0 9 4 0 9
5 0 0 9 1 0 18 3 0 18 4 0 3 4 1 21
2 4 2 9 4 3 9
2 0 0 18 1 0 9
2 2 0 18 3 0 9
1 1 0 18
3 1 0 9 3 0 18 4 0 18
4 0 0 18 1 0 9 3 0 9 4 0 18
3 2 0 18 3 0 9 4 0 18
0
1 4 0 9
1 1 0 18
4 0 0 18 1 0 18 3 0 18 4 0 18
5 0 0 18 1 0 9 2 0 18 3 0 18 4 0 18
2 2 0 18 3 0 9
0
1 4 0 9
2 1 0 9 4 0 18
3 1 0 18 3 0 9 4 0 9
4 0 0 9 1 0 18 3 0 18 4 0 9
3 2 0 9 3 0 18 4 0 9
0
0
0
0
0
0
0
2 4 0 9 4 1 9
0 0 0 0 0
6 3 0 0 0
0 0 6 3 0
0 0 0 0 0
18 9 0 0 0
0 0 18 9 0
0 18 0 0 0
0 9 0 18 18
18 9 0 9 18
0 0 18 9 18
0 0 0 0 0
0 0 0 0 9


==> anc/audit/random_tables/catalan_p3_a4.graph.log <==
round 1 classes 629
round 2 classes 629
{"p":3,"alpha":4,"states":1101,"K":629,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00632576}


==> anc/audit/random_tables/catalan_p3_a4.json <==
{
  "name": "catalan",
  "p": 3,
  "alpha": 4,
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.07237714100119774,
  "datafile": "audit/random_tables/catalan_p3_a4.txt",
  "delta_nonzero": {
    "1": 9,
    "2": 75,
    "3": 600,
    "4": 3153
  }
}

==> anc/audit/random_tables/catalan_p3_a4.txt <==
3 4 5 0
0 1 0 79 79
6 0 0 1 2 2 6 3 2 4 3 3 1 4 2 1 4 3 4
3 0 0 77 1 0 79 2 0 1
6 0 0 6 1 0 4 1 1 1 2 0 77 3 0 79 4 1 79
4 2 2 36 3 2 72 4 2 48 4 3 12
2 0 0 69 1 0 75
3 1 0 27 2 0 69 3 0 75
4 0 0 18 1 0 51 3 0 27 4 0 27
5 0 0 24 1 0 24 2 0 18 3 0 51 4 0 69
5 0 0 6 1 0 3 2 0 24 3 0 24 4 0 12
5 0 0 27 1 0 63 2 0 6 3 0 3 4 0 15
5 0 0 27 1 0 45 2 0 27 3 0 63 4 0 9
6 0 0 36 1 0 72 2 0 27 3 0 45 4 0 30 4 1 75
4 2 2 54 3 2 27 4 2 9 4 3 36
2 0 0 45 1 0 63
3 1 0 54 2 0 45 3 0 63
3 1 0 72 3 0 54 4 0 54
4 0 0 54 1 0 9 3 0 72 4 0 45
5 0 0 18 1 0 9 2 0 54 3 0 9 4 0 45
3 2 0 18 3 0 9 4 0 45
2 0 0 27 1 0 54
3 2 0 27 3 0 54 4 0 9
1 1 0 45
4 0 0 18 1 0 72 3 0 45 4 0 18
5 0 0 72 1 0 9 2 0 18 3 0 72 4 0 72
4 0 0 27 2 0 72 3 0 9 4 0 27
3 0 0 27 1 0 27 2 0 27
3 2 0 27 3 0 27 4 0 9
3 0 0 27 1 0 63 4 0 18
5 0 0 27 1 0 45 2 0 27 3 0 63 4 0 9
5 0 0 36 1 0 72 2 0 27 3 0 45 4 0 63
4 1 0 27 2 0 36 3 0 72 4 0 9
3 1 0 54 3 0 27 4 0 27
4 0 0 27 1 0 54 3 0 54 4 0 27
3 1 0 54 2 0 27 3 0 54
3 1 0 27 3 0 54 4 0 54
4 0 0 54 1 0 27 3 0 27 4 0 27
3 1 0 54 2 0 54 3 0 27
3 1 0 27 3 0 54 4 0 54
5 0 0 54 1 0 27 3 0 27 4 0 36 4 1 63
2 4 2 27 4 3 27
2 0 0 54 1 0 27
2 2 0 54 3 0 27
1 1 0 54
3 1 0 27 3 0 54 4 0 54
4 0 0 54 1 0 27 3 0 27 4 0 54
3 2 0 54 3 0 27 4 0 54
0
1 4 0 27
1 1 0 54
3 1 0 27 3 0 54 4 0 54
4 0 0 54 1 0 27 3 0 27 4 0 54
3 1 0 27 2 0 54 3 0 27
3 1 0 54 3 0 27 4 0 27
4 0 0 27 1 0 54 3 0 54 4 0 54
3 1 0 27 2 0 27 3 0 54
3 1 0 54 3 0 27 4 0 27
4 0 0 27 1 0 54 3 0 54 4 0 27
3 2 0 27 3 0 54 4 0 27
0
0
0
0
0
0
0
1 4 0 27
1 1 0 54
4 0 0 54 1 0 54 3 0 54 4 0 54
5 0 0 54 1 0 27 2 0 54 3 0 54 4 0 54
2 2 0 54 3 0 27
0
1 4 0 27
2 1 0 27 4 0 54
3 1 0 54 3 0 27 4 0 27
4 0 0 27 1 0 54 3 0 54 4 0 54
3 2 0 27 3 0 54 4 0 54
0
0
0
0
0
0
0
1 4 0 27
2 1 0 27 4 0 54
3 1 0 54 3 0 27 4 0 27
4 0 0 27 1 0 54 3 0 54 4 0 27
3 1 0 54 2 0 27 3 0 54
3 1 0 27 3 0 54 4 0 54
4 0 0 54 1 0 27 3 0 27 4 0 27
3 1 0 54 2 0 54 3 0 27
3 1 0 27 3 0 54 4 0 54
4 0 0 54 1 0 27 3 0 27 4 0 54
3 2 0 54 3 0 27 4 0 54
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
0
2 4 0 27 4 1 27
0 0 0 0 0
6 3 0 0 0
0 0 6 3 0
0 0 0 0 0
18 9 0 0 0
0 54 18 9 0
0 45 0 54 54
54 36 0 45 18
72 36 54 36 18
0 0 72 36 18
27 54 0 0 0
0 0 27 54 36
0 0 0 0 0
54 27 0 0 0
0 0 54 27 0
0 54 0 0 0
0 27 0 54 54
54 27 0 27 54
0 0 54 27 54
0 0 0 0 0
0 0 0 0 27
0 54 0 0 0
0 27 0 54 54
54 27 0 27 54
0 27 54 27 0
0 54 0 27 27
27 54 0 54 54
0 27 27 54 0
0 54 0 27 27
27 54 0 54 27
0 0 27 54 27
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 0
0 0 0 0 27


==> anc/audit/random_tables/catalan_p3_input.json <==
{
  "name": "catalan",
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "h": [
    1,
    3
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/3",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "1/3",
        "1/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/3",
        "1/3",
        "0",
        "1/3",
        "0",
        "2/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "3",
        "3/2",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "3/2",
        "3/2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3",
        "-3/2"
      ]
    },
    {
      "u": [
        0,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "6/5",
        "3/5",
        "0",
        "0",
        "3/5",
        "0",
        "0",
        "0",
        "3/5",
        "3/5",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "6/5",
        "-3/5"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "0",
        "-1/2",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "1/6",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "2/3",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        1,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "3",
        "3/2",
        "0",
        "3/2",
        "3/2",
        "0",
        "3/2",
        "0",
        "0",
        "3/2",
        "0",
        "0"
      ],
      "mu": [
        "3/2",
        "3/2",
        "-3/2"
      ]
    }
  ]
}

==> anc/audit/random_tables/catalan_p3_results.json <==
[
  {
    "K": 6,
    "states": 6,
    "moore_rounds": 2,
    "seconds": 0.00029125900255166925,
    "degree_box": [
      1,
      3
    ],
    "name": "catalan",
    "p": 3,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 82,
    "passed": true
  },
  {
    "K": 23,
    "states": 26,
    "moore_rounds": 2,
    "seconds": 0.00787252800000715,
    "degree_box": [
      3,
      7
    ],
    "name": "catalan",
    "p": 3,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 19687,
    "passed": true
  },
  {
    "K": 113,
    "states": 131,
    "moore_rounds": 2,
    "seconds": 1.3988429929995618,
    "degree_box": [
      9,
      19
    ],
    "name": "catalan",
    "p": 3,
    "alpha": 3,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 4782982,
    "passed": true
  }
]

==> anc/audit/random_tables/catalan_polymax_p2_input.json <==
{
  "name": "catalan_polymax",
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "h": [
    1,
    3
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "1/2",
        "1/2"
      ],
      "lambda": [
        "0",
        "-1/2",
        "-1",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1/2",
        "-1/2"
      ],
      "mu": [
        "0",
        "0",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "4",
        "2",
        "0",
        "0",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "4",
        "-2"
      ]
    },
    {
      "u": [
        0,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "4/3",
        "2/3",
        "0",
        "0",
        "2/3",
        "0",
        "0",
        "0",
        "2/3",
        "2/3",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "4/3",
        "-2/3"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "0",
        "-1/2",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "-1/2",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "4",
        "2",
        "0",
        "2",
        "2",
        "0",
        "2",
        "0",
        "0",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "2",
        "-2"
      ]
    }
  ]
}

==> anc/audit/random_tables/catalan_polymax_p2_results.json <==
[
  {
    "K": 136,
    "states": 194,
    "moore_rounds": 2,
    "seconds": 1.9313173260015901,
    "degree_box": [
      32,
      65
    ],
    "name": "catalan_polymax",
    "p": 2,
    "alpha": 6,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 536870975,
    "passed": true
  },
  {
    "K": 309,
    "states": 445,
    "moore_rounds": 2,
    "seconds": 26.57271554000181,
    "degree_box": [
      64,
      129
    ],
    "name": "catalan_polymax",
    "p": 2,
    "alpha": 7,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 17179869311,
    "passed": true
  }
]

==> anc/audit/random_tables/catalan_polymax_p3_input.json <==
{
  "name": "catalan_polymax",
  "N": [
    [
      [
        1,
        2
      ],
      2
    ],
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -1
    ]
  ],
  "Q": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      -1
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "h": [
    1,
    3
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/3",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "1/3",
        "1/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/3",
        "1/3",
        "0",
        "1/3",
        "0",
        "2/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "3",
        "3/2",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "3/2",
        "3/2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3",
        "-3/2"
      ]
    },
    {
      "u": [
        0,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "6/5",
        "3/5",
        "0",
        "0",
        "3/5",
        "0",
        "0",
        "0",
        "3/5",
        "3/5",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "6/5",
        "-3/5"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "0",
        "-1/2",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "1/6",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "2/3",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        1,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "3",
        "3/2",
        "0",
        "3/2",
        "3/2",
        "0",
        "3/2",
        "0",
        "0",
        "3/2",
        "0",
        "0"
      ],
      "mu": [
        "3/2",
        "3/2",
        "-3/2"
      ]
    }
  ]
}

==> anc/audit/random_tables/catalan_polymax_p3_results.json <==
[
  {
    "K": 629,
    "states": 724,
    "moore_rounds": 2,
    "seconds": 15.301874287997634,
    "degree_box": [
      27,
      55
    ],
    "name": "catalan_polymax",
    "p": 3,
    "alpha": 4,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 1162261507,
    "passed": true
  }
]

==> anc/audit/random_tables/compare_graphs.cpp <==
// Exact synchronous product: compare our history graph with independent compact
// rational-state graph. Full uint64 pair equality resolves all hash collisions.
#include <array>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <stdexcept>
#include <unordered_set>
#include <vector>
#include <chrono>
using namespace std;
struct Graph{uint32_t A,N,start,K;vector<uint32_t>O;vector<array<uint32_t,2>>E;};
void readraw(ifstream&f,void*p,size_t n){f.read((char*)p,n);if(!f)throw runtime_error("truncated graph");}
Graph history(const char*path){ifstream f(path,ios::binary);uint32_t h[5];readraw(f,h,sizeof(h));if(h[0]!=0x43415254||h[1]!=2)throw runtime_error("bad history header");Graph g{h[2],h[3],0,h[4]};g.O.resize(g.N);g.E.resize(g.N);for(uint32_t i=0;i<g.N;i++){uint32_t rr[4];readraw(f,rr,sizeof(rr));g.O[i]=rr[0];g.E[i]={rr[1],rr[2]};if(rr[1]>=g.N||rr[2]>=g.N)throw runtime_error("bad history edge");}return g;}
Graph compact(const char*path){ifstream f(path,ios::binary);uint32_t h[4];readraw(f,h,sizeof(h));Graph g{h[0],h[1],h[2],h[3]};if(g.start>=g.N)throw runtime_error("bad compact initial");vector<uint16_t>o(g.N);readraw(f,o.data(),o.size()*sizeof(uint16_t));g.O.assign(o.begin(),o.end());g.E.resize(g.N);readraw(f,g.E.data(),g.E.size()*sizeof(array<uint32_t,2>));for(auto&e:g.E)if(e[0]>=g.N||e[1]>=g.N)throw runtime_error("bad compact edge");return g;}
int main(int argc,char**argv){if(argc!=3)return 2;auto st=chrono::steady_clock::now();auto a=history(argv[1]);auto b=compact(argv[2]);if(a.A!=b.A)throw runtime_error("different precisions");unordered_set<uint64_t>seen;seen.reserve(a.N*1.2);vector<uint64_t>q;q.reserve(a.N);auto add=[&](uint32_t u,uint32_t v){uint64_t key=(uint64_t(u)<<32)|v;if(seen.insert(key).second)q.push_back(key);};add(a.start,b.start);for(size_t i=0;i<q.size();i++){uint32_t u=q[i]>>32,v=uint32_t(q[i]);if(a.O[u]!=b.O[v]){cerr<<"MISMATCH "<<u<<' '<<v<<' '<<a.O[u]<<' '<<b.O[v]<<'\n';return 1;}for(int r=0;r<2;r++)add(a.E[u][r],b.E[v][r]);if(i&&i%2000000==0)cerr<<"processed "<<i<<" pairs found "<<q.size()<<'\n';}cout<<"{\"alpha\":"<<a.A<<",\"history_states\":"<<a.N<<",\"rational_states\":"<<b.N<<",\"reachable_pairs\":"<<q.size()<<",\"all_paired_outputs_equal\":true,\"seconds\":"<<chrono::duration<double>(chrono::steady_clock::now()-st).count()<<"}\n";}


==> anc/audit/random_tables/family-1-359_p2_a1.graph.log <==
round 1 classes 4
round 2 classes 11
round 3 classes 14
round 4 classes 14
{"p":2,"alpha":1,"states":14,"K":14,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.00524898}


==> anc/audit/random_tables/family-1-359_p2_a1.json <==
{
  "name": "family-1-359",
  "p": 2,
  "alpha": 1,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      9
    ],
    [
      [
        2,
        4
      ],
      -6
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      -1
    ],
    [
      [
        2,
        1
      ],
      5
    ],
    [
      [
        2,
        2
      ],
      9
    ],
    [
      [
        2,
        3
      ],
      -3
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.034038658002828015,
  "datafile": "audit/random_tables/family-1-359_p2_a1.txt",
  "delta_nonzero": {
    "1": 5
  }
}

==> anc/audit/random_tables/family-1-359_p2_a1.txt <==
2 1 7 0
0 1 0 1 0 1 0
11 0 0 1 0 2 1 1 2 1 1 3 1 2 2 1 4 2 1 4 4 1 5 4 1 5 5 1 6 3 1 6 5 1
7 0 0 1 2 0 1 2 2 1 3 2 1 3 3 1 4 2 1 6 3 1


==> anc/audit/random_tables/family-1-359_p2_a2.graph.log <==
round 1 classes 16
round 2 classes 60
round 3 classes 61
round 4 classes 61
{"p":2,"alpha":2,"states":82,"K":61,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.00959297}


==> anc/audit/random_tables/family-1-359_p2_a2.json <==
{
  "name": "family-1-359",
  "p": 2,
  "alpha": 2,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      9
    ],
    [
      [
        2,
        4
      ],
      -6
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      -1
    ],
    [
      [
        2,
        1
      ],
      5
    ],
    [
      [
        2,
        2
      ],
      9
    ],
    [
      [
        2,
        3
      ],
      -3
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.044943395998416236,
  "datafile": "audit/random_tables/family-1-359_p2_a2.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 17
  }
}

==> anc/audit/random_tables/family-1-359_p2_a2.txt <==
2 2 7 0
0 1 0 3 0 1 2
11 0 0 1 0 2 1 1 2 1 1 3 1 2 2 3 4 2 1 4 4 1 5 4 1 5 5 1 6 3 1 6 5 1
7 0 0 3 2 0 1 2 2 1 3 2 1 3 3 1 4 2 3 6 3 3
7 1 2 2 3 2 2 4 2 2 4 4 2 5 2 2 6 4 2 6 5 2
4 0 0 2 1 2 2 3 2 2 5 2 2
8 0 0 2 0 2 2 1 0 2 2 0 2 3 2 2 5 2 2 6 2 2 6 3 2
8 1 0 2 2 0 2 2 2 2 3 0 2 4 0 2 5 2 2 6 2 2 6 3 2
0 0 0 0 0 0 0
2 0 0 0 0 0 0


==> anc/audit/random_tables/family-1-359_p2_a3.graph.log <==
round 1 classes 64
round 2 classes 268
round 3 classes 268
{"p":2,"alpha":3,"states":460,"K":268,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.00551621}


==> anc/audit/random_tables/family-1-359_p2_a3.json <==
{
  "name": "family-1-359",
  "p": 2,
  "alpha": 3,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      9
    ],
    [
      [
        2,
        4
      ],
      -6
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      -1
    ],
    [
      [
        2,
        1
      ],
      5
    ],
    [
      [
        2,
        2
      ],
      9
    ],
    [
      [
        2,
        3
      ],
      -3
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.04865613699803362,
  "datafile": "audit/random_tables/family-1-359_p2_a3.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 20,
    "3": 65
  }
}

==> anc/audit/random_tables/family-1-359_p2_a3.txt <==
2 3 7 0
0 1 0 7 0 1 2
11 0 0 1 0 2 1 1 2 5 1 3 5 2 2 7 4 2 1 4 4 1 5 4 5 5 5 5 6 3 1 6 5 1
7 0 0 7 2 0 1 2 2 1 3 2 5 3 3 5 4 2 7 6 3 7
9 0 2 4 1 2 2 3 2 2 4 2 6 4 4 6 5 2 2 5 5 4 6 4 6 6 5 6
5 0 0 6 1 2 2 2 2 4 3 2 2 5 2 2
10 0 0 6 0 2 6 1 0 2 1 3 4 2 0 6 3 2 2 4 2 4 5 2 2 6 2 6 6 3 6
9 1 0 2 2 0 6 2 2 6 3 0 2 3 3 4 4 0 6 5 2 2 6 2 2 6 3 2
9 1 2 4 2 2 4 3 2 4 4 2 4 4 4 4 5 2 4 5 4 4 6 2 4 6 5 4
5 0 0 4 3 2 4 4 2 4 5 2 4 6 2 4
5 0 2 4 1 0 4 2 0 4 5 2 4 6 2 4
6 1 0 4 1 2 4 2 2 4 3 0 4 4 0 4 6 2 4
6 0 0 4 1 0 4 3 0 4 3 2 4 4 2 4 5 0 4
6 0 2 4 1 2 4 2 0 4 3 0 4 5 0 4 5 2 4
9 0 0 4 0 2 4 1 0 4 1 2 4 2 2 4 3 2 4 4 0 4 5 0 4 6 3 4
11 0 0 4 1 0 4 2 0 4 2 2 4 3 0 4 3 2 4 4 2 4 5 2 4 6 0 4 6 2 4 6 3 4
0 0 0 0 0 0 0
2 0 0 0 0 0 0
0 0 0 0 0 0 0
4 0 0 0 0 0 0
0 4 4 0 0 0 0
0 4 0 4 4 0 0


==> anc/audit/random_tables/family-1-359_p2_a4.graph.log <==
round 1 classes 256
round 2 classes 1298
round 3 classes 1331
round 4 classes 1331
{"p":2,"alpha":4,"states":2873,"K":1331,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.0113061}


==> anc/audit/random_tables/family-1-359_p2_a4.json <==
{
  "name": "family-1-359",
  "p": 2,
  "alpha": 4,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      9
    ],
    [
      [
        2,
        4
      ],
      -6
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      -1
    ],
    [
      [
        2,
        1
      ],
      5
    ],
    [
      [
        2,
        2
      ],
      9
    ],
    [
      [
        2,
        3
      ],
      -3
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.05221784100285731,
  "datafile": "audit/random_tables/family-1-359_p2_a4.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 22,
    "3": 91,
    "4": 259
  }
}

==> anc/audit/random_tables/family-1-359_p2_a4.txt <==
2 4 7 0
0 1 0 15 0 9 10
11 0 0 1 0 2 9 1 2 5 1 3 13 2 2 15 4 2 1 4 4 9 5 4 5 5 5 13 6 3 1 6 5 9
7 0 0 15 2 0 1 2 2 9 3 2 5 3 3 13 4 2 15 6 3 15
10 0 2 4 1 2 2 2 2 8 3 2 2 4 2 6 4 4 14 5 2 10 5 5 12 6 4 6 6 5 14
6 0 0 14 1 2 2 2 2 4 3 2 2 4 2 8 5 2 2
10 0 0 6 0 2 14 1 0 10 1 3 12 2 0 14 3 2 2 4 2 4 5 2 2 6 2 6 6 3 14
10 0 0 8 1 0 2 2 0 6 2 2 14 3 0 10 3 3 12 4 0 14 5 2 2 6 2 10 6 3 2
10 1 2 4 2 2 12 3 2 4 4 2 12 4 4 12 5 2 12 5 4 12 5 5 8 6 2 12 6 5 4
7 0 0 12 0 2 8 1 2 8 3 2 4 4 2 12 5 2 4 6 2 12
9 0 0 8 0 2 12 1 0 4 1 2 8 2 0 12 2 2 8 3 2 8 5 2 4 6 2 12
12 0 0 8 0 2 8 1 0 12 1 2 4 2 0 8 2 2 12 3 0 4 3 2 8 4 0 12 4 2 8 5 2 8 6 2 12
11 0 0 12 1 0 12 2 0 8 2 2 8 3 0 12 3 2 4 4 0 8 4 2 12 5 0 4 5 2 8 6 2 8
10 0 2 4 1 0 8 1 2 4 2 0 12 3 0 12 4 0 8 4 2 8 5 0 12 5 2 4 6 2 8
12 0 0 12 0 2 12 1 0 12 1 2 12 1 3 8 2 2 4 3 0 8 3 2 4 4 0 12 5 0 12 6 0 8 6 3 4
13 0 0 12 1 0 4 2 0 12 2 2 12 3 0 12 3 2 12 3 3 8 4 2 4 5 0 8 5 2 4 6 0 4 6 2 4 6 3 12
7 0 2 8 1 2 8 2 2 8 4 4 8 5 2 8 6 4 8 6 5 8
6 0 0 8 0 2 8 1 2 8 2 2 8 3 2 8 4 2 8
9 0 2 8 1 0 8 1 2 8 2 0 8 2 2 8 3 2 8 4 2 8 5 2 8 6 2 8
9 0 2 8 1 0 8 1 2 8 2 2 8 3 0 8 3 2 8 4 0 8 4 2 8 5 2 8
9 0 0 8 1 0 8 2 2 8 3 0 8 3 2 8 4 2 8 5 0 8 5 2 8 6 2 8
6 0 2 8 2 0 8 3 0 8 4 2 8 5 0 8 5 2 8
4 1 0 8 2 2 8 4 0 8 5 0 8
6 0 0 8 1 0 8 3 0 8 4 2 8 6 0 8 6 2 8
8 0 0 8 1 0 8 1 2 8 2 0 8 3 0 8 5 0 8 6 0 8 6 2 8
8 1 0 8 2 0 8 3 0 8 3 2 8 4 0 8 5 0 8 6 0 8 6 2 8
7 1 0 8 1 2 8 3 0 8 4 0 8 5 0 8 5 2 8 6 2 8
7 0 0 8 1 2 8 3 0 8 3 2 8 5 0 8 6 0 8 6 2 8
7 0 0 8 1 0 8 1 2 8 2 0 8 3 2 8 5 0 8 5 2 8
6 2 0 8 3 0 8 3 2 8 4 0 8 5 2 8 6 0 8
8 0 2 8 1 0 8 4 0 8 5 0 8 5 2 8 6 0 8 6 2 8 6 3 8
4 0 0 8 2 2 8 3 0 8 6 3 8
0 0 0 0 0 0 0
2 0 0 0 0 0 0
0 0 0 0 0 0 0
4 0 0 0 0 0 0
8 12 4 0 0 0 0
8 4 8 12 4 0 0
0 0 0 0 0 0 0
8 0 0 0 0 0 0
0 8 8 0 0 0 0
0 8 0 8 8 0 0
8 8 0 8 0 8 0
0 0 8 8 0 8 0
0 8 0 0 8 8 0
8 8 0 8 0 0 8


==> anc/audit/random_tables/family-1-359_p2_a5.graph.log <==
round 1 classes 1024
round 2 classes 6588
round 3 classes 6762
round 4 classes 6762
{"p":2,"alpha":5,"states":19600,"K":6762,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.0245023}


==> anc/audit/random_tables/family-1-359_p2_a5.json <==
{
  "name": "family-1-359",
  "p": 2,
  "alpha": 5,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      9
    ],
    [
      [
        2,
        4
      ],
      -6
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      -1
    ],
    [
      [
        2,
        1
      ],
      5
    ],
    [
      [
        2,
        2
      ],
      9
    ],
    [
      [
        2,
        3
      ],
      -3
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.06610656499833567,
  "datafile": "audit/random_tables/family-1-359_p2_a5.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 23,
    "3": 105,
    "4": 366,
    "5": 1019
  }
}

==> anc/audit/random_tables/family-1-359_p2_a5.txt <==
2 5 7 0
0 1 0 31 0 9 26
11 0 0 1 0 2 9 1 2 5 1 3 29 2 2 31 4 2 1 4 4 9 5 4 5 5 5 29 6 3 1 6 5 9
7 0 0 31 2 0 1 2 2 9 3 2 5 3 3 29 4 2 31 6 3 31
10 0 2 20 1 2 2 2 2 8 3 2 2 4 2 22 4 4 30 5 2 10 5 5 28 6 4 22 6 5 14
7 0 0 30 0 2 16 1 2 18 2 2 20 3 2 2 4 2 8 5 2 2
11 0 0 22 0 2 30 1 0 10 1 3 28 2 0 30 2 2 16 3 2 18 4 2 20 5 2 2 6 2 6 6 3 30
11 0 0 8 1 0 2 2 0 22 2 2 30 3 0 10 3 3 28 4 0 30 4 2 16 5 2 18 6 2 26 6 3 2
11 1 2 20 2 2 12 3 2 20 4 2 28 4 4 12 5 2 28 5 4 12 5 5 24 6 2 12 6 4 16 6 5 4
7 0 0 28 0 2 8 1 2 24 3 2 20 4 2 12 5 2 20 6 2 28
9 0 0 24 0 2 28 1 0 20 1 2 24 2 0 28 2 2 8 3 2 24 5 2 20 6 2 28
12 0 0 24 0 2 24 1 0 12 1 2 20 2 0 24 2 2 28 3 0 20 3 2 24 4 0 28 4 2 8 5 2 24 6 2 28
12 0 0 12 0 2 16 1 0 28 2 0 24 2 2 24 3 0 12 3 2 20 4 0 24 4 2 28 5 0 20 5 2 24 6 2 8
11 0 2 20 1 0 8 1 2 20 2 0 12 2 2 16 3 0 28 4 0 24 4 2 24 5 0 12 5 2 20 6 2 24
14 0 0 28 0 2 12 1 0 28 1 2 12 1 3 24 2 2 20 3 0 8 3 2 20 4 0 12 4 2 16 5 0 28 6 0 24 6 2 16 6 3 4
13 0 0 12 1 0 20 2 0 28 2 2 12 3 0 28 3 2 12 3 3 24 4 2 20 5 0 8 5 2 20 6 0 20 6 2 4 6 3 28
9 0 2 24 1 2 24 2 2 8 4 2 16 4 4 8 5 2 24 5 5 16 6 4 8 6 5 24
7 0 0 24 0 2 8 1 2 24 2 2 24 3 2 24 4 2 8 6 2 16
9 0 2 8 1 0 8 1 2 24 2 0 24 2 2 8 3 2 24 4 2 24 5 2 24 6 2 24
11 0 0 16 0 2 24 1 0 24 1 2 8 2 2 8 3 0 8 3 2 24 4 0 24 4 2 8 5 2 24 6 2 16
11 0 0 8 1 0 24 1 2 16 2 0 16 2 2 24 3 0 24 3 2 8 4 2 8 5 0 8 5 2 24 6 2 24
10 0 2 24 1 2 16 2 0 8 3 0 24 3 2 16 4 0 16 4 2 24 5 0 24 5 2 8 6 2 16
6 1 0 8 2 2 24 3 2 16 4 0 8 5 0 24 5 2 16
8 0 0 24 1 0 8 1 2 16 3 0 8 4 2 24 5 2 16 6 0 8 6 2 8
10 0 0 24 0 2 16 1 0 24 1 2 8 2 0 24 3 0 8 3 2 16 5 0 8 6 0 24 6 2 8
12 0 0 16 1 0 24 1 2 16 2 0 24 2 2 16 3 0 24 3 2 8 4 0 24 5 0 8 5 2 16 6 0 24 6 2 8
11 0 0 16 1 0 24 1 2 24 2 0 16 3 0 24 3 2 16 4 0 24 4 2 16 5 0 24 5 2 8 6 2 8
10 0 0 24 1 2 24 2 0 16 3 0 24 3 2 24 4 0 16 5 0 24 5 2 16 6 0 24 6 2 8
9 0 0 8 1 0 24 1 2 24 2 0 24 3 2 24 4 0 16 5 0 24 5 2 24 6 2 16
8 1 0 16 1 2 16 2 0 8 3 0 24 3 2 24 4 0 24 5 2 24 6 0 8
12 0 0 16 0 2 8 1 0 24 1 3 16 3 0 16 3 2 16 4 0 8 5 0 24 5 2 24 6 0 24 6 2 24 6 3 24
8 0 0 8 2 0 16 2 2 8 3 0 24 3 3 16 5 0 16 5 2 16 6 3 8
5 4 4 16 5 2 16 5 4 16 6 2 16 6 5 16
3 0 0 16 0 2 16 6 2 16
5 0 2 16 1 0 16 2 0 16 2 2 16 6 2 16
6 1 0 16 1 2 16 2 2 16 3 0 16 4 0 16 4 2 16
8 0 0 16 0 2 16 1 0 16 1 2 16 3 0 16 3 2 16 4 2 16 5 0 16
8 0 2 16 1 2 16 2 0 16 2 2 16 3 0 16 3 2 16 5 0 16 5 2 16
9 0 2 16 1 0 16 2 2 16 3 2 16 4 0 16 4 2 16 5 0 16 5 2 16 6 2 16
9 0 0 16 0 2 16 1 0 16 2 2 16 3 0 16 4 2 16 5 2 16 6 0 16 6 2 16
9 0 0 16 0 2 16 1 0 16 2 0 16 2 2 16 3 0 16 4 2 16 5 0 16 6 0 16
10 0 2 16 1 0 16 2 0 16 2 2 16 3 0 16 4 0 16 4 2 16 5 0 16 6 0 16 6 2 16
8 0 2 16 1 0 16 2 2 16 3 0 16 4 0 16 4 2 16 5 0 16 6 2 16
8 0 0 16 0 2 16 1 2 16 2 2 16 3 0 16 4 2 16 5 0 16 6 0 16
8 0 0 16 1 0 16 2 0 16 2 2 16 3 2 16 4 2 16 5 0 16 6 2 16
8 0 2 16 2 0 16 3 0 16 4 0 16 4 2 16 5 2 16 6 0 16 6 2 16
9 0 0 16 0 2 16 1 0 16 1 2 16 2 2 16 4 0 16 5 0 16 6 0 16 6 2 16
7 0 0 16 2 0 16 2 2 16 3 0 16 3 2 16 4 2 16 6 2 16
8 1 0 16 1 2 16 2 0 16 4 0 16 4 2 16 5 0 16 5 2 16 6 2 16
7 0 2 16 0 0 16 1 2 16 3 0 16 3 2 16 4 0 16 6 2 16
5 2 2 16 2 0 16 3 2 16 5 0 16 5 2 16
4 1 2 16 4 2 16 4 0 16 5 2 16
6 0 0 16 0 2 16 1 0 16 1 2 16 3 2 16 6 0 16
8 1 0 16 2 0 16 2 2 16 3 0 16 3 2 16 5 2 16 6 0 16 6 2 16
7 3 0 16 4 0 16 4 2 16 5 0 16 5 2 16 6 0 16 6 2 16
3 0 0 16 0 2 16 5 0 16
3 2 0 16 2 2 16 6 0 16
4 1 2 16 4 0 16 4 2 16 6 0 16
5 0 2 16 1 2 16 3 2 16 6 0 16 6 2 16
5 1 2 16 2 2 16 3 2 16 5 2 16 6 0 16
6 1 0 16 3 2 16 4 2 16 5 2 16 6 0 16 6 2 16
5 0 2 16 1 0 16 3 0 16 5 2 16 6 0 16
8 0 2 16 1 0 16 1 2 16 2 2 16 3 0 16 5 0 16 6 0 16 6 3 16
7 2 2 16 3 0 16 3 2 16 4 2 16 5 0 16 6 0 16 6 3 16
0 0 0 0 0 0 0
2 0 0 0 0 0 0
0 0 0 0 0 0 0
4 0 0 0 0 0 0
24 12 4 0 0 0 0
8 20 24 12 4 0 0
0 0 0 0 0 0 0
8 0 0 0 0 0 0
0 24 8 0 0 0 0
16 8 0 24 8 0 0
24 8 16 8 0 24 0
0 0 24 8 16 8 0
0 24 0 0 24 8 0
8 24 0 24 0 0 24
0 0 0 0 0 0 0
16 0 0 0 0 0 0
0 16 16 0 0 0 0
0 16 0 16 16 0 0
16 16 0 16 0 16 0
0 0 16 16 0 16 0
0 16 0 0 16 16 0
16 16 0 16 0 0 16
16 16 16 16 0 16 16
0 16 16 16 16 16 16
0 16 0 16 16 16 0
16 0 0 16 0 16 16
16 16 16 0 0 16 0
0 0 16 16 16 0 16
16 16 0 0 16 16 16
16 0 16 16 0 0 0


==> anc/audit/random_tables/family-1-359_p2_a6.graph.log <==
round 1 classes 4096
round 2 classes 36988
round 3 classes 38572
round 4 classes 38572
{"p":2,"alpha":6,"states":143778,"K":38572,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.237297}


==> anc/audit/random_tables/family-1-359_p2_a6.json <==
{
  "name": "family-1-359",
  "p": 2,
  "alpha": 6,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      9
    ],
    [
      [
        2,
        4
      ],
      -6
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      -1
    ],
    [
      [
        2,
        1
      ],
      5
    ],
    [
      [
        2,
        2
      ],
      9
    ],
    [
      [
        2,
        3
      ],
      -3
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.17391881700314116,
  "datafile": "audit/random_tables/family-1-359_p2_a6.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 23,
    "3": 109,
    "4": 424,
    "5": 1535,
    "6": 4083
  }
}

==> anc/audit/random_tables/family-1-359_p2_a6.txt <==
2 6 7 0
0 1 0 63 0 9 58
11 0 0 1 0 2 9 1 2 5 1 3 61 2 2 63 4 2 1 4 4 9 5 4 5 5 5 61 6 3 1 6 5 9
7 0 0 63 2 0 1 2 2 9 3 2 5 3 3 61 4 2 63 6 3 63
10 0 2 52 1 2 34 2 2 8 3 2 34 4 2 22 4 4 30 5 2 10 5 5 28 6 4 54 6 5 14
7 0 0 62 0 2 48 1 2 50 2 2 52 3 2 34 4 2 8 5 2 34
11 0 0 22 0 2 30 1 0 10 1 3 28 2 0 62 2 2 48 3 2 50 4 2 52 5 2 34 6 2 6 6 3 30
11 0 0 8 1 0 34 2 0 22 2 2 30 3 0 10 3 3 28 4 0 62 4 2 48 5 2 50 6 2 58 6 3 34
12 0 2 32 1 2 52 2 2 12 3 2 20 4 2 28 4 4 12 5 2 28 5 4 12 5 5 56 6 2 44 6 4 16 6 5 4
8 0 0 60 0 2 40 1 2 24 2 2 32 3 2 52 4 2 12 5 2 20 6 2 60
10 0 0 56 0 2 60 1 0 20 1 2 56 2 0 60 2 2 40 3 2 24 4 2 32 5 2 52 6 2 60
12 0 0 24 0 2 24 1 0 12 1 2 52 2 0 56 2 2 60 3 0 20 3 2 56 4 0 60 4 2 40 5 2 24 6 2 60
12 0 0 12 0 2 16 1 0 28 2 0 24 2 2 24 3 0 12 3 2 52 4 0 56 4 2 60 5 0 20 5 2 56 6 2 8
11 0 2 20 1 0 40 1 2 52 2 0 12 2 2 16 3 0 28 4 0 24 4 2 24 5 0 12 5 2 52 6 2 56
14 0 0 28 0 2 12 1 0 28 1 2 12 1 3 56 2 2 20 3 0 40 3 2 52 4 0 12 4 2 16 5 0 28 6 0 56 6 2 48 6 3 36
13 0 0 12 1 0 20 2 0 28 2 2 12 3 0 28 3 2 12 3 3 56 4 2 20 5 0 40 5 2 52 6 0 20 6 2 36 6 3 28
11 0 2 56 1 2 24 2 2 8 3 2 32 4 2 16 4 4 40 5 2 24 5 4 32 5 5 16 6 4 8 6 5 56
8 0 0 56 0 2 40 1 2 56 2 2 56 3 2 24 4 2 8 5 2 32 6 2 16
10 0 0 32 0 2 8 1 0 40 1 2 56 2 0 56 2 2 40 3 2 56 4 2 56 5 2 24 6 2 56
12 0 0 48 0 2 56 1 0 56 1 2 40 2 0 32 2 2 8 3 0 40 3 2 56 4 0 56 4 2 40 5 2 56 6 2 48
13 0 0 40 0 2 32 1 0 56 1 2 48 2 0 48 2 2 56 3 0 56 3 2 40 4 0 32 4 2 8 5 0 40 5 2 56 6 2 56
12 0 2 56 1 0 32 1 2 48 2 0 40 2 2 32 3 0 56 3 2 48 4 0 48 4 2 56 5 0 56 5 2 40 6 2 48
10 0 2 32 1 0 40 2 2 56 3 0 32 3 2 48 4 0 40 4 2 32 5 0 56 5 2 48 6 0 32
10 0 0 24 1 0 8 1 2 16 2 2 32 3 0 40 4 2 56 5 0 32 5 2 48 6 0 8 6 2 8
11 0 0 24 0 2 48 1 0 24 1 2 8 2 0 24 3 0 8 3 2 16 4 2 32 5 0 40 6 0 56 6 2 40
13 0 0 16 0 2 32 1 0 56 1 2 16 2 0 24 2 2 48 3 0 24 3 2 8 4 0 24 5 0 8 5 2 16 6 0 24 6 2 40
14 0 0 16 0 2 32 1 0 56 1 2 56 2 0 16 2 2 32 3 0 56 3 2 16 4 0 24 4 2 48 5 0 24 5 2 8 6 0 32 6 2 8
12 0 0 24 1 2 56 2 0 16 2 2 32 3 0 56 3 2 56 4 0 16 4 2 32 5 0 56 5 2 16 6 0 24 6 2 8
11 0 0 40 1 0 24 1 2 24 2 0 24 3 2 56 4 0 16 4 2 32 5 0 56 5 2 56 6 0 32 6 2 48
9 0 0 32 1 0 16 1 2 48 2 0 40 3 0 24 3 2 24 4 0 24 5 2 56 6 0 40
14 0 0 16 0 2 40 1 0 24 1 2 32 1 3 16 2 0 32 3 0 16 3 2 48 4 0 40 5 0 24 5 2 24 6 0 24 6 2 24 6 3 56
12 0 0 8 1 0 32 2 0 16 2 2 40 3 0 24 3 2 32 3 3 16 4 0 32 5 0 16 5 2 48 6 2 32 6 3 8
9 1 2 32 2 2 32 4 4 16 5 2 48 5 4 16 5 5 32 6 2 16 6 4 32 6 5 16
6 0 0 48 0 2 48 1 2 32 3 2 32 4 2 32 6 2 16
8 0 2 16 1 0 16 1 2 32 2 0 48 2 2 48 3 2 32 5 2 32 6 2 48
10 0 0 32 0 2 32 1 0 48 1 2 48 2 2 16 3 0 16 3 2 32 4 0 48 4 2 48 5 2 32
12 0 0 16 0 2 48 1 0 48 1 2 48 2 0 32 2 2 32 3 0 48 3 2 48 4 2 16 5 0 16 5 2 32 6 2 32
10 0 2 48 1 2 48 2 0 16 2 2 48 3 0 48 3 2 48 4 0 32 4 2 32 5 0 48 5 2 48
11 0 0 32 0 2 48 1 0 16 1 2 32 2 2 48 3 2 48 4 0 16 4 2 48 5 0 48 5 2 48 6 2 16
12 0 0 48 0 2 48 1 0 16 1 2 32 2 0 32 2 2 48 3 0 16 3 2 32 4 2 48 5 2 48 6 0 16 6 2 48
12 0 0 16 0 2 48 1 0 48 2 0 48 2 2 48 3 0 16 3 2 32 4 0 32 4 2 48 5 0 16 5 2 32 6 0 48
13 0 0 32 0 2 16 1 0 16 1 2 32 2 0 16 2 2 48 3 0 48 4 0 48 4 2 48 5 0 16 5 2 32 6 0 48 6 2 48
12 0 0 32 0 2 48 1 0 16 2 0 32 2 2 16 3 0 16 3 2 32 4 0 16 4 2 48 5 0 48 6 0 32 6 2 16
12 0 0 16 0 2 16 1 0 32 1 2 16 2 0 32 2 2 48 3 0 16 4 0 32 4 2 16 5 0 16 5 2 32 6 0 48
11 0 0 16 0 2 32 1 0 16 2 0 16 2 2 16 3 0 32 3 2 16 4 0 32 4 2 48 5 0 16 6 2 16
13 0 0 32 0 2 48 1 0 32 1 2 32 2 0 16 2 2 32 3 0 16 4 0 16 4 2 16 5 0 32 5 2 16 6 0 48 6 2 16
13 0 0 48 0 2 16 1 0 16 1 2 48 2 0 32 2 2 48 3 0 32 3 2 32 4 0 16 4 2 32 5 0 16 6 0 48 6 2 48
13 0 0 48 0 2 32 1 2 32 2 0 48 2 2 16 3 0 16 3 2 48 4 0 32 4 2 48 5 0 32 5 2 32 6 0 32 6 2 48
11 0 0 32 1 0 48 1 2 48 2 0 48 2 2 32 3 2 32 4 0 48 4 2 16 5 0 16 5 2 48 6 2 16
11 0 0 48 0 2 16 1 2 48 2 0 32 3 0 48 3 2 48 4 0 48 4 2 32 5 2 32 6 0 32 6 2 48
10 0 0 32 0 2 32 1 2 32 2 0 48 2 2 16 3 2 48 4 0 32 5 0 48 5 2 48 6 2 32
9 1 0 32 1 2 48 2 0 32 2 2 32 3 2 32 4 0 48 4 2 16 5 2 48 6 2 32
10 0 0 16 0 2 16 1 0 16 1 2 16 3 0 32 3 2 48 4 0 32 4 2 32 5 2 32 6 0 16
10 0 2 32 1 0 48 2 0 16 2 2 16 3 0 16 3 2 16 5 0 32 5 2 48 6 0 16 6 2 48
10 1 0 32 1 2 32 2 2 32 3 0 48 4 0 16 4 2 16 5 0 16 5 2 16 6 0 16 6 2 16
7 0 0 48 0 2 16 1 0 32 3 0 32 3 2 32 4 2 32 5 0 48
10 0 0 32 1 0 32 1 2 32 2 0 48 2 2 16 3 0 32 5 0 32 5 2 32 6 0 16 6 2 32
9 0 0 32 1 2 16 2 0 32 3 0 32 3 2 32 4 0 48 4 2 16 5 0 32 6 0 48
11 0 0 32 0 2 48 1 0 32 1 2 16 2 0 32 3 2 16 4 0 32 5 0 32 5 2 32 6 0 48 6 2 48
10 0 2 32 1 2 48 2 0 32 2 2 48 3 0 32 3 2 16 4 0 32 5 2 16 6 0 48 6 2 32
10 1 0 48 1 2 32 2 2 32 3 2 48 4 0 32 4 2 48 5 0 32 5 2 16 6 0 48 6 2 48
8 0 0 32 0 2 48 1 0 16 3 0 48 3 2 32 4 2 32 5 2 48 6 0 48
11 0 2 16 1 0 48 1 2 16 1 3 32 2 0 32 2 2 48 3 0 16 5 0 48 5 2 32 6 0 16 6 3 16
10 0 0 32 2 2 16 3 0 48 3 2 16 3 3 32 4 0 32 4 2 48 5 0 16 6 0 16 6 3 48
7 1 2 32 2 2 32 3 2 32 4 4 32 6 2 32 6 4 32 6 5 32
7 0 0 32 0 2 32 1 2 32 3 2 32 4 2 32 5 2 32 6 2 32
7 0 2 32 1 0 32 1 2 32 2 0 32 2 2 32 3 2 32 5 2 32
8 1 0 32 1 2 32 2 2 32 3 0 32 3 2 32 4 0 32 4 2 32 5 2 32
8 0 0 32 0 2 32 1 0 32 3 0 32 3 2 32 4 2 32 5 0 32 5 2 32
8 0 2 32 1 2 32 2 0 32 2 2 32 3 0 32 5 0 32 5 2 32 6 2 32
9 0 2 32 1 0 32 1 2 32 2 2 32 3 2 32 4 0 32 4 2 32 5 0 32 6 2 32
9 0 0 32 0 2 32 1 0 32 2 2 32 3 0 32 3 2 32 4 2 32 5 2 32 6 0 32
10 0 0 32 0 2 32 1 0 32 2 0 32 2 2 32 3 0 32 4 2 32 5 0 32 5 2 32 6 0 32
9 0 2 32 1 0 32 2 0 32 2 2 32 3 0 32 4 0 32 4 2 32 5 0 32 6 0 32
7 1 0 32 1 2 32 2 2 32 3 0 32 4 0 32 4 2 32 5 0 32
8 0 0 32 0 2 32 1 2 32 3 0 32 3 2 32 4 2 32 5 0 32 6 0 32
8 0 0 32 1 0 32 2 0 32 2 2 32 3 2 32 5 0 32 5 2 32 6 2 32
8 1 2 32 2 0 32 3 0 32 4 0 32 4 2 32 5 2 32 6 0 32 6 2 32
6 0 0 32 1 0 32 3 2 32 4 0 32 5 0 32 6 0 32
6 0 0 32 1 2 32 2 0 32 3 0 32 5 2 32 6 2 32
5 1 0 32 2 0 32 3 2 32 4 0 32 5 0 32
5 0 0 32 3 0 32 4 0 32 5 2 32 6 2 32
5 0 2 32 1 2 32 2 0 32 5 0 32 6 2 32
4 2 2 32 3 2 32 4 0 32 6 2 32
6 0 0 32 1 0 32 4 2 32 5 2 32 6 0 32 6 2 32
6 0 2 32 1 0 32 2 0 32 3 0 32 6 0 32 6 2 32
7 0 2 32 2 2 32 3 0 32 4 0 32 5 0 32 6 0 32 6 2 32
5 0 0 32 1 2 32 2 2 32 4 2 32 5 0 32
6 0 2 32 1 2 32 2 0 32 3 2 32 4 2 32 6 0 32
7 0 2 32 1 2 32 2 2 32 3 2 32 4 0 32 5 2 32 6 0 32
6 2 2 32 3 2 32 4 2 32 5 2 32 6 0 32 6 2 32
5 0 2 32 1 2 32 4 2 32 5 2 32 6 0 32
6 1 0 32 1 2 32 2 2 32 3 2 32 6 0 32 6 2 32
7 1 0 32 1 2 32 3 0 32 3 2 32 4 2 32 5 2 32 6 0 32
8 0 0 32 1 0 32 1 2 32 3 0 32 3 2 32 5 0 32 5 2 32 6 0 32
7 1 2 32 2 0 32 3 0 32 3 2 32 5 0 32 5 2 32 6 0 32
6 0 0 32 3 2 32 4 0 32 5 0 32 5 2 32 6 0 32
5 0 0 32 1 0 32 2 0 32 5 2 32 6 0 32
4 1 0 32 2 0 32 3 0 32 4 0 32
5 0 0 32 3 0 32 4 0 32 5 0 32 6 2 32
3 2 0 32 5 0 32 6 2 32
4 1 2 32 4 0 32 6 0 32 6 2 32
3 0 0 32 1 2 32 3 2 32
3 2 0 32 3 2 32 5 2 32
6 0 0 32 0 2 32 1 0 32 4 0 32 5 2 32 6 2 32
5 0 0 32 2 0 32 2 2 32 3 0 32 6 0 32
9 0 0 32 0 2 32 1 0 32 1 2 32 2 0 32 4 0 32 4 2 32 5 0 32 6 0 32
8 0 0 32 0 2 32 2 0 32 2 2 32 3 0 32 3 2 32 4 0 32 6 2 32
7 0 2 32 2 0 32 2 2 32 4 0 32 4 2 32 5 0 32 5 2 32
7 0 0 32 0 2 32 1 0 32 1 2 32 2 2 32 4 0 32 4 2 32
9 0 0 32 0 2 32 1 2 32 2 0 32 2 2 32 3 0 32 3 2 32 4 2 32 6 0 32
8 0 2 32 2 0 32 2 2 32 3 2 32 4 0 32 4 2 32 5 0 32 5 2 32
9 0 0 32 0 2 32 1 0 32 1 2 32 2 2 32 4 0 32 4 2 32 5 2 32 6 0 32
7 0 0 32 0 2 32 2 0 32 2 2 32 3 0 32 3 2 32 4 2 32
8 0 2 32 1 2 32 2 0 32 2 2 32 4 0 32 4 2 32 5 0 32 5 2 32
7 0 0 32 0 2 32 2 2 32 3 2 32 4 0 32 4 2 32 6 2 32
6 1 2 32 2 0 32 2 2 32 4 2 32 5 2 32 6 2 32
5 0 2 32 3 2 32 4 0 32 4 2 32 6 2 32
7 0 0 32 1 0 32 1 2 32 2 2 32 5 2 32 6 0 32 6 2 32
8 1 0 32 1 2 32 2 0 32 3 0 32 3 2 32 4 2 32 6 0 32 6 2 32
6 3 0 32 3 2 32 4 0 32 5 0 32 5 2 32 6 0 32
4 0 0 32 1 2 32 5 0 32 5 2 32
4 1 0 32 2 0 32 3 2 32 6 2 32
6 1 0 32 1 2 32 3 0 32 4 0 32 5 2 32 6 0 32
8 0 0 32 1 0 32 1 2 32 3 0 32 3 2 32 5 0 32 6 0 32 6 2 32
8 1 0 32 1 2 32 2 0 32 3 0 32 3 2 32 5 0 32 5 2 32 6 0 32
9 0 2 32 3 0 32 3 2 32 4 0 32 5 0 32 5 2 32 6 0 32 6 2 32 6 3 32
7 0 0 32 1 0 32 2 2 32 5 0 32 5 2 32 6 2 32 6 3 32
0 0 0 0 0 0 0
2 0 0 0 0 0 0
0 0 0 0 0 0 0
4 0 0 0 0 0 0
24 44 4 0 0 0 0
40 20 24 44 4 0 0
0 0 0 0 0 0 0
8 0 0 0 0 0 0
32 24 8 0 0 0 0
16 8 32 24 8 0 0
24 8 16 8 32 24 0
0 32 24 8 16 8 0
32 24 0 32 24 8 32
40 56 32 24 0 32 56
0 0 0 0 0 0 0
16 0 0 0 0 0 0
0 48 16 0 0 0 0
32 16 0 48 16 0 0
48 16 32 16 0 48 0
0 0 48 16 32 16 0
32 48 0 0 48 16 0
16 48 32 48 0 0 48
48 16 16 48 32 48 16
32 48 48 16 16 48 16
32 48 32 48 48 16 32
48 32 32 48 32 48 16
48 48 48 32 32 48 0
32 32 48 48 48 32 16
16 48 32 32 48 48 16
16 0 16 48 32 32 32
0 0 0 0 0 0 0
32 0 0 0 0 0 0
0 32 32 0 0 0 0
0 32 0 32 32 0 0
32 32 0 32 0 32 0
0 0 32 32 0 32 0
0 32 0 0 32 32 0
32 32 0 32 0 0 32
32 32 32 32 0 32 32
0 32 32 32 32 32 32
0 32 0 32 32 32 0
32 0 0 32 0 32 32
32 32 32 0 0 32 0
0 0 32 32 32 0 32
32 32 0 0 32 32 32
32 0 32 32 0 0 0
0 32 32 0 32 32 0
32 0 0 32 32 0 0
0 0 32 0 0 32 0
0 0 0 0 32 0 0
32 32 0 0 0 0 32
0 32 32 32 0 0 32
0 0 0 32 32 32 32
32 0 0 0 0 32 0
0 0 32 0 0 0 32
0 0 0 0 32 0 32
0 0 0 0 0 0 32
0 0 0 0 0 0 32
0 32 0 0 0 0 32
0 32 0 32 0 0 32
32 32 0 32 0 32 32
0 0 32 32 0 32 32


==> anc/audit/random_tables/family-1-359_p2_a7.graph.log <==
processed 250000 found 438068
processed 500000 found 756287
processed 750000 found 959654
processed 1000000 found 1044843
round 1 classes 16384
round 2 classes 302717
round 3 classes 353435
round 4 classes 353435
{"p":2,"alpha":7,"states":1098770,"K":353435,"moore_rounds":4,"leading_zero_invariant":true,"seconds":3.487}


==> anc/audit/random_tables/family-1-359_p2_a7.json <==
{
  "name": "family-1-359",
  "p": 2,
  "alpha": 7,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      9
    ],
    [
      [
        2,
        4
      ],
      -6
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      -1
    ],
    [
      [
        2,
        1
      ],
      5
    ],
    [
      [
        2,
        2
      ],
      9
    ],
    [
      [
        2,
        3
      ],
      -3
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.9880070769977465,
  "datafile": "audit/random_tables/family-1-359_p2_a7.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 24,
    "3": 112,
    "4": 451,
    "5": 1766,
    "6": 6078,
    "7": 16437
  }
}

==> anc/audit/random_tables/family-1-359_p2_a7.txt <==
2 7 7 0
0 1 0 127 0 9 122
11 0 0 1 0 2 9 1 2 5 1 3 125 2 2 127 4 2 1 4 4 9 5 4 5 5 5 125 6 3 1 6 5 9
7 0 0 127 2 0 1 2 2 9 3 2 5 3 3 125 4 2 127 6 3 127
11 0 2 52 1 2 34 2 2 72 3 2 98 4 2 22 4 4 94 5 2 10 5 4 64 5 5 92 6 4 118 6 5 14
7 0 0 126 0 2 112 1 2 114 2 2 52 3 2 34 4 2 72 5 2 98
12 0 0 22 0 2 94 1 0 10 1 2 64 1 3 92 2 0 126 2 2 112 3 2 114 4 2 52 5 2 34 6 2 70 6 3 30
12 0 0 72 1 0 98 2 0 22 2 2 94 3 0 10 3 2 64 3 3 92 4 0 126 4 2 112 5 2 114 6 2 58 6 3 98
12 0 2 96 1 2 116 2 2 12 3 2 84 4 2 92 4 4 12 5 2 28 5 4 76 5 5 56 6 2 108 6 4 16 6 5 4
8 0 0 124 0 2 40 1 2 88 2 2 96 3 2 116 4 2 12 5 2 84 6 2 60
10 0 0 56 0 2 124 1 0 20 1 2 56 2 0 124 2 2 40 3 2 88 4 2 96 5 2 116 6 2 60
12 0 0 24 0 2 24 1 0 76 1 2 116 2 0 56 2 2 124 3 0 20 3 2 56 4 0 124 4 2 40 5 2 88 6 2 124
13 0 0 76 0 2 80 1 0 92 1 2 64 2 0 24 2 2 24 3 0 76 3 2 116 4 0 56 4 2 124 5 0 20 5 2 56 6 2 8
13 0 0 64 0 2 84 1 0 104 1 2 52 2 0 76 2 2 80 3 0 92 3 2 64 4 0 24 4 2 24 5 0 76 5 2 116 6 2 56
16 0 0 92 0 2 12 1 0 28 1 2 76 1 3 56 2 0 64 2 2 84 3 0 104 3 2 52 4 0 76 4 2 80 5 0 92 5 2 64 6 0 56 6 2 48 6 3 100
14 0 0 12 1 0 84 2 0 92 2 2 12 3 0 28 3 2 76 3 3 56 4 0 64 4 2 84 5 0 104 5 2 52 6 0 20 6 2 100 6 3 28
12 0 2 56 1 2 24 2 2 8 3 2 96 4 2 80 4 4 104 5 2 24 5 4 96 5 5 80 6 2 64 6 4 8 6 5 56
8 0 0 120 0 2 104 1 2 120 2 2 56 3 2 24 4 2 8 5 2 96 6 2 16
10 0 0 32 0 2 8 1 0 40 1 2 56 2 0 120 2 2 104 3 2 120 4 2 56 5 2 24 6 2 56
12 0 0 112 0 2 120 1 0 56 1 2 40 2 0 32 2 2 8 3 0 40 3 2 56 4 0 120 4 2 104 5 2 120 6 2 112
13 0 0 40 0 2 32 1 0 56 1 2 112 2 0 112 2 2 120 3 0 56 3 2 40 4 0 32 4 2 8 5 0 40 5 2 56 6 2 56
12 0 2 56 1 0 32 1 2 48 2 0 40 2 2 32 3 0 56 3 2 112 4 0 112 4 2 120 5 0 56 5 2 40 6 2 48
13 0 0 64 0 2 96 1 0 40 1 2 64 2 2 56 3 0 32 3 2 48 4 0 40 4 2 32 5 0 56 5 2 112 6 0 32 6 2 64
12 0 0 88 1 0 8 1 2 80 2 0 64 2 2 96 3 0 40 3 2 64 4 2 56 5 0 32 5 2 48 6 0 8 6 2 72
13 0 0 88 0 2 112 1 0 24 1 2 8 2 0 88 3 0 8 3 2 80 4 0 64 4 2 96 5 0 40 5 2 64 6 0 56 6 2 104
13 0 0 80 0 2 32 1 0 120 1 2 16 2 0 88 2 2 112 3 0 24 3 2 8 4 0 88 5 0 8 5 2 80 6 0 88 6 2 104
14 0 0 16 0 2 32 1 0 56 1 2 56 2 0 80 2 2 32 3 0 120 3 2 16 4 0 88 4 2 112 5 0 24 5 2 8 6 0 96 6 2 72
13 0 0 24 0 2 64 1 2 56 2 0 16 2 2 32 3 0 56 3 2 56 4 0 80 4 2 32 5 0 120 5 2 16 6 0 88 6 2 72
13 0 0 40 0 2 64 1 0 88 1 2 88 2 0 24 2 2 64 3 2 56 4 0 16 4 2 32 5 0 56 5 2 56 6 0 96 6 2 112
12 0 0 32 0 2 64 1 0 80 1 2 48 2 0 40 2 2 64 3 0 88 3 2 88 4 0 24 4 2 64 5 2 56 6 0 40
16 0 0 80 0 2 104 1 0 24 1 2 96 1 3 80 2 0 32 2 2 64 3 0 80 3 2 48 4 0 40 4 2 64 5 0 88 5 2 88 6 0 88 6 2 88 6 3 120
13 0 0 8 1 0 96 2 0 80 2 2 104 3 0 24 3 2 96 3 3 80 4 0 32 4 2 64 5 0 80 5 2 48 6 2 32 6 3 8
11 0 2 64 1 2 96 2 2 96 3 2 64 4 4 80 5 2 48 5 4 80 5 5 96 6 2 16 6 4 96 6 5 16
8 0 0 112 0 2 112 1 2 32 2 2 64 3 2 96 4 2 96 5 2 64 6 2 16
9 0 2 16 1 0 80 1 2 32 2 0 112 2 2 112 3 2 32 4 2 64 5 2 96 6 2 112
10 0 0 96 0 2 32 1 0 112 1 2 112 2 2 16 3 0 80 3 2 32 4 0 112 4 2 112 5 2 32
12 0 0 16 0 2 48 1 0 112 1 2 48 2 0 96 2 2 32 3 0 112 3 2 112 4 2 16 5 0 80 5 2 32 6 2 96
12 0 0 64 0 2 112 1 2 112 2 0 16 2 2 48 3 0 112 3 2 48 4 0 96 4 2 32 5 0 112 5 2 112 6 2 64
12 0 0 96 0 2 48 1 0 80 1 2 32 2 0 64 2 2 112 3 2 112 4 0 16 4 2 48 5 0 112 5 2 48 6 2 80
13 0 0 48 0 2 48 1 0 80 1 2 96 2 0 96 2 2 48 3 0 80 3 2 32 4 0 64 4 2 112 5 2 112 6 0 16 6 2 112
13 0 0 16 0 2 48 1 0 48 2 0 48 2 2 48 3 0 80 3 2 96 4 0 96 4 2 48 5 0 80 5 2 32 6 0 112 6 2 64
13 0 0 96 0 2 16 1 0 80 1 2 96 2 0 16 2 2 48 3 0 48 4 0 48 4 2 48 5 0 80 5 2 96 6 0 48 6 2 112
13 0 0 96 0 2 48 1 0 80 1 2 64 2 0 96 2 2 16 3 0 80 3 2 96 4 0 16 4 2 48 5 0 48 6 0 32 6 2 80
14 0 0 80 0 2 16 1 0 96 1 2 16 2 0 96 2 2 48 3 0 80 3 2 64 4 0 96 4 2 16 5 0 80 5 2 96 6 0 112 6 2 64
14 0 0 16 0 2 96 1 0 16 1 2 64 2 0 80 2 2 16 3 0 96 3 2 16 4 0 96 4 2 48 5 0 80 5 2 64 6 0 64 6 2 16
14 0 0 96 0 2 112 1 0 96 1 2 96 2 0 16 2 2 96 3 0 16 3 2 64 4 0 80 4 2 16 5 0 96 5 2 16 6 0 112 6 2 80
14 0 0 112 0 2 16 1 0 80 1 2 112 2 0 96 2 2 112 3 0 96 3 2 96 4 0 16 4 2 96 5 0 16 5 2 64 6 0 48 6 2 48
13 0 0 48 0 2 96 1 2 32 2 0 112 2 2 16 3 0 80 3 2 112 4 0 96 4 2 112 5 0 96 5 2 96 6 0 96 6 2 112
11 0 0 96 1 0 48 1 2 112 2 0 48 2 2 96 3 2 32 4 0 112 4 2 16 5 0 80 5 2 112 6 2 16
11 0 0 48 0 2 16 1 2 48 2 0 96 3 0 48 3 2 112 4 0 48 4 2 96 5 2 32 6 0 96 6 2 112
10 0 0 96 0 2 32 1 2 96 2 0 48 2 2 16 3 2 48 4 0 96 5 0 48 5 2 112 6 2 32
11 0 2 64 1 0 32 1 2 112 2 0 96 2 2 32 3 2 96 4 0 48 4 2 16 5 2 48 6 0 64 6 2 96
11 0 0 80 0 2 16 1 0 80 1 2 80 2 2 64 3 0 32 3 2 112 4 0 96 4 2 32 5 2 96 6 0 80
11 0 2 32 1 0 48 2 0 80 2 2 16 3 0 80 3 2 80 4 2 64 5 0 32 5 2 112 6 0 80 6 2 112
11 0 2 64 1 0 96 1 2 96 2 2 32 3 0 48 4 0 80 4 2 16 5 0 80 5 2 80 6 0 16 6 2 16
10 0 0 48 0 2 16 1 0 32 1 2 64 2 2 64 3 0 96 3 2 96 4 2 32 5 0 48 6 2 64
13 0 0 96 0 2 64 1 0 32 1 2 96 2 0 48 2 2 16 3 0 32 3 2 64 4 2 64 5 0 96 5 2 96 6 0 80 6 2 32
13 0 0 96 1 0 64 1 2 80 2 0 96 2 2 64 3 0 32 3 2 96 4 0 48 4 2 16 5 0 32 5 2 64 6 0 112 6 2 64
13 0 0 96 0 2 112 1 0 96 1 2 16 2 0 96 3 0 64 3 2 80 4 0 96 4 2 64 5 0 32 5 2 96 6 0 112 6 2 112
12 0 2 32 1 0 64 1 2 48 2 0 96 2 2 112 3 0 96 3 2 16 4 0 96 5 0 64 5 2 80 6 0 48 6 2 96
13 0 0 64 0 2 64 1 0 112 1 2 96 2 2 32 3 0 64 3 2 48 4 0 96 4 2 112 5 0 96 5 2 16 6 0 112 6 2 48
11 0 0 32 0 2 48 1 0 80 2 0 64 2 2 64 3 0 112 3 2 96 4 2 32 5 0 64 5 2 48 6 0 112
14 0 2 80 1 0 48 1 2 80 1 3 96 2 0 32 2 2 48 3 0 80 4 0 64 4 2 64 5 0 112 5 2 96 6 0 80 6 2 64 6 3 16
11 0 0 96 1 0 64 2 2 80 3 0 48 3 2 80 3 3 96 4 0 32 4 2 48 5 0 80 6 0 16 6 3 112
8 1 2 32 2 2 96 3 2 96 4 4 96 5 5 64 6 2 96 6 4 96 6 5 96
7 0 0 96 0 2 96 1 2 32 3 2 32 4 2 96 5 2 96 6 2 96
8 0 2 32 1 0 32 1 2 96 2 0 96 2 2 96 3 2 32 5 2 32 6 2 64
9 0 0 64 1 0 96 1 2 32 2 2 32 3 0 32 3 2 96 4 0 96 4 2 96 5 2 32
10 0 0 32 0 2 96 1 0 96 2 0 64 3 0 96 3 2 32 4 2 32 5 0 32 5 2 96 6 2 64
9 0 2 32 1 2 96 2 0 32 2 2 96 3 0 96 4 0 64 5 0 96 5 2 32 6 2 96
10 0 0 64 0 2 96 1 0 32 1 2 96 2 2 32 3 2 96 4 0 32 4 2 96 5 0 96 6 2 96
11 0 0 96 0 2 32 1 0 32 1 2 64 2 0 64 2 2 96 3 0 32 3 2 96 4 2 32 5 2 96 6 0 32
13 0 0 32 0 2 96 1 0 96 2 0 96 2 2 32 3 0 32 3 2 64 4 0 64 4 2 96 5 0 32 5 2 96 6 0 96 6 2 64
11 0 0 64 0 2 32 1 0 32 2 0 32 2 2 96 3 0 96 4 0 96 4 2 32 5 0 32 5 2 64 6 0 96
11 0 0 64 1 0 32 1 2 32 2 0 64 2 2 32 3 0 32 4 0 32 4 2 96 5 0 96 6 0 64 6 2 64
12 0 0 32 0 2 32 1 0 64 1 2 32 2 0 64 3 0 32 3 2 32 4 0 64 4 2 32 5 0 32 6 0 96 6 2 64
11 0 0 32 0 2 64 1 0 32 2 0 32 2 2 32 3 0 64 3 2 32 4 0 64 5 0 32 5 2 32 6 2 96
12 0 0 64 1 0 64 1 2 32 2 0 32 2 2 64 3 0 32 4 0 32 4 2 32 5 0 64 5 2 32 6 0 96 6 2 96
10 0 0 32 1 0 32 1 2 64 2 0 64 3 0 64 3 2 32 4 0 32 4 2 64 5 0 32 6 0 96
10 0 0 96 1 2 32 2 0 32 3 0 32 3 2 64 4 0 64 5 0 64 5 2 32 6 0 64 6 2 32
7 1 0 96 1 2 64 2 0 96 3 2 32 4 0 32 5 0 32 5 2 64
10 0 0 96 0 2 64 1 0 64 1 2 64 3 0 96 3 2 64 4 0 96 5 2 32 6 0 64 6 2 96
11 0 2 32 1 0 64 1 2 96 2 0 96 2 2 64 3 0 64 3 2 64 5 0 96 5 2 64 6 0 64 6 2 96
10 0 0 64 0 2 64 2 2 32 3 0 64 3 2 96 4 0 96 4 2 64 5 0 64 5 2 64 6 2 32
10 0 0 96 0 2 64 1 0 96 2 0 64 2 2 64 4 2 32 5 0 64 5 2 96 6 0 32 6 2 32
11 0 0 64 0 2 96 1 0 32 1 2 64 2 0 96 2 2 64 3 0 96 4 0 64 4 2 64 6 0 96 6 2 96
13 0 0 64 0 2 32 1 0 64 1 2 64 2 0 64 2 2 96 3 0 32 3 2 64 4 0 96 4 2 64 5 0 96 6 0 96 6 2 32
14 0 0 32 0 2 64 1 0 64 1 2 96 2 0 64 2 2 32 3 0 64 3 2 64 4 0 64 4 2 96 5 0 32 5 2 64 6 0 64 6 2 64
12 0 2 96 1 2 96 2 0 32 2 2 64 3 0 64 3 2 96 4 0 64 4 2 32 5 0 64 5 2 64 6 0 32 6 2 64
11 0 0 64 0 2 32 1 0 64 1 2 32 2 2 96 3 2 96 4 0 32 4 2 64 5 0 64 5 2 96 6 0 96
11 0 0 64 0 2 64 1 0 64 2 0 64 2 2 32 3 0 64 3 2 32 4 2 96 5 2 96 6 0 32 6 2 32
11 0 0 64 0 2 96 1 2 96 2 0 64 2 2 64 3 0 64 4 0 64 4 2 32 5 0 64 5 2 32 6 0 96
11 0 2 64 1 0 32 1 2 32 2 0 64 2 2 96 3 2 96 4 0 64 4 2 64 5 0 64 6 0 32 6 2 96
10 0 2 64 1 0 96 1 2 32 2 2 64 3 0 32 3 2 32 4 0 64 4 2 96 5 2 96 6 0 96
12 0 0 32 0 2 64 1 0 96 1 2 32 2 2 64 3 0 96 3 2 32 4 2 64 5 0 32 5 2 32 6 0 32 6 2 64
10 0 2 64 1 2 32 2 0 32 2 2 64 3 0 96 3 2 32 4 2 64 5 0 96 5 2 32 6 0 32
10 0 0 32 1 0 64 1 2 64 2 2 64 3 2 32 4 0 32 4 2 64 5 0 96 5 2 32 6 0 32
10 0 0 96 0 2 64 1 0 32 1 2 64 2 0 32 3 0 64 3 2 64 4 2 64 5 2 32 6 0 96
9 0 0 64 1 0 32 2 0 96 2 2 64 3 0 32 3 2 64 4 0 32 5 0 64 5 2 64
10 0 0 32 0 2 64 2 0 64 3 0 32 4 0 96 4 2 64 5 0 32 5 2 64 6 0 64 6 2 32
6 1 0 64 2 0 32 2 2 64 4 0 64 5 0 32 6 2 96
6 1 2 96 3 0 64 4 0 32 4 2 64 6 0 32 6 2 32
5 0 0 96 1 2 96 3 2 96 5 0 64 6 0 64
5 0 0 64 0 2 64 2 0 96 3 2 96 5 2 96
9 0 0 96 0 2 96 1 0 32 2 0 64 2 2 64 4 0 96 5 2 96 6 0 64 6 2 32
9 0 0 96 1 0 64 2 0 96 2 2 96 3 0 32 4 0 64 4 2 64 6 0 32 6 2 64
10 0 0 96 0 2 32 1 0 96 1 2 96 2 0 96 3 0 64 4 0 96 4 2 96 5 0 32 6 0 32
10 0 0 32 0 2 32 2 0 96 2 2 32 3 0 96 3 2 96 4 0 96 5 0 64 6 0 64 6 2 32
9 0 2 96 1 0 64 1 2 64 2 0 32 2 2 32 4 0 96 4 2 32 5 0 96 5 2 96
9 0 0 32 0 2 96 1 0 32 1 2 96 2 2 96 3 0 64 3 2 64 4 0 32 4 2 32
11 0 0 96 0 2 96 1 2 32 2 0 32 2 2 96 3 0 32 3 2 96 4 2 96 5 0 64 5 2 64 6 0 96
11 0 2 96 1 2 64 2 0 96 2 2 96 3 2 32 4 0 32 4 2 96 5 0 32 5 2 96 6 0 64 6 2 64
11 0 0 96 0 2 32 1 0 32 1 2 32 2 2 96 3 2 64 4 0 96 4 2 96 5 2 32 6 0 96 6 2 64
11 0 0 32 0 2 96 1 0 64 1 2 64 2 0 96 2 2 32 3 0 32 3 2 32 4 2 96 5 2 64 6 0 64
12 0 2 96 1 0 64 1 2 32 2 0 32 2 2 96 3 0 64 3 2 64 4 0 96 4 2 32 5 0 32 5 2 32 6 2 64
12 0 0 32 0 2 32 1 0 64 1 2 64 2 2 96 3 0 64 3 2 32 4 0 32 4 2 96 5 0 64 5 2 64 6 2 32
10 0 0 64 1 2 32 2 0 32 2 2 32 3 0 64 3 2 64 4 2 96 5 0 64 5 2 32 6 2 32
11 0 0 64 0 2 32 1 2 64 2 0 64 3 2 32 4 0 32 4 2 32 5 0 64 5 2 64 6 0 64 6 2 96
11 0 0 96 0 2 64 1 0 96 1 2 32 2 0 64 2 2 32 3 2 64 4 0 64 5 2 32 6 0 32 6 2 32
12 0 0 64 1 0 96 1 2 96 2 0 96 2 2 64 3 0 96 3 2 32 4 0 64 4 2 32 5 2 64 6 0 32 6 2 32
10 0 2 64 1 0 64 2 0 64 3 0 96 3 2 96 4 0 96 4 2 64 5 0 96 5 2 32 6 0 32
8 0 0 32 1 2 96 2 2 64 3 0 64 4 0 64 5 0 96 5 2 96 6 0 64
6 1 0 96 2 0 32 3 2 96 4 2 64 5 0 64 6 2 96
6 1 0 32 1 2 32 3 0 96 4 0 32 5 2 96 6 0 32
8 0 0 96 1 0 32 1 2 96 3 0 32 3 2 32 5 0 96 6 0 32 6 2 96
9 1 0 32 1 2 32 2 0 96 3 0 32 3 2 96 5 0 32 5 2 32 6 0 32 6 2 64
10 0 2 96 1 3 64 3 0 32 3 2 32 4 0 96 5 0 32 5 2 96 6 0 32 6 2 96 6 3 96
8 0 0 96 1 0 96 2 2 96 3 3 64 5 0 32 5 2 32 6 2 32 6 3 32
9 0 2 64 2 2 64 3 2 64 4 2 64 4 4 64 5 2 64 5 4 64 6 2 64 6 5 64
5 0 0 64 2 2 64 4 2 64 5 2 64 6 2 64
6 0 2 64 1 0 64 1 2 64 2 0 64 4 2 64 6 2 64
7 0 2 64 1 0 64 2 2 64 3 0 64 3 2 64 4 0 64 6 2 64
9 0 0 64 0 2 64 1 0 64 1 2 64 2 2 64 3 0 64 4 2 64 5 0 64 5 2 64
8 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 2 64 5 0 64
9 1 0 64 1 2 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 2 64
9 0 0 64 0 2 64 1 0 64 3 0 64 3 2 64 4 2 64 5 2 64 6 0 64 6 2 64
10 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 5 0 64 5 2 64 6 0 64
11 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64 6 0 64 6 2 64
8 1 0 64 1 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64
7 0 0 64 0 2 64 3 0 64 3 2 64 5 0 64 5 2 64 6 0 64
9 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 5 0 64 5 2 64 6 2 64
8 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 6 0 64
8 0 0 64 1 0 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 0 64
6 0 0 64 0 2 64 2 0 64 3 0 64 5 2 64 6 2 64
6 1 0 64 1 2 64 2 0 64 2 2 64 4 0 64 5 0 64
6 0 0 64 1 2 64 3 0 64 3 2 64 4 0 64 4 2 64
6 1 2 64 2 0 64 3 2 64 5 0 64 5 2 64 6 2 64
4 3 2 64 4 0 64 5 2 64 6 2 64
6 0 0 64 1 0 64 1 2 64 5 2 64 6 0 64 6 2 64
6 1 0 64 1 2 64 2 0 64 3 0 64 3 2 64 6 0 64
6 3 0 64 3 2 64 4 0 64 5 0 64 5 2 64 6 0 64
4 0 0 64 5 0 64 5 2 64 6 2 64
4 0 2 64 2 0 64 6 0 64 6 2 64
4 2 2 64 4 0 64 6 0 64 6 2 64
3 4 2 64 6 0 64 6 2 64
3 0 2 64 6 0 64 6 2 64
4 0 2 64 1 0 64 2 2 64 6 0 64
5 1 0 64 2 2 64 3 0 64 4 2 64 6 0 64
8 0 0 64 0 2 64 1 0 64 3 0 64 4 2 64 5 0 64 6 0 64 6 2 64
7 0 2 64 2 0 64 2 2 64 3 0 64 5 0 64 6 0 64 6 2 64
7 0 0 64 1 2 64 2 2 64 4 0 64 4 2 64 5 0 64 6 0 64
8 0 0 64 0 2 64 1 0 64 2 0 64 3 2 64 4 2 64 6 0 64 6 2 64
9 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 5 2 64 6 2 64
7 0 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64
7 0 2 64 1 2 64 2 0 64 4 2 64 5 0 64 5 2 64 6 2 64
6 0 2 64 2 2 64 3 2 64 4 0 64 6 0 64 6 2 64
6 0 0 64 0 2 64 1 2 64 2 2 64 4 2 64 5 2 64
6 0 2 64 1 2 64 2 0 64 2 2 64 3 2 64 4 2 64
8 0 0 64 1 0 64 1 2 64 2 2 64 3 2 64 4 0 64 4 2 64 5 2 64
10 0 0 64 0 2 64 1 2 64 2 0 64 3 0 64 3 2 64 4 2 64 5 2 64 6 0 64 6 2 64
11 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 5 0 64 5 2 64 6 0 64
9 0 0 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64
7 0 2 64 2 0 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64
8 0 0 64 0 2 64 1 0 64 1 2 64 2 2 64 4 0 64 5 2 64 6 2 64
10 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 2 64 6 0 64 6 2 64
8 0 2 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64
8 0 0 64 0 2 64 1 0 64 2 2 64 4 0 64 4 2 64 5 2 64 6 0 64
6 0 0 64 0 2 64 2 0 64 2 2 64 3 0 64 4 2 64
6 1 2 64 2 0 64 2 2 64 4 0 64 4 2 64 5 0 64
6 0 0 64 0 2 64 1 2 64 3 2 64 4 0 64 4 2 64
5 2 0 64 2 2 64 3 2 64 5 2 64 6 2 64
5 1 2 64 4 0 64 4 2 64 5 2 64 6 2 64
5 0 0 64 0 2 64 1 0 64 3 2 64 6 0 64
6 1 0 64 2 0 64 2 2 64 3 0 64 5 2 64 6 0 64
8 0 2 64 1 2 64 3 0 64 4 0 64 4 2 64 5 0 64 6 0 64 6 2 64
6 0 0 64 0 2 64 1 2 64 2 2 64 3 2 64 5 0 64
7 1 0 64 2 0 64 2 2 64 3 2 64 4 2 64 5 2 64 6 2 64
9 0 2 64 1 0 64 1 2 64 3 0 64 4 0 64 4 2 64 5 2 64 6 0 64 6 2 64
8 0 0 64 1 0 64 1 2 64 2 2 64 3 0 64 3 2 64 5 0 64 6 0 64
9 1 0 64 2 0 64 3 0 64 3 2 64 4 2 64 5 0 64 5 2 64 6 0 64 6 2 64
8 0 0 64 0 2 64 3 0 64 4 0 64 5 0 64 5 2 64 6 2 64 6 0 64
7 0 0 64 1 0 64 1 2 64 2 0 64 2 2 64 5 0 64 6 2 64
8 0 0 64 1 0 64 2 0 64 3 0 64 3 2 64 4 0 64 4 2 64 6 0 64
9 0 0 64 0 2 64 1 2 64 2 0 64 3 0 64 4 0 64 5 0 64 5 2 64 6 0 64
8 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 5 0 64 6 0 64 6 2 64
5 0 0 64 3 2 64 4 0 64 4 2 64 5 2 64
5 0 2 64 1 0 64 2 0 64 5 2 64 6 2 64
4 1 2 64 2 2 64 3 0 64 4 0 64
7 0 0 64 1 0 64 1 2 64 3 2 64 4 2 64 5 0 64 6 2 64
7 0 2 64 2 0 64 3 0 64 3 2 64 5 2 64 6 0 64 6 2 64
7 0 0 64 1 0 64 2 2 64 4 0 64 5 0 64 5 2 64 6 2 64
4 0 0 64 2 0 64 3 0 64 4 2 64
5 0 2 64 1 2 64 2 0 64 4 0 64 5 0 64
5 0 0 64 2 2 64 3 2 64 4 0 64 6 2 64
5 1 2 64 2 0 64 4 2 64 5 2 64 6 2 64
4 0 2 64 3 2 64 4 0 64 6 2 64
3 1 0 64 2 2 64 5 2 64
5 1 0 64 1 2 64 3 0 64 4 2 64 6 2 64
6 0 0 64 0 2 64 1 2 64 3 0 64 3 2 64 5 0 64
7 1 0 64 2 0 64 2 2 64 3 2 64 5 0 64 5 2 64 6 2 64
9 0 0 64 0 2 64 1 0 64 3 0 64 4 0 64 4 2 64 5 2 64 6 0 64 6 2 64
10 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 5 0 64 6 0 64 6 2 64
13 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64 6 0 64 6 2 64
11 0 0 64 0 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 2 64
8 1 0 64 2 0 64 2 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 0 64
7 0 0 64 0 2 64 1 2 64 3 0 64 4 0 64 4 2 64 6 0 64
7 0 0 64 1 0 64 2 0 64 2 2 64 3 2 64 5 0 64 6 0 64
6 2 0 64 3 0 64 4 0 64 4 2 64 5 2 64 6 2 64
4 0 0 64 4 0 64 5 0 64 6 2 64
4 0 0 64 1 0 64 2 0 64 6 0 64
6 0 0 64 1 2 64 2 0 64 3 0 64 4 0 64 6 0 64
6 0 0 64 2 0 64 3 2 64 4 0 64 5 0 64 6 0 64
5 0 2 64 2 0 64 4 0 64 5 2 64 6 0 64
5 0 0 64 1 2 64 2 2 64 4 0 64 6 2 64
7 0 0 64 1 0 64 1 2 64 2 0 64 3 2 64 4 2 64 6 0 64
8 0 2 64 1 2 64 2 0 64 3 0 64 3 2 64 4 0 64 5 2 64 6 0 64
10 0 2 64 1 0 64 1 2 64 2 2 64 3 2 64 4 0 64 5 0 64 5 2 64 6 0 64 6 2 64
10 0 0 64 1 0 64 1 2 64 2 2 64 3 0 64 3 2 64 4 2 64 5 2 64 6 0 64 6 2 64
11 0 0 64 0 2 64 1 2 64 2 0 64 3 0 64 3 2 64 4 2 64 5 0 64 5 2 64 6 0 64 6 2 64
9 0 2 64 1 0 64 2 0 64 2 2 64 3 2 64 4 0 64 5 0 64 5 2 64 6 0 64
8 0 0 64 0 2 64 1 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 2 64
9 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 4 2 64 5 0 64
10 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64
11 0 0 64 0 2 64 1 0 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 0 64
9 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 2 64
8 0 0 64 0 2 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64
7 1 0 64 1 2 64 2 0 64 2 2 64 4 0 64 4 2 64 5 2 64
9 0 0 64 0 2 64 1 0 64 1 2 64 3 0 64 3 2 64 4 0 64 4 2 64 6 0 64
10 0 2 64 1 0 64 2 0 64 2 2 64 3 0 64 3 2 64 5 0 64 5 2 64 6 0 64 6 2 64
7 1 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 0 64 5 2 64
4 1 2 64 3 0 64 4 2 64 5 0 64
5 0 2 64 1 0 64 3 2 64 5 0 64 6 2 64
5 2 2 64 3 0 64 5 2 64 6 0 64 6 2 64
4 1 0 64 4 2 64 5 0 64 6 2 64
4 0 2 64 1 0 64 3 0 64 6 0 64
4 1 0 64 2 2 64 3 0 64 5 0 64
5 1 2 64 3 0 64 4 2 64 5 0 64 6 0 64
5 0 2 64 1 0 64 1 2 64 3 2 64 5 0 64
8 0 0 64 1 0 64 1 2 64 2 2 64 3 0 64 3 2 64 5 2 64 6 2 64
9 1 0 64 2 0 64 3 0 64 3 2 64 4 2 64 5 0 64 5 2 64 6 0 64 6 2 64
7 0 0 64 0 2 64 3 0 64 4 0 64 5 0 64 5 2 64 6 2 64
6 0 0 64 1 2 64 2 0 64 2 2 64 5 0 64 6 2 64
6 0 0 64 2 0 64 3 2 64 4 0 64 4 2 64 6 0 64
6 0 0 64 0 2 64 1 2 64 2 0 64 4 0 64 5 2 64
9 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 6 3 64
11 0 0 64 1 0 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64 6 2 64 6 3 64
0 0 0 0 0 0 0
2 0 0 0 0 0 0
0 0 0 0 0 0 0
4 0 0 0 0 0 0
88 108 4 0 0 0 0
40 20 88 108 4 0 0
0 0 0 0 0 0 0
8 0 0 0 0 0 0
32 88 8 0 0 0 0
16 72 32 88 8 0 0
24 72 16 72 32 88 0
64 32 24 72 16 72 0
96 88 64 32 24 72 32
40 56 96 88 64 32 120
0 0 0 0 0 0 0
16 0 0 0 0 0 0
0 48 16 0 0 0 0
32 16 0 48 16 0 0
112 16 32 16 0 48 0
64 0 112 16 32 16 0
32 48 64 0 112 16 0
80 48 32 48 64 0 112
112 80 80 48 32 48 16
32 48 112 80 80 48 80
32 48 32 48 112 80 96
48 32 32 48 32 48 16
112 112 48 32 32 48 64
32 32 112 112 48 32 16
80 48 32 32 112 112 80
80 0 80 48 32 32 32
0 0 0 0 0 0 0
32 0 0 0 0 0 0
0 96 32 0 0 0 0
64 32 0 96 32 0 0
96 32 64 32 0 96 0
0 0 96 32 64 32 0
64 96 0 0 96 32 0
32 96 64 96 0 0 96
96 32 32 96 64 96 32
64 96 96 32 32 96 32
64 96 64 96 96 32 64
96 64 64 96 64 96 32
96 96 96 64 64 96 0
64 64 96 96 96 64 32
96 96 64 64 96 96 32
32 0 96 96 64 64 64
0 32 32 0 96 96 0
32 64 0 32 32 0 64
0 64 32 64 0 32 64
64 0 0 64 32 64 0
32 32 64 0 0 64 96
64 96 32 32 64 0 32
64 64 64 96 32 32 32
96 64 64 64 64 96 64
0 0 96 64 64 64 96
64 64 0 0 96 64 32
64 64 64 64 0 0 96
64 0 64 64 64 64 32
0 96 64 0 64 64 96
0 32 0 96 64 0 32
96 32 0 32 0 96 96
0 0 96 32 0 32 96
0 0 0 0 0 0 0
64 0 0 0 0 0 0
0 64 64 0 0 0 0
0 64 0 64 64 0 0
64 64 0 64 0 64 0
0 0 64 64 0 64 0
0 64 0 0 64 64 0
64 64 0 64 0 0 64
64 64 64 64 0 64 64
0 64 64 64 64 64 64
0 64 0 64 64 64 0
64 0 0 64 0 64 64
64 64 64 0 0 64 0
0 0 64 64 64 0 64
64 64 0 0 64 64 64
64 0 64 64 0 0 0
0 64 64 0 64 64 0
64 0 0 64 64 0 0
0 0 64 0 0 64 0
0 0 0 0 64 0 0
64 64 0 0 0 0 64
0 64 64 64 0 0 64
0 0 0 64 64 64 64
64 0 0 0 0 64 0
0 0 64 0 0 0 64
0 0 0 0 64 0 64
0 0 0 0 0 0 64
0 0 0 0 0 0 64
0 64 0 0 0 0 64
0 64 0 64 0 0 64
64 64 0 64 0 64 64
0 0 64 64 0 64 64
64 0 0 0 64 64 64
64 64 64 0 0 0 64
0 64 64 64 64 0 0
64 0 0 64 64 64 0
0 0 64 0 0 64 0
0 0 0 0 64 0 64
64 0 0 0 0 0 0
0 0 64 0 0 0 0
64 64 0 0 64 0 0
64 0 64 64 0 0 64
64 64 64 0 64 64 64
64 0 64 64 64 0 0
0 0 64 0 64 64 0
64 64 0 0 64 0 0
64 0 64 64 0 0 64
0 0 64 0 64 64 0
64 64 0 0 64 0 64
64 0 64 64 0 0 0
0 0 64 0 64 64 0
64 0 0 0 64 0 0
0 0 64 0 0 0 0
0 0 0 0 64 0 0
64 64 0 0 0 0 64
0 64 64 64 0 0 64
0 0 0 64 64 64 64
64 0 0 0 0 64 0
0 64 64 0 0 0 0
0 64 0 64 64 0 64
64 64 0 64 0 64 64
0 64 64 64 0 64 64
64 0 0 64 64 64 64
64 64 64 0 0 64 0


==> anc/audit/random_tables/family-1-359_p2_input.json <==
{
  "name": "family-1-359",
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      9
    ],
    [
      [
        2,
        4
      ],
      -6
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      -1
    ],
    [
      [
        2,
        1
      ],
      5
    ],
    [
      [
        2,
        2
      ],
      9
    ],
    [
      [
        2,
        3
      ],
      -3
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "h": [
    2,
    4
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "2/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "-1/3",
        "0",
        "-2/3",
        "-4/3",
        "0",
        "-1/3",
        "-2/3",
        "-4/3",
        "0",
        "0",
        "0",
        "-2/3",
        "-1/3"
      ],
      "mu": [
        "0",
        "1/3",
        "-2/3"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "lambda": [
        "0",
        "-1",
        "-4",
        "-2",
        "0",
        "0",
        "-1",
        "-2",
        "0",
        "0",
        "0",
        "-2",
        "0",
        "-1"
      ],
      "mu": [
        "0",
        "-3",
        "2"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/2",
        "2",
        "1",
        "0",
        "0",
        "1/2",
        "1",
        "0",
        "0",
        "1/2",
        "1",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3/2",
        "-1"
      ]
    },
    {
      "u": [
        0,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/4",
        "1",
        "1/2",
        "0",
        "0",
        "1/4",
        "1/2",
        "0",
        "0",
        "1/4",
        "1/2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3/4",
        "-1/2"
      ]
    },
    {
      "u": [
        0,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/6",
        "2/3",
        "1/3",
        "0",
        "0",
        "1/6",
        "1/3",
        "0",
        "0",
        "1/6",
        "1/3",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "1/2",
        "-1/3"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "lambda": [
        "0",
        "-1/2",
        "0",
        "-1",
        "-2",
        "0",
        "-1/2",
        "-1",
        "-2",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "1/2",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "4",
        "2",
        "0",
        "0",
        "1",
        "2",
        "0",
        "0",
        "1",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3",
        "-2"
      ]
    },
    {
      "u": [
        1,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/3",
        "4/3",
        "2/3",
        "0",
        "0",
        "1/3",
        "2/3",
        "0",
        "0",
        "1/3",
        "2/3",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "1",
        "-2/3"
      ]
    },
    {
      "u": [
        2,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "0",
        "2",
        "4",
        "2",
        "3",
        "4",
        "6",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "2"
      ]
    },
    {
      "u": [
        2,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        2,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        2,
        3
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        2,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "4",
        "2",
        "0",
        "2",
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "2",
        "-2"
      ]
    }
  ]
}

==> anc/audit/random_tables/family-1-359_p2_results.json <==
[
  {
    "K": 14,
    "states": 14,
    "moore_rounds": 4,
    "seconds": 0.0006662649975623935,
    "degree_box": [
      2,
      3
    ],
    "name": "family-1-359",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 33,
    "passed": true
  },
  {
    "K": 61,
    "states": 69,
    "moore_rounds": 4,
    "seconds": 0.006304561997239944,
    "degree_box": [
      4,
      7
    ],
    "name": "family-1-359",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 2051,
    "passed": true
  },
  {
    "K": 268,
    "states": 361,
    "moore_rounds": 3,
    "seconds": 0.2608025750014349,
    "degree_box": [
      8,
      13
    ],
    "name": "family-1-359",
    "p": 2,
    "alpha": 3,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 131079,
    "passed": true
  }
]

==> anc/audit/random_tables/family1111_p2_a8.json <==
{
  "name": "family1111",
  "p": 2,
  "alpha": 8,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 4.741413785999612,
  "datafile": "/workspace/scratch/bd919735482a/audit/random_tables/family1111_p2_a8.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 22,
    "3": 108,
    "4": 467,
    "5": 1865,
    "6": 6943,
    "7": 24083,
    "8": 64206
  }
}

==> anc/audit/random_tables/family1111_p2_a8.txt <==
2 8 7 0
0 1 0 1 0 1 2
11 0 0 1 0 2 1 1 2 1 1 3 1 2 2 1 4 2 1 4 4 1 5 4 1 5 5 1 6 3 1 6 5 1
7 0 0 1 2 0 1 2 2 1 3 2 1 3 3 1 4 2 1 6 3 1
10 0 2 10 1 2 8 2 2 6 3 2 6 4 2 4 4 4 6 5 2 2 5 4 4 6 4 2 6 5 2
7 0 0 2 0 2 8 1 2 6 2 2 10 3 2 8 4 2 6 5 2 6
11 0 0 4 0 2 6 1 0 2 1 2 4 2 0 2 2 2 8 3 2 6 4 2 10 5 2 8 6 2 2 6 3 2
11 0 0 6 1 0 6 2 0 4 2 2 6 3 0 2 3 2 4 4 0 2 4 2 8 5 2 6 6 2 2 6 3 2
10 0 2 124 1 2 224 2 2 104 3 2 16 4 2 196 4 4 124 5 2 208 5 4 84 6 2 48 6 5 4
8 0 0 4 0 2 200 1 2 252 2 2 124 3 2 224 4 2 104 5 2 16 6 2 112
10 0 0 20 0 2 208 1 0 4 1 2 248 2 0 4 2 2 200 3 2 252 4 2 124 5 2 224 6 2 44
12 0 0 68 0 2 232 1 0 36 1 2 140 2 0 20 2 2 208 3 0 4 3 2 248 4 0 4 4 2 200 5 2 252 6 2 200
13 0 0 184 0 2 240 1 0 136 1 2 12 2 0 68 2 2 232 3 0 36 3 2 140 4 0 20 4 2 208 5 0 4 5 2 248 6 2 232
13 0 0 204 0 2 204 1 0 88 1 2 108 2 0 184 2 2 240 3 0 136 3 2 12 4 0 68 4 2 232 5 0 36 5 2 140 6 2 68
15 0 0 196 0 2 124 1 0 208 1 2 84 2 0 204 2 2 204 3 0 88 3 2 108 4 0 184 4 2 240 5 0 136 5 2 12 6 0 16 6 2 220 6 3 4
13 0 0 104 1 0 16 2 0 196 2 2 124 3 0 208 3 2 84 4 0 204 4 2 204 5 0 88 5 2 108 6 0 100 6 2 108 6 3 4
10 0 2 152 1 2 40 3 2 64 4 2 96 4 4 168 5 2 24 5 4 224 6 2 72 6 4 40 6 5 8
7 0 0 8 0 2 200 1 2 48 2 2 152 3 2 40 5 2 64 6 2 104
10 0 0 88 0 2 88 1 0 8 1 2 200 2 0 8 2 2 200 3 2 48 4 2 152 5 2 40 6 2 16
12 0 0 72 0 2 200 1 0 168 1 2 32 2 0 88 2 2 88 3 0 8 3 2 200 4 0 8 4 2 200 5 2 48 6 2 152
12 0 2 80 1 0 144 1 2 56 2 0 72 2 2 200 3 0 168 3 2 32 4 0 88 4 2 88 5 0 8 5 2 200 6 2 144
12 0 0 24 0 2 80 1 0 160 1 2 88 2 2 80 3 0 144 3 2 56 4 0 72 4 2 200 5 0 168 5 2 32 6 2 216
13 0 0 96 0 2 152 1 0 80 1 2 8 2 0 24 2 2 80 3 0 160 3 2 88 4 2 80 5 0 144 5 2 56 6 0 80 6 2 88
14 0 0 224 0 2 112 1 0 192 1 2 208 2 0 96 2 2 152 3 0 80 3 2 8 4 0 24 4 2 80 5 0 160 5 2 88 6 0 232 6 2 128
14 0 0 160 0 2 128 1 0 48 1 2 240 2 0 224 2 2 112 3 0 192 3 2 208 4 0 96 4 2 152 5 0 80 5 2 8 6 0 240 6 2 96
14 0 0 8 0 2 96 1 0 80 1 2 240 2 0 160 2 2 128 3 0 48 3 2 240 4 0 224 4 2 112 5 0 192 5 2 208 6 0 176 6 2 80
14 0 0 48 0 2 232 1 0 240 1 2 136 2 0 8 2 2 96 3 0 80 3 2 240 4 0 160 4 2 128 5 0 48 5 2 240 6 0 144 6 2 8
13 0 2 168 1 0 88 1 2 8 2 0 48 2 2 232 3 0 240 3 2 136 4 0 8 4 2 96 5 0 80 5 2 240 6 0 16 6 2 160
13 0 0 56 0 2 136 1 0 184 1 2 88 2 2 168 3 0 88 3 2 8 4 0 48 4 2 232 5 0 240 5 2 136 6 0 216 6 2 48
13 0 0 104 0 2 128 1 0 96 1 2 48 2 0 56 2 2 136 3 0 184 3 2 88 4 2 168 5 0 88 5 2 8 6 0 40 6 2 184
15 0 0 96 0 2 168 1 0 24 1 2 224 2 0 104 2 2 128 3 0 96 3 2 48 4 0 56 4 2 136 5 0 184 5 2 88 6 0 216 6 2 48 6 3 8
12 1 0 64 2 0 96 2 2 168 3 0 24 3 2 224 4 0 104 4 2 128 5 0 96 5 2 48 6 0 72 6 2 224 6 3 8
11 0 2 208 1 2 224 2 2 192 3 2 80 4 2 48 4 4 80 5 2 80 5 4 16 6 2 64 6 4 160 6 5 16
8 0 0 16 0 2 128 1 2 16 2 2 208 3 2 224 4 2 192 5 2 80 6 2 32
10 0 0 112 0 2 128 1 0 16 1 2 112 2 0 16 2 2 128 3 2 16 4 2 208 5 2 224 6 2 176
12 0 0 144 0 2 160 1 0 208 1 2 16 2 0 112 2 2 128 3 0 16 3 2 112 4 0 16 4 2 128 5 2 16 6 2 176
13 0 0 192 0 2 160 1 0 32 1 2 96 2 0 144 2 2 160 3 0 208 3 2 16 4 0 112 4 2 128 5 0 16 5 2 112 6 2 48
12 0 0 240 0 2 80 1 2 32 2 0 192 2 2 160 3 0 32 3 2 96 4 0 144 4 2 160 5 0 208 5 2 16 6 2 160
12 0 0 160 0 2 240 1 0 32 1 2 144 2 0 240 2 2 80 3 2 32 4 0 192 4 2 160 5 0 32 5 2 96 6 0 96
13 0 0 64 0 2 128 1 0 192 1 2 224 2 0 160 2 2 240 3 0 32 3 2 144 4 0 240 4 2 80 5 2 32 6 0 80 6 2 224
14 0 0 160 0 2 64 1 0 32 1 2 64 2 0 64 2 2 128 3 0 192 3 2 224 4 0 160 4 2 240 5 0 32 5 2 144 6 0 32 6 2 192
14 0 0 80 0 2 240 1 0 192 1 2 96 2 0 160 2 2 64 3 0 32 3 2 64 4 0 64 4 2 128 5 0 192 5 2 224 6 0 32 6 2 96
14 0 0 32 0 2 240 1 0 192 1 2 176 2 0 80 2 2 240 3 0 192 3 2 96 4 0 160 4 2 64 5 0 32 5 2 64 6 0 64 6 2 240
14 0 0 224 0 2 16 1 0 208 1 2 32 2 0 32 2 2 240 3 0 192 3 2 176 4 0 80 4 2 240 5 0 192 5 2 96 6 0 224 6 2 128
14 0 0 176 0 2 64 1 0 176 1 2 224 2 0 224 2 2 16 3 0 208 3 2 32 4 0 32 4 2 240 5 0 192 5 2 176 6 0 16 6 2 80
14 0 0 80 0 2 240 1 0 128 1 2 64 2 0 176 2 2 64 3 0 176 3 2 224 4 0 224 4 2 16 5 0 208 5 2 32 6 0 144 6 2 32
14 0 0 208 0 2 128 1 0 176 1 2 112 2 0 80 2 2 240 3 0 128 3 2 64 4 0 176 4 2 64 5 0 176 5 2 224 6 0 80 6 2 80
14 0 0 192 0 2 64 1 0 160 1 2 64 2 0 208 2 2 128 3 0 176 3 2 112 4 0 80 4 2 240 5 0 128 5 2 64 6 0 240 6 2 48
14 0 0 192 0 2 96 1 0 144 1 2 208 2 0 192 2 2 64 3 0 160 3 2 64 4 0 208 4 2 128 5 0 176 5 2 112 6 0 144 6 2 64
14 0 0 160 0 2 176 1 0 240 1 2 48 2 0 192 2 2 96 3 0 144 3 2 208 4 0 192 4 2 64 5 0 160 5 2 64 6 0 80 6 2 112
14 0 0 240 0 2 128 1 0 144 1 2 224 2 0 160 2 2 176 3 0 240 3 2 48 4 0 192 4 2 96 5 0 144 5 2 208 6 0 112 6 2 80
14 0 0 48 0 2 64 1 0 224 1 2 144 2 0 240 2 2 128 3 0 144 3 2 224 4 0 160 4 2 176 5 0 240 5 2 48 6 0 208 6 2 48
14 0 0 48 0 2 208 1 0 240 1 2 112 2 0 48 2 2 64 3 0 224 3 2 144 4 0 240 4 2 128 5 0 144 5 2 224 6 0 48 6 2 240
13 0 0 96 0 2 240 1 0 96 2 0 48 2 2 208 3 0 240 3 2 112 4 0 48 4 2 64 5 0 224 5 2 144 6 0 112 6 2 176
13 0 0 64 0 2 32 1 0 48 1 2 240 2 0 96 2 2 240 3 0 96 4 0 48 4 2 208 5 0 240 5 2 112 6 0 240 6 2 64
13 0 0 128 0 2 32 1 0 96 1 2 48 2 0 64 2 2 32 3 0 48 3 2 240 4 0 96 4 2 240 5 0 96 6 0 96 6 2 144
14 0 0 80 0 2 208 1 0 112 1 2 240 2 0 128 2 2 32 3 0 96 3 2 48 4 0 64 4 2 32 5 0 48 5 2 240 6 0 80 6 2 64
14 0 0 208 0 2 192 1 0 96 1 2 224 2 0 80 2 2 208 3 0 112 3 2 240 4 0 128 4 2 32 5 0 96 5 2 48 6 0 112 6 2 80
12 0 2 160 1 0 160 1 2 48 2 0 208 2 2 192 3 0 96 3 2 224 4 0 80 4 2 208 5 0 112 5 2 240 6 0 208
13 0 0 64 0 2 160 1 0 144 1 2 144 2 2 160 3 0 160 3 2 48 4 0 208 4 2 192 5 0 96 5 2 224 6 0 176 6 2 96
12 0 0 16 0 2 128 1 0 160 2 0 64 2 2 160 3 0 144 3 2 144 4 2 160 5 0 160 5 2 48 6 0 96 6 2 144
13 0 0 128 0 2 80 1 0 176 1 2 64 2 0 16 2 2 128 3 0 160 4 0 64 4 2 160 5 0 144 5 2 144 6 0 32 6 2 224
14 0 0 48 0 2 80 1 0 80 1 2 16 2 0 128 2 2 80 3 0 176 3 2 64 4 0 16 4 2 128 5 0 160 6 0 192 6 2 96 6 3 16
12 0 0 192 1 0 80 2 0 48 2 2 80 3 0 80 3 2 16 4 0 128 4 2 80 5 0 176 5 2 64 6 0 96 6 3 16
10 0 2 224 1 2 32 3 2 96 4 2 128 4 4 96 5 2 128 5 4 192 6 2 96 6 4 160 6 5 32
7 0 0 32 0 2 224 1 2 192 2 2 224 3 2 32 5 2 96 6 2 96
10 0 0 224 0 2 224 1 0 32 1 2 128 2 0 32 2 2 224 3 2 192 4 2 224 5 2 32 6 2 160
11 0 0 32 0 2 224 1 0 160 1 2 96 2 0 224 2 2 224 3 0 32 3 2 128 4 0 32 4 2 224 5 2 192
10 0 0 128 1 0 64 2 0 32 2 2 224 3 0 160 3 2 96 4 0 224 4 2 224 5 0 32 5 2 128
9 0 0 224 1 2 128 2 0 128 3 0 64 4 0 32 4 2 224 5 0 160 5 2 96 6 2 128
10 0 0 192 0 2 160 1 0 64 1 2 192 2 0 224 3 2 128 4 0 128 5 0 64 6 0 192 6 2 32
12 0 0 128 0 2 128 1 0 128 1 2 96 2 0 192 2 2 160 3 0 64 3 2 192 4 0 224 5 2 128 6 0 160 6 2 192
14 0 0 192 0 2 192 1 0 64 1 2 224 2 0 128 2 2 128 3 0 128 3 2 96 4 0 192 4 2 160 5 0 64 5 2 192 6 0 64 6 2 64
13 0 0 32 0 2 192 1 2 160 2 0 192 2 2 192 3 0 64 3 2 224 4 0 128 4 2 128 5 0 128 5 2 96 6 0 64 6 2 224
12 0 0 192 0 2 160 1 0 128 1 2 64 2 0 32 2 2 192 3 2 160 4 0 192 4 2 192 5 0 64 5 2 224 6 2 64
13 0 0 192 0 2 96 1 0 160 1 2 96 2 0 192 2 2 160 3 0 128 3 2 64 4 0 32 4 2 192 5 2 160 6 0 192 6 2 128
14 0 0 96 0 2 160 1 0 96 1 2 192 2 0 192 2 2 96 3 0 160 3 2 96 4 0 192 4 2 160 5 0 128 5 2 64 6 0 160 6 2 32
13 0 0 32 0 2 64 1 2 224 2 0 96 2 2 160 3 0 96 3 2 192 4 0 192 4 2 96 5 0 160 5 2 96 6 0 32 6 2 128
12 0 0 96 0 2 224 1 0 96 2 0 32 2 2 64 3 2 224 4 0 96 4 2 160 5 0 96 5 2 192 6 0 32 6 2 96
12 0 0 128 0 2 128 1 0 192 1 2 128 2 0 96 2 2 224 3 0 96 4 0 32 4 2 64 5 2 224 6 0 224 6 2 32
13 0 0 64 0 2 64 1 0 32 1 2 192 2 0 128 2 2 128 3 0 192 3 2 128 4 0 96 4 2 224 5 0 96 6 0 32 6 2 32
13 0 0 64 0 2 96 1 0 160 1 2 64 2 0 64 2 2 64 3 0 32 3 2 192 4 0 128 4 2 128 5 0 192 5 2 128 6 0 160
14 0 0 160 0 2 224 1 0 224 1 2 32 2 0 64 2 2 96 3 0 160 3 2 64 4 0 64 4 2 64 5 0 32 5 2 192 6 0 160 6 2 192
13 0 0 160 0 2 224 1 0 128 1 2 160 2 0 160 2 2 224 3 0 224 3 2 32 4 0 64 4 2 96 5 0 160 5 2 64 6 0 32
13 0 0 32 0 2 64 1 0 224 1 2 192 2 0 160 2 2 224 3 0 128 3 2 160 4 0 160 4 2 224 5 0 224 5 2 32 6 0 160
14 0 0 128 0 2 96 1 0 128 1 2 128 2 0 32 2 2 64 3 0 224 3 2 192 4 0 160 4 2 224 5 0 128 5 2 160 6 0 96 6 2 192
13 0 0 128 0 2 128 1 0 96 2 0 128 2 2 96 3 0 128 3 2 128 4 0 32 4 2 64 5 0 224 5 2 192 6 0 96 6 2 224
12 0 2 192 1 0 192 1 2 224 2 0 128 2 2 128 3 0 96 4 0 128 4 2 96 5 0 128 5 2 128 6 0 128 6 2 160
11 0 0 160 0 2 192 1 0 32 2 2 192 3 0 192 3 2 224 4 0 128 4 2 128 5 0 96 6 0 224 6 2 224
12 0 0 96 0 2 32 1 0 128 1 2 64 2 0 160 2 2 192 3 0 32 4 2 192 5 0 192 5 2 224 6 0 32 6 2 192
13 0 0 128 0 2 64 1 0 128 1 2 32 2 0 96 2 2 32 3 0 128 3 2 64 4 0 160 4 2 192 5 0 32 6 0 96 6 2 32
14 0 0 192 0 2 128 1 0 224 1 2 64 2 0 128 2 2 64 3 0 128 3 2 32 4 0 96 4 2 32 5 0 128 5 2 64 6 0 32 6 2 96
14 0 0 96 0 2 160 1 0 64 1 2 64 2 0 192 2 2 128 3 0 224 3 2 64 4 0 128 4 2 64 5 0 128 5 2 32 6 0 192 6 2 32
12 0 2 96 1 0 160 1 2 96 2 0 96 2 2 160 3 0 64 3 2 64 4 0 192 4 2 128 5 0 224 5 2 64 6 0 64
13 0 0 128 0 2 32 1 0 32 1 2 128 2 2 96 3 0 160 3 2 96 4 0 96 4 2 160 5 0 64 5 2 64 6 0 128 6 2 128
10 0 2 128 1 0 160 1 2 96 2 0 128 2 2 32 3 0 32 3 2 128 4 2 96 5 0 160 5 2 96
11 0 0 192 0 2 128 1 2 192 2 2 128 3 0 160 3 2 96 4 0 128 4 2 32 5 0 32 5 2 128 6 2 192
9 0 0 96 0 2 64 2 0 192 2 2 128 3 2 192 4 2 128 5 0 160 5 2 96 6 2 64
9 0 2 32 1 0 32 1 2 64 2 0 96 2 2 64 4 0 192 4 2 128 5 2 192 6 0 192
11 0 0 128 0 2 224 1 0 160 1 2 192 2 2 32 3 0 32 3 2 64 4 0 96 4 2 64 6 0 160 6 2 96
12 0 0 32 0 2 160 1 0 64 1 2 128 2 0 128 2 2 224 3 0 160 3 2 192 4 2 32 5 0 32 5 2 64 6 2 128
14 0 0 96 0 2 192 1 0 224 1 2 96 2 0 32 2 2 160 3 0 64 3 2 128 4 0 128 4 2 224 5 0 160 5 2 192 6 0 64 6 2 64
12 0 2 64 1 0 160 1 2 32 2 0 96 2 2 192 3 0 224 3 2 96 4 0 32 4 2 160 5 0 64 5 2 128 6 2 64
11 0 0 64 0 2 64 2 2 64 3 0 160 3 2 32 4 0 96 4 2 192 5 0 224 5 2 96 6 0 192 6 2 160
11 0 0 224 0 2 224 1 0 224 1 2 32 2 0 64 2 2 64 4 2 64 5 0 160 5 2 32 6 0 96 6 2 32
12 0 0 128 0 2 160 1 0 64 1 2 128 2 0 224 2 2 224 3 0 224 3 2 32 4 0 64 4 2 64 6 0 32 6 2 96
13 0 0 64 1 0 64 1 2 64 2 0 128 2 2 160 3 0 64 3 2 128 4 0 224 4 2 224 5 0 224 5 2 32 6 0 160 6 2 32
13 0 0 128 0 2 192 1 0 192 1 2 32 2 0 64 3 0 64 3 2 64 4 0 128 4 2 160 5 0 64 5 2 128 6 0 224 6 2 96
13 0 0 128 0 2 224 1 0 32 1 2 192 2 0 128 2 2 192 3 0 192 3 2 32 4 0 64 5 0 64 5 2 64 6 0 160 6 2 128
13 0 0 32 1 0 32 1 2 96 2 0 128 2 2 224 3 0 32 3 2 192 4 0 128 4 2 192 5 0 192 5 2 32 6 0 160 6 2 128
12 0 0 192 0 2 160 1 2 160 2 0 32 3 0 32 3 2 96 4 0 128 4 2 224 5 0 32 5 2 192 6 0 96 6 2 160
10 1 0 224 1 2 192 2 0 192 2 2 160 3 2 160 4 0 32 5 0 32 5 2 96 6 0 160 6 2 128
11 0 0 32 0 2 32 1 0 32 1 2 64 3 0 224 3 2 192 4 0 192 4 2 160 5 2 160 6 0 160 6 2 96
10 0 0 160 0 2 96 1 2 160 2 0 32 2 2 32 3 0 32 3 2 64 5 0 224 5 2 192 6 0 224
11 0 2 96 1 0 96 1 2 160 2 0 160 2 2 96 3 2 160 4 0 32 4 2 32 5 0 32 5 2 64 6 0 64
12 0 0 64 0 2 32 1 0 128 1 2 32 2 2 96 3 0 96 3 2 160 4 0 160 4 2 96 5 2 160 6 0 64 6 2 128
13 0 0 160 0 2 128 1 0 224 1 2 224 2 0 64 2 2 32 3 0 128 3 2 32 4 2 96 5 0 96 5 2 160 6 0 128 6 2 160
13 0 2 192 1 0 192 1 2 160 2 0 160 2 2 128 3 0 224 3 2 224 4 0 64 4 2 32 5 0 128 5 2 32 6 0 96 6 2 160
11 0 0 224 0 2 96 1 0 64 1 2 128 2 2 192 3 0 192 3 2 160 4 0 160 4 2 128 5 0 224 5 2 224
13 0 0 64 0 2 64 1 0 96 1 2 160 2 0 224 2 2 96 3 0 64 3 2 128 4 2 192 5 0 192 5 2 160 6 0 224 6 2 224
13 0 0 224 1 0 96 1 2 96 2 0 64 2 2 64 3 0 96 3 2 160 4 0 224 4 2 96 5 0 64 5 2 128 6 0 192 6 2 64
12 0 0 160 1 0 64 1 2 32 2 0 224 3 0 96 3 2 96 4 0 64 4 2 64 5 0 96 5 2 160 6 0 224 6 2 160
12 0 0 160 0 2 224 1 0 64 1 2 128 2 0 160 3 0 64 3 2 32 4 0 224 5 0 96 5 2 96 6 0 224 6 2 64
12 0 0 32 0 2 96 1 0 160 1 2 96 2 0 160 2 2 224 3 0 64 3 2 128 4 0 160 5 0 64 5 2 32 6 2 192
14 0 0 192 0 2 96 1 0 192 1 2 64 2 0 32 2 2 96 3 0 160 3 2 96 4 0 160 4 2 224 5 0 64 5 2 128 6 0 192 6 2 32
13 0 0 192 1 0 192 1 2 224 2 0 192 2 2 96 3 0 192 3 2 64 4 0 32 4 2 96 5 0 160 5 2 96 6 0 128 6 2 64
13 0 0 128 0 2 96 1 0 128 1 2 192 2 0 192 3 0 192 3 2 224 4 0 192 4 2 96 5 0 192 5 2 64 6 2 32 6 3 32
11 1 0 96 2 0 128 2 2 96 3 0 128 3 2 192 4 0 192 5 0 192 5 2 224 6 0 160 6 2 160 6 3 32
7 0 2 64 1 2 128 4 2 64 4 4 192 5 2 128 5 4 64 6 5 64
6 0 0 64 0 2 128 1 2 192 2 2 64 3 2 128 6 2 128
9 0 0 192 0 2 128 1 0 64 2 0 64 2 2 128 3 2 192 4 2 64 5 2 128 6 2 128
10 0 0 64 1 0 64 1 2 128 2 0 192 2 2 128 3 0 64 4 0 64 4 2 128 5 2 192 6 2 128
10 0 2 128 1 0 128 1 2 64 2 0 64 3 0 64 3 2 128 4 0 192 4 2 128 5 0 64 6 2 192
10 0 0 192 0 2 192 1 2 64 2 2 128 3 0 128 3 2 64 4 0 64 5 0 64 5 2 128 6 2 192
11 0 0 128 0 2 64 1 0 128 2 0 192 2 2 192 3 2 64 4 2 128 5 0 128 5 2 64 6 0 128 6 2 192
8 1 2 128 2 0 128 2 2 64 3 0 128 4 0 192 4 2 192 5 2 64 6 0 64
10 0 0 128 0 2 128 1 0 128 1 2 64 3 2 128 4 0 128 4 2 64 5 0 128 6 0 128 6 2 192
10 0 0 64 0 2 64 1 2 64 2 0 128 2 2 128 3 0 128 3 2 64 5 2 128 6 0 128 6 2 64
11 0 0 128 0 2 64 1 2 192 2 0 64 2 2 64 3 2 64 4 0 128 4 2 128 5 0 128 5 2 64 6 2 64
12 0 0 128 0 2 192 1 0 64 1 2 192 2 0 128 2 2 64 3 2 192 4 0 64 4 2 64 5 2 64 6 0 128 6 2 192
11 0 0 192 1 0 192 1 2 128 2 0 128 2 2 192 3 0 64 3 2 192 4 0 128 4 2 64 5 2 192 6 0 64
10 0 0 64 0 2 192 2 0 192 3 0 192 3 2 128 4 0 128 4 2 192 5 0 64 5 2 192 6 0 64
9 0 0 192 1 0 192 2 0 64 2 2 192 4 0 192 5 0 192 5 2 128 6 0 64 6 2 64
7 1 0 128 2 0 192 3 0 192 4 0 64 4 2 192 6 0 192 6 2 128
7 0 0 128 1 0 64 3 0 128 4 0 192 5 0 192 6 0 64 6 2 64
7 0 0 128 0 2 64 1 0 64 2 0 128 3 0 64 5 0 128 6 0 64
11 0 0 64 0 2 128 1 0 192 1 2 128 2 0 128 2 2 64 3 0 64 4 0 128 5 0 64 6 0 64 6 2 64
11 0 0 64 0 2 128 2 0 64 2 2 128 3 0 192 3 2 128 4 0 128 4 2 64 5 0 64 6 0 64 6 2 128
12 0 0 64 0 2 64 1 0 192 1 2 192 2 0 64 2 2 128 4 0 64 4 2 128 5 0 192 5 2 128 6 0 64 6 2 128
9 0 2 192 2 0 64 2 2 64 3 0 192 3 2 192 4 0 64 4 2 128 6 0 192 6 2 64
9 1 0 192 1 2 128 2 2 192 4 0 64 4 2 64 5 0 192 5 2 192 6 0 192 6 2 64
6 0 2 128 1 0 128 1 2 128 3 0 192 3 2 128 4 2 192
10 0 0 64 0 2 64 1 0 64 2 2 128 3 0 128 3 2 128 5 0 192 5 2 128 6 0 192 6 2 128
10 0 0 192 0 2 128 1 2 64 2 0 64 2 2 64 3 0 64 4 2 128 5 0 128 5 2 128 6 0 64
9 0 2 128 2 0 192 2 2 128 3 2 64 4 0 64 4 2 64 5 0 64 6 0 192 6 2 192
10 0 0 128 0 2 128 1 0 192 1 2 64 2 2 128 4 0 192 4 2 128 5 2 64 6 0 64 6 2 128
11 0 0 192 0 2 128 1 0 128 1 2 192 2 0 128 2 2 128 3 0 192 3 2 64 4 2 128 6 0 128 6 2 128
13 0 2 192 1 0 64 1 2 64 2 0 192 2 2 128 3 0 128 3 2 192 4 0 128 4 2 128 5 0 192 5 2 64 6 0 128 6 2 64
12 0 0 128 0 2 64 1 0 64 1 2 192 2 2 192 3 0 64 3 2 64 4 0 192 4 2 128 5 0 128 5 2 192 6 2 64
10 1 0 64 1 2 128 2 0 128 2 2 64 3 0 64 3 2 192 4 2 192 5 0 64 5 2 64 6 2 64
8 0 2 128 3 0 64 3 2 128 4 0 128 4 2 64 5 0 64 5 2 192 6 2 128
7 0 0 192 0 2 64 1 0 128 1 2 128 2 2 128 5 0 64 5 2 128
10 0 0 128 0 2 192 1 0 192 1 2 192 2 0 192 2 2 64 3 0 128 3 2 128 4 2 128 6 2 128
13 0 0 128 0 2 64 1 2 64 1 0 192 2 0 128 2 2 192 3 0 192 3 2 192 4 0 192 4 2 64 5 0 128 5 2 128 6 0 64
13 0 0 192 1 0 128 1 2 128 2 0 128 2 2 64 3 2 64 3 0 192 4 0 128 4 2 192 5 0 192 5 2 192 6 0 128 6 2 128
11 0 0 64 0 2 64 1 0 64 2 0 192 3 0 128 3 2 128 4 0 128 4 2 64 5 2 64 5 0 192 6 0 128
11 0 0 128 0 2 128 1 0 64 1 2 128 2 0 64 2 2 64 3 0 64 4 0 192 5 0 128 5 2 128 6 2 128
10 0 0 128 1 2 128 2 0 128 2 2 128 3 0 64 3 2 128 4 0 64 4 2 64 5 0 64 6 2 64
9 0 0 64 1 0 64 2 0 128 3 2 128 4 0 128 4 2 128 5 0 64 5 2 128 6 0 64
7 0 2 192 1 0 128 2 0 64 3 0 64 4 0 128 5 2 128 6 0 192
8 0 2 128 1 2 128 2 2 192 3 0 128 4 0 64 5 0 64 6 0 64 6 2 128
8 0 0 128 0 2 128 1 2 64 2 2 128 3 2 128 4 2 192 5 0 128 6 0 64
11 0 0 128 0 2 64 1 0 64 1 2 64 2 0 128 2 2 128 3 2 64 4 2 128 5 2 128 6 0 192 6 2 192
12 0 0 192 0 2 64 1 0 192 2 0 128 2 2 64 3 0 64 3 2 64 4 0 128 4 2 128 5 2 64 6 0 64 6 2 192
12 0 0 128 0 2 192 1 2 192 2 0 192 2 2 64 3 0 192 4 0 128 4 2 64 5 0 64 5 2 64 6 0 64 6 2 128
10 1 0 64 1 2 64 2 0 128 2 2 192 3 2 192 4 0 192 4 2 64 5 0 192 6 0 192 6 2 64
10 0 0 64 0 2 128 1 0 192 1 2 192 3 0 64 3 2 64 4 0 128 4 2 192 5 2 192 6 0 64
12 0 0 192 0 2 128 1 0 128 1 2 64 2 0 64 2 2 128 3 0 192 3 2 192 5 0 64 5 2 64 6 0 64 6 2 192
11 0 0 128 0 2 192 1 0 192 2 0 192 2 2 128 3 0 128 3 2 64 4 0 64 4 2 128 5 0 192 5 2 192
12 0 2 192 1 0 128 1 2 64 2 0 128 2 2 192 3 0 192 4 0 192 4 2 128 5 0 128 5 2 64 6 0 128 6 2 128
11 0 0 64 0 2 192 1 0 64 2 2 192 3 0 128 3 2 64 4 0 128 4 2 192 5 0 192 6 0 128 6 2 64
10 0 0 128 1 2 192 2 0 64 2 2 192 3 0 64 4 2 192 5 0 128 5 2 64 6 0 64 6 2 128
10 0 0 64 1 0 128 1 2 128 2 0 128 3 2 192 4 0 64 4 2 192 5 0 64 6 0 128 6 2 128
9 0 0 128 1 0 192 1 2 128 2 0 64 3 0 128 3 2 128 4 0 128 5 2 192 6 0 192
11 0 0 64 0 2 192 1 0 192 1 2 128 2 0 128 3 0 192 3 2 128 4 0 64 5 0 128 5 2 128 6 0 128
11 0 0 64 0 2 192 1 2 192 2 0 64 2 2 192 3 0 192 3 2 128 4 0 128 5 0 192 5 2 128 6 0 192
12 0 0 192 0 2 128 1 0 128 2 0 64 2 2 192 3 2 192 4 0 64 4 2 192 5 0 192 5 2 128 6 0 64 6 2 192
8 0 0 64 1 0 192 2 0 192 2 2 128 3 0 128 4 0 64 4 2 192 5 2 192
8 0 2 64 2 0 64 3 0 192 4 0 192 4 2 128 5 0 128 6 0 128 6 2 64
9 0 0 128 0 2 128 1 0 128 1 2 64 2 2 64 4 0 64 5 0 192 6 0 128 6 2 128
10 0 0 192 1 0 128 1 2 128 2 0 128 2 2 128 3 0 128 3 2 64 4 2 64 6 0 128 6 2 192
11 1 0 192 1 2 192 2 0 192 3 0 128 3 2 128 4 0 128 4 2 128 5 0 128 5 2 64 6 0 192 6 2 128
10 0 2 128 1 0 192 1 2 192 3 0 192 3 2 192 4 0 192 5 0 128 5 2 128 6 0 192 6 2 128
11 0 0 128 0 2 192 1 0 64 1 2 192 2 2 128 3 0 192 3 2 192 5 0 192 5 2 192 6 0 64 6 2 64
11 0 0 64 1 2 64 2 0 128 2 2 192 3 0 64 3 2 192 4 2 128 5 0 192 5 2 192 6 0 128 6 2 128
11 0 0 192 1 0 64 1 2 128 2 0 64 3 2 64 4 0 128 4 2 192 5 0 64 5 2 192 6 0 128 6 2 128
11 0 0 64 0 2 64 1 0 128 1 2 128 2 0 192 3 0 64 3 2 128 4 0 64 5 2 64 6 0 64 6 2 192
12 0 0 128 0 2 192 1 0 64 1 2 192 2 0 64 2 2 64 3 0 128 3 2 128 4 0 192 5 0 64 5 2 128 6 0 128
13 0 0 128 0 2 128 1 0 128 2 0 128 2 2 192 3 0 64 3 2 192 4 0 64 4 2 64 5 0 128 5 2 128 6 0 64 6 2 64
12 0 0 128 0 2 128 1 0 192 1 2 64 2 0 128 2 2 128 3 0 128 4 0 128 4 2 192 5 0 64 5 2 192 6 2 192
13 0 0 192 0 2 64 1 0 128 1 2 128 2 0 128 2 2 128 3 0 192 3 2 64 4 0 128 4 2 128 5 0 128 6 0 192 6 2 192
13 0 0 64 1 0 192 1 2 64 2 0 192 2 2 64 3 0 128 3 2 128 4 0 128 4 2 128 5 0 192 5 2 64 6 0 128 6 2 128
9 1 0 192 1 2 192 2 0 64 3 0 192 3 2 64 4 0 192 4 2 64 5 0 128 5 2 128
11 0 0 128 0 2 128 1 0 64 1 2 128 3 0 192 3 2 192 4 0 64 5 0 192 5 2 64 6 0 64 6 2 192
10 0 0 192 0 2 128 1 0 192 2 0 128 2 2 128 3 0 64 3 2 128 5 0 192 5 2 192 6 0 192
10 0 2 192 1 2 128 2 0 192 2 2 128 3 0 192 4 0 128 4 2 128 5 0 64 5 2 128 6 0 64
8 0 0 192 1 0 192 2 2 192 3 2 128 4 0 192 4 2 128 5 0 192 6 0 192
8 1 0 192 1 2 64 2 0 192 3 0 192 4 2 192 5 2 128 6 0 192 6 2 128
10 0 0 192 0 2 192 1 0 128 1 2 64 3 0 192 3 2 64 4 0 192 5 0 192 6 0 128 6 2 192
11 0 0 192 0 2 192 1 0 64 1 2 128 2 0 192 2 2 192 3 0 128 3 2 64 5 0 192 5 2 64 6 2 192
11 0 0 64 1 2 64 2 0 192 2 2 192 3 0 64 3 2 128 4 0 192 4 2 192 5 0 128 5 2 64 6 0 192
12 0 0 192 0 2 128 1 0 128 1 2 128 2 0 64 3 2 64 4 0 192 4 2 192 5 0 64 5 2 128 6 0 192 6 2 128
10 0 0 128 0 2 192 1 2 64 2 0 192 2 2 128 3 0 128 3 2 128 4 0 64 5 2 64 6 0 192
9 1 2 128 2 0 128 2 2 192 3 2 64 4 0 192 4 2 128 5 0 128 5 2 128 6 2 64
8 0 0 192 0 2 64 1 0 192 3 2 128 4 0 128 4 2 192 5 2 64 6 0 64
10 0 0 128 0 2 128 1 0 192 1 2 64 2 0 192 2 2 64 3 0 192 5 2 128 6 0 64 6 2 192
11 0 2 64 1 0 128 1 2 192 2 0 128 2 2 128 3 0 192 3 2 64 4 0 192 4 2 64 5 0 192 6 0 192
11 0 0 128 0 2 64 2 2 64 3 0 128 3 2 192 4 0 128 4 2 128 5 0 192 5 2 64 6 0 128 6 2 192
10 0 0 192 0 2 64 1 0 128 2 0 128 2 2 64 4 2 64 5 0 128 5 2 192 6 0 128 6 2 192
10 0 0 64 0 2 64 1 0 128 1 2 192 2 0 192 2 2 64 3 0 128 4 0 128 4 2 64 6 0 192
12 0 0 64 0 2 128 1 0 128 1 2 128 2 0 64 2 2 64 3 0 128 3 2 192 4 0 192 4 2 64 5 0 128 6 2 128
10 1 0 64 1 2 128 2 0 64 2 2 128 3 0 128 3 2 128 4 0 64 4 2 64 5 0 128 5 2 192
10 0 2 128 1 0 64 1 2 128 3 0 64 3 2 128 4 0 64 4 2 128 5 0 128 5 2 128 6 2 192
8 1 0 128 2 2 128 3 0 64 3 2 128 5 0 64 5 2 128 6 0 64 6 2 192
9 0 0 64 0 2 192 1 0 64 1 2 64 3 0 128 4 2 128 5 0 64 5 2 128 6 0 64
10 0 0 192 0 2 128 1 0 128 2 0 64 2 2 192 3 0 64 3 2 64 5 0 128 6 0 192 6 2 192
10 1 0 128 2 0 192 2 2 128 3 0 128 4 0 64 4 2 192 5 0 64 5 2 64 6 0 192 6 2 128
10 0 0 128 0 2 128 1 0 192 1 2 192 3 0 128 4 0 192 4 2 128 5 0 128 6 0 64 6 2 64
7 0 0 192 1 2 192 2 0 128 2 2 128 3 0 192 3 2 192 5 0 128
12 0 0 128 0 2 64 1 0 64 1 2 64 2 0 192 3 2 192 4 0 128 4 2 128 5 0 192 5 2 192 6 0 128 6 2 192
11 0 0 64 0 2 64 1 0 64 1 2 64 2 0 128 2 2 64 3 0 64 3 2 64 4 0 192 5 2 192 6 0 192
13 0 0 128 1 0 192 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 128 4 2 64 5 0 64 5 2 64 6 0 64 6 2 192
11 0 0 192 0 2 128 2 0 128 3 0 192 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 0 192 6 2 64
11 0 0 64 0 2 64 1 0 192 1 2 128 2 0 192 2 2 128 4 0 128 5 0 192 5 2 64 6 0 128 6 2 128
11 0 0 192 0 2 64 1 0 128 2 0 64 2 2 64 3 0 192 3 2 128 4 0 192 4 2 128 6 0 192 6 2 128
13 0 0 192 0 2 192 1 0 128 1 2 64 2 0 192 2 2 64 3 0 128 4 0 64 4 2 64 5 0 192 5 2 128 6 0 192 6 2 64
11 1 0 128 1 2 192 2 0 192 2 2 192 3 0 128 3 2 64 4 0 192 4 2 64 5 0 128 6 0 192 6 2 192
11 0 0 128 0 2 192 1 2 64 3 0 128 3 2 192 4 0 192 4 2 192 5 0 128 5 2 64 6 0 128 6 2 64
7 0 2 128 1 0 64 2 0 128 2 2 192 3 2 64 5 0 128 5 2 192
7 2 2 128 3 0 64 4 0 128 4 2 192 5 2 64 6 0 192 6 2 64
7 0 0 64 0 2 128 1 0 128 1 2 128 4 2 128 5 0 64 6 2 64
9 0 0 128 0 2 64 1 0 192 2 0 64 2 2 128 3 0 128 3 2 128 6 0 128 6 2 128
9 0 0 128 2 0 128 2 2 64 3 0 192 4 0 64 4 2 128 5 0 128 5 2 128 6 2 64
6 1 0 128 2 0 128 4 0 128 4 2 64 5 0 192 6 2 128
7 0 0 128 0 2 192 1 0 64 1 2 192 3 0 128 4 0 128 6 0 64
11 0 0 192 0 2 64 1 0 64 1 2 128 2 0 128 2 2 192 3 0 64 3 2 192 5 0 128 6 0 192 6 2 64
12 0 0 192 0 2 128 2 0 192 2 2 64 3 0 64 3 2 128 4 0 128 4 2 192 5 0 64 5 2 192 6 0 192 6 2 64
9 0 2 128 1 2 128 2 0 192 2 2 128 4 0 192 4 2 64 5 0 64 5 2 128 6 0 128
8 0 2 192 1 0 64 2 2 128 3 2 128 4 0 192 4 2 128 6 0 192 6 2 128
8 0 0 64 1 0 192 1 2 192 2 2 192 3 0 64 4 2 128 5 2 128 6 0 64
10 0 0 64 0 2 128 1 0 192 2 0 64 3 0 192 3 2 192 4 2 192 5 0 64 6 0 192 6 2 64
11 0 0 64 0 2 128 1 0 192 1 2 192 2 0 64 2 2 128 3 0 192 4 0 64 5 0 192 5 2 192 6 0 192
8 1 2 192 2 0 64 2 2 128 3 0 192 3 2 192 4 0 64 4 2 128 5 0 192
11 0 0 192 0 2 192 1 0 128 1 2 192 3 2 192 4 0 64 4 2 128 5 0 192 5 2 192 6 0 128 6 2 64
12 0 0 64 0 2 192 1 0 128 1 2 64 2 0 192 2 2 192 3 0 128 3 2 192 5 2 192 6 0 128 6 2 192 6 3 64
11 2 0 64 2 2 192 3 0 128 3 2 64 4 0 192 4 2 192 5 0 128 5 2 192 6 0 192 6 2 192 6 3 64
7 0 2 128 1 2 128 4 4 128 5 2 128 6 2 128 6 4 128 6 5 128
5 0 0 128 0 2 128 2 2 128 3 2 128 6 2 128
8 0 0 128 0 2 128 1 0 128 1 2 128 2 0 128 2 2 128 4 2 128 5 2 128
10 0 0 128 0 2 128 1 0 128 2 0 128 2 2 128 3 0 128 3 2 128 4 0 128 4 2 128 6 2 128
8 1 2 128 2 0 128 2 2 128 3 0 128 4 0 128 4 2 128 5 0 128 5 2 128
7 0 0 128 1 2 128 3 2 128 4 0 128 4 2 128 5 0 128 6 2 128
5 0 2 128 1 2 128 2 0 128 3 2 128 5 2 128
6 1 2 128 2 2 128 3 2 128 4 0 128 5 2 128 6 0 128
4 3 2 128 4 2 128 5 2 128 6 2 128
2 0 0 128 5 2 128
2 0 2 128 2 0 128
5 0 2 128 1 0 128 2 2 128 4 0 128 6 2 128
7 0 0 128 0 2 128 1 0 128 2 2 128 3 0 128 4 2 128 6 0 128
8 0 0 128 1 2 128 2 0 128 2 2 128 3 0 128 4 2 128 5 0 128 6 0 128
10 0 0 128 0 2 128 1 0 128 1 2 128 2 0 128 3 2 128 4 0 128 4 2 128 5 0 128 6 0 128
8 1 2 128 2 0 128 2 2 128 3 0 128 3 2 128 4 0 128 5 2 128 6 0 128
9 1 0 128 1 2 128 3 2 128 4 0 128 4 2 128 5 0 128 5 2 128 6 0 128 6 2 128
8 0 2 128 1 0 128 1 2 128 3 0 128 3 2 128 5 2 128 6 0 128 6 2 128
10 0 0 128 0 2 128 1 0 128 2 2 128 3 0 128 3 2 128 5 0 128 5 2 128 6 0 128 6 2 128
10 0 0 128 0 2 128 1 2 128 2 0 128 2 2 128 3 0 128 4 2 128 5 0 128 5 2 128 6 0 128
11 0 0 128 1 0 128 1 2 128 2 0 128 2 2 128 3 2 128 4 0 128 4 2 128 5 0 128 6 0 128 6 2 128
10 0 2 128 1 2 128 2 0 128 3 0 128 3 2 128 4 0 128 4 2 128 5 2 128 6 0 128 6 2 128
8 1 0 128 2 2 128 3 2 128 4 0 128 5 0 128 5 2 128 6 0 128 6 2 128
3 3 0 128 4 2 128 5 2 128
4 0 0 128 1 0 128 5 0 128 6 0 128
5 0 0 128 0 2 128 2 0 128 3 0 128 6 0 128
5 2 0 128 2 2 128 4 0 128 5 0 128 6 0 128
5 1 0 128 1 2 128 4 0 128 4 2 128 6 0 128
6 0 0 128 0 2 128 1 2 128 3 0 128 3 2 128 6 2 128
8 0 2 128 1 0 128 2 0 128 2 2 128 3 2 128 5 0 128 5 2 128 6 2 128
8 0 2 128 1 0 128 1 2 128 2 2 128 3 0 128 4 0 128 4 2 128 5 2 128
6 1 0 128 2 2 128 3 0 128 3 2 128 4 2 128 5 0 128
5 1 2 128 3 0 128 4 2 128 5 0 128 5 2 128
5 0 0 128 1 2 128 3 2 128 5 0 128 6 2 128
7 0 2 128 1 0 128 1 2 128 2 0 128 3 2 128 5 2 128 6 2 128
9 0 2 128 1 0 128 2 2 128 3 0 128 3 2 128 4 0 128 5 2 128 6 0 128 6 2 128
9 0 0 128 0 2 128 1 2 128 2 2 128 3 0 128 4 2 128 5 0 128 5 2 128 6 2 128
8 0 0 128 1 0 128 2 0 128 2 2 128 3 2 128 4 2 128 5 0 128 6 2 128
7 1 0 128 1 2 128 2 0 128 3 0 128 4 0 128 4 2 128 5 2 128
5 1 2 128 3 0 128 3 2 128 4 0 128 5 0 128
8 0 0 128 0 2 128 1 0 128 1 2 128 3 2 128 5 0 128 5 2 128 6 0 128
8 0 2 128 2 0 128 2 2 128 3 0 128 3 2 128 5 2 128 6 0 128 6 2 128
7 1 2 128 2 2 128 4 0 128 4 2 128 5 0 128 5 2 128 6 0 128
3 3 2 128 4 2 128 6 0 128
5 0 2 128 1 0 128 1 2 128 5 2 128 6 0 128
7 0 0 128 1 0 128 2 2 128 3 0 128 3 2 128 6 0 128 6 2 128
7 0 2 128 2 0 128 3 0 128 4 2 128 5 0 128 5 2 128 6 0 128
5 1 0 128 2 2 128 4 0 128 5 0 128 6 0 128
7 0 0 128 0 2 128 1 0 128 1 2 128 3 0 128 4 2 128 6 0 128
9 0 0 128 0 2 128 2 0 128 2 2 128 3 0 128 3 2 128 5 0 128 6 0 128 6 2 128
9 0 2 128 1 0 128 1 2 128 2 0 128 2 2 128 4 0 128 4 2 128 5 0 128 5 2 128
7 0 2 128 2 2 128 3 0 128 3 2 128 4 0 128 4 2 128 6 2 128
7 0 0 128 1 0 128 1 2 128 2 2 128 4 2 128 5 0 128 5 2 128
7 1 2 128 2 0 128 3 0 128 3 2 128 4 2 128 6 0 128 6 2 128
8 0 0 128 0 2 128 1 2 128 3 2 128 4 0 128 5 0 128 5 2 128 6 2 128
6 1 0 128 2 0 128 2 2 128 3 2 128 5 2 128 6 0 128
6 0 0 128 1 0 128 3 0 128 4 0 128 4 2 128 5 2 128
5 0 0 128 2 0 128 3 0 128 5 0 128 6 0 128
8 0 0 128 0 2 128 1 2 128 2 0 128 4 0 128 5 0 128 6 0 128 6 2 128
8 0 0 128 0 2 128 1 0 128 1 2 128 2 0 128 2 2 128 3 2 128 4 0 128
9 0 2 128 1 2 128 2 0 128 2 2 128 3 0 128 3 2 128 4 0 128 4 2 128 5 2 128
7 2 2 128 3 2 128 4 0 128 4 2 128 5 0 128 5 2 128 6 2 128
4 0 0 128 0 2 128 4 2 128 5 2 128
4 1 0 128 2 0 128 2 2 128 6 0 128
6 1 0 128 3 0 128 4 0 128 4 2 128 6 0 128 6 2 128
5 0 2 128 1 0 128 3 0 128 5 0 128 6 0 128
6 0 0 128 0 2 128 1 2 128 2 2 128 3 0 128 5 0 128
9 0 0 128 0 2 128 1 0 128 1 2 128 2 0 128 2 2 128 3 2 128 4 2 128 5 0 128
9 0 0 128 2 0 128 2 2 128 3 0 128 3 2 128 4 0 128 4 2 128 5 2 128 6 0 128
7 0 2 128 1 0 128 2 0 128 4 0 128 4 2 128 5 0 128 5 2 128
4 2 2 128 3 0 128 4 0 128 6 0 128
4 1 0 128 4 2 128 5 0 128 6 2 128
3 0 0 128 3 0 128 6 0 128
5 0 0 128 0 2 128 1 0 128 2 0 128 5 0 128
5 1 0 128 2 0 128 2 2 128 3 0 128 4 0 128
7 1 0 128 1 2 128 3 0 128 4 0 128 4 2 128 5 0 128 6 0 128
9 0 0 128 0 2 128 1 0 128 1 2 128 3 0 128 3 2 128 5 0 128 6 0 128 6 2 128
9 0 2 128 2 0 128 2 2 128 3 0 128 3 2 128 5 0 128 5 2 128 6 0 128 6 2 128
11 0 0 128 0 2 128 1 0 128 1 2 128 2 2 128 4 0 128 4 2 128 5 0 128 5 2 128 6 0 128 6 2 128
8 1 0 128 2 0 128 2 2 128 3 0 128 3 2 128 4 2 128 6 0 128 6 2 128
8 0 0 128 1 2 128 3 0 128 4 0 128 4 2 128 5 0 128 5 2 128 6 2 128
7 0 0 128 1 0 128 1 2 128 2 0 128 3 2 128 5 0 128 6 2 128
10 0 0 128 0 2 128 1 2 128 2 0 128 3 0 128 3 2 128 4 0 128 5 2 128 6 0 128 6 2 128
10 0 0 128 0 2 128 2 0 128 2 2 128 3 2 128 4 0 128 5 0 128 5 2 128 6 0 128 6 2 128
9 0 2 128 1 2 128 2 0 128 2 2 128 4 0 128 4 2 128 5 2 128 6 0 128 6 2 128
5 2 2 128 3 2 128 4 0 128 4 2 128 6 2 128
7 0 0 128 1 0 128 1 2 128 4 2 128 5 2 128 6 0 128 6 2 128
5 1 0 128 2 0 128 3 0 128 3 2 128 6 0 128
8 0 2 128 1 2 128 3 0 128 4 0 128 5 0 128 5 2 128 6 0 128 6 2 128
5 0 2 128 2 2 128 3 2 128 5 0 128 6 2 128
5 0 0 128 2 2 128 4 2 128 5 2 128 6 2 128
6 0 0 128 1 2 128 2 0 128 4 2 128 6 0 128 6 2 128
5 0 0 128 0 2 128 2 0 128 3 2 128 4 0 128
6 1 0 128 1 2 128 2 0 128 2 2 128 4 0 128 5 2 128
7 1 0 128 1 2 128 3 0 128 3 2 128 4 0 128 4 2 128 6 2 128
5 3 0 128 3 2 128 5 0 128 5 2 128 6 0 128
6 0 0 128 1 0 128 5 0 128 5 2 128 6 0 128 6 2 128
5 0 0 128 0 2 128 2 0 128 3 0 128 6 0 128
6 2 0 128 2 2 128 4 0 128 5 0 128 6 0 128 6 2 128
4 1 0 128 4 0 128 4 2 128 6 0 128
4 0 0 128 0 2 128 1 2 128 3 0 128
7 0 2 128 1 0 128 2 0 128 2 2 128 3 2 128 5 0 128 6 2 128
9 0 0 128 1 0 128 2 2 128 3 0 128 4 0 128 4 2 128 5 2 128 6 0 128 6 2 128
6 1 0 128 2 0 128 3 0 128 4 2 128 5 0 128 6 0 128
6 0 0 128 0 2 128 3 0 128 4 0 128 5 0 128 6 0 128
6 0 0 128 1 0 128 1 2 128 2 0 128 2 2 128 5 0 128
8 0 0 128 2 0 128 3 0 128 3 2 128 4 0 128 4 2 128 6 0 128 6 2 128
7 0 0 128 1 2 128 2 0 128 4 0 128 5 0 128 5 2 128 6 0 128
5 1 2 128 2 0 128 3 2 128 4 0 128 6 0 128
6 0 2 128 1 2 128 3 2 128 4 0 128 5 2 128 6 2 128
5 1 0 128 1 2 128 2 2 128 3 2 128 5 2 128
5 3 0 128 3 2 128 4 2 128 5 2 128 6 0 128
5 0 0 128 0 2 128 5 0 128 5 2 128 6 2 128
5 0 2 128 1 0 128 1 2 128 2 0 128 2 2 128
6 2 2 128 3 0 128 3 2 128 4 0 128 4 2 128 6 2 128
3 4 2 128 5 0 128 5 2 128
4 0 2 128 1 0 128 6 0 128 6 2 128
6 0 0 128 1 0 128 1 2 128 2 2 128 3 0 128 6 0 128
8 0 0 128 0 2 128 2 0 128 3 0 128 3 2 128 4 2 128 5 0 128 6 0 128
5 2 0 128 2 2 128 4 0 128 5 0 128 5 2 128
7 0 2 128 1 0 128 1 2 128 4 0 128 4 2 128 6 0 128 6 2 128
8 0 0 128 0 2 128 1 0 128 2 2 128 3 0 128 3 2 128 6 0 128 6 2 128
11 0 0 128 0 2 128 1 0 128 1 2 128 2 0 128 2 2 128 3 0 128 4 2 128 5 0 128 5 2 128 6 0 128
12 0 0 128 0 2 128 1 0 128 2 0 128 2 2 128 3 0 128 3 2 128 4 0 128 4 2 128 5 0 128 6 0 128 6 2 128
8 1 2 128 2 0 128 2 2 128 3 0 128 4 0 128 4 2 128 5 0 128 5 2 128
7 0 0 128 1 2 128 3 2 128 4 0 128 4 2 128 5 0 128 6 2 128
6 0 2 128 1 2 128 2 0 128 3 2 128 5 2 128 6 2 128
5 2 2 128 3 2 128 4 0 128 5 2 128 6 0 128
2 4 2 128 5 2 128
1 0 0 128
5 0 2 128 1 2 128 2 0 128 6 0 128 6 2 128
5 0 2 128 1 2 128 2 2 128 3 2 128 4 0 128
8 0 0 128 0 2 128 1 0 128 1 2 128 2 2 128 3 2 128 4 2 128 5 2 128
9 0 0 128 2 0 128 2 2 128 3 0 128 3 2 128 4 2 128 5 2 128 6 0 128 6 2 128
7 2 0 128 4 0 128 4 2 128 5 0 128 5 2 128 6 0 128 6 2 128
2 4 0 128 6 2 128
2 0 0 128 0 2 128
5 0 2 128 1 0 128 1 2 128 2 0 128 2 2 128
7 2 2 128 3 0 128 3 2 128 4 0 128 4 2 128 6 0 128 6 2 128
4 1 0 128 4 2 128 5 0 128 5 2 128
4 0 2 128 1 0 128 3 0 128 6 2 128
7 0 0 128 1 0 128 1 2 128 2 2 128 3 0 128 5 0 128 6 0 128
8 0 2 128 1 0 128 2 0 128 3 0 128 3 2 128 4 2 128 5 0 128 6 0 128
8 1 0 128 1 2 128 2 2 128 3 0 128 4 0 128 5 0 128 5 2 128 6 2 128
8 0 0 128 0 2 128 1 2 128 3 0 128 3 2 128 4 2 128 5 0 128 6 2 128
9 0 0 128 0 2 128 1 0 128 2 0 128 2 2 128 3 2 128 5 0 128 5 2 128 6 2 128
9 0 2 128 1 0 128 2 0 128 2 2 128 3 0 128 4 0 128 4 2 128 5 2 128 6 2 128
9 0 2 128 1 0 128 1 2 128 2 2 128 3 0 128 4 0 128 4 2 128 5 0 128 6 0 128
8 0 0 128 1 0 128 2 2 128 3 0 128 3 2 128 4 2 128 5 0 128 6 0 128
6 2 0 128 3 0 128 4 2 128 5 0 128 5 2 128 6 0 128
6 0 0 128 0 2 128 1 0 128 4 0 128 5 0 128 6 0 128
3 2 0 128 2 2 128 3 0 128
6 0 0 128 1 2 128 4 0 128 4 2 128 5 0 128 6 2 128
6 0 0 128 1 0 128 1 2 128 2 0 128 3 2 128 6 2 128
10 0 0 128 0 2 128 1 0 128 1 2 128 2 0 128 3 0 128 3 2 128 4 0 128 5 2 128 6 2 128
11 0 0 128 0 2 128 1 0 128 2 0 128 2 2 128 3 0 128 3 2 128 4 0 128 5 0 128 5 2 128 6 2 128
12 0 2 128 1 0 128 1 2 128 2 0 128 2 2 128 3 0 128 4 0 128 4 2 128 5 0 128 5 2 128 6 0 128 6 2 128
9 1 0 128 2 2 128 3 0 128 3 2 128 4 0 128 4 2 128 5 0 128 6 0 128 6 2 128
7 1 2 128 3 0 128 4 2 128 5 0 128 5 2 128 6 0 128 6 2 128
3 1 0 128 3 2 128 5 0 128
8 0 0 128 0 2 128 1 0 128 1 2 128 3 0 128 5 2 128 6 0 128 6 2 128
8 0 2 128 2 0 128 2 2 128 3 0 128 3 2 128 5 0 128 6 0 128 6 2 128
8 1 0 128 2 2 128 4 0 128 4 2 128 5 0 128 5 2 128 6 0 128 6 2 128
4 1 2 128 3 0 128 4 2 128 6 2 128
3 0 2 128 3 2 128 5 0 128
4 0 0 128 1 2 128 2 2 128 5 2 128
8 0 0 128 0 2 128 1 2 128 2 0 128 3 2 128 4 2 128 6 0 128 6 2 128
9 1 0 128 1 2 128 2 0 128 2 2 128 3 2 128 4 0 128 5 2 128 6 0 128 6 2 128
8 0 2 128 1 0 128 3 0 128 3 2 128 4 0 128 4 2 128 5 2 128 6 2 128
9 0 0 128 0 2 128 1 0 128 1 2 128 2 2 128 3 0 128 5 0 128 5 2 128 6 0 128
9 0 0 128 0 2 128 2 0 128 2 2 128 3 0 128 3 2 128 4 2 128 5 0 128 6 2 128
9 0 0 128 0 2 128 2 0 128 2 2 128 4 0 128 4 2 128 5 0 128 5 2 128 6 2 128
6 1 0 128 2 0 128 2 2 128 4 0 128 4 2 128 6 2 128
6 0 0 128 1 0 128 3 0 128 4 0 128 4 2 128 6 0 128
6 1 0 128 1 2 128 2 0 128 3 0 128 5 0 128 6 0 128
6 1 0 128 3 0 128 3 2 128 4 0 128 5 0 128 6 2 128
6 0 2 128 1 0 128 3 0 128 5 0 128 5 2 128 6 0 128
7 0 0 128 1 0 128 1 2 128 2 2 128 3 0 128 5 0 128 6 0 128
6 1 0 128 2 0 128 3 0 128 3 2 128 4 2 128 5 0 128
4 3 0 128 4 0 128 5 0 128 5 2 128
5 0 0 128 1 2 128 5 0 128 6 0 128 6 2 128
7 0 0 128 0 2 128 1 0 128 1 2 128 2 0 128 3 2 128 6 2 128
9 0 2 128 2 0 128 2 2 128 3 0 128 3 2 128 4 0 128 5 2 128 6 0 128 6 2 128
7 1 0 128 2 2 128 4 0 128 4 2 128 5 0 128 5 2 128 6 0 128
6 0 0 128 1 2 128 3 0 128 4 2 128 6 0 128 6 2 128
7 0 2 128 1 0 128 1 2 128 2 0 128 3 2 128 5 0 128 6 2 128
9 0 2 128 1 0 128 1 2 128 2 2 128 3 0 128 3 2 128 4 0 128 5 2 128 6 2 128
10 0 2 128 1 2 128 2 2 128 3 0 128 3 2 128 4 2 128 5 0 128 5 2 128 6 0 128 6 2 128
5 2 2 128 3 2 128 4 2 128 5 0 128 5 2 128
4 0 0 128 0 2 128 4 2 128 5 2 128
4 0 2 128 2 0 128 2 2 128 6 2 128
6 1 0 128 1 2 128 2 2 128 4 0 128 4 2 128 6 2 128
8 0 0 128 0 2 128 1 0 128 3 0 128 3 2 128 4 2 128 6 0 128 6 2 128
9 0 0 128 0 2 128 1 2 128 2 0 128 2 2 128 3 0 128 5 0 128 5 2 128 6 0 128
9 0 2 128 1 0 128 2 0 128 2 2 128 3 2 128 4 0 128 4 2 128 5 0 128 6 2 128
7 0 2 128 2 2 128 3 0 128 4 0 128 4 2 128 5 2 128 6 2 128
6 0 0 128 1 0 128 2 2 128 4 2 128 5 0 128 6 2 128
4 2 0 128 3 0 128 4 2 128 6 0 128
5 0 0 128 0 2 128 1 2 128 4 0 128 5 0 128
6 1 0 128 2 0 128 2 2 128 3 2 128 6 0 128 6 2 128
6 0 0 128 1 0 128 3 0 128 4 0 128 4 2 128 5 2 128
5 0 0 128 2 0 128 3 0 128 5 0 128 6 0 128
8 0 0 128 0 2 128 1 2 128 2 0 128 4 0 128 5 0 128 6 0 128 6 2 128
8 0 0 128 0 2 128 1 0 128 1 2 128 2 0 128 2 2 128 3 2 128 4 0 128
9 0 2 128 1 2 128 2 0 128 2 2 128 3 0 128 3 2 128 4 0 128 4 2 128 5 2 128
7 2 2 128 3 2 128 4 0 128 4 2 128 5 0 128 5 2 128 6 2 128
5 0 2 128 4 2 128 5 2 128 6 0 128 6 2 128
3 1 0 128 1 2 128 2 2 128
5 0 0 128 1 0 128 3 0 128 3 2 128 4 2 128
6 0 2 128 2 0 128 3 0 128 5 0 128 5 2 128 6 0 128
7 0 2 128 1 0 128 2 2 128 4 0 128 5 0 128 6 0 128 6 2 128
5 0 2 128 2 2 128 3 0 128 4 2 128 6 2 128
4 1 2 128 2 2 128 4 2 128 5 0 128
6 0 0 128 0 2 128 1 2 128 3 2 128 4 2 128 6 2 128
7 0 0 128 1 2 128 2 0 128 2 2 128 3 2 128 5 2 128 6 0 128
9 1 0 128 1 2 128 2 0 128 3 2 128 4 0 128 4 2 128 5 2 128 6 0 128 6 2 128
6 1 0 128 1 2 128 3 0 128 3 2 128 4 0 128 5 2 128
10 0 0 128 0 2 128 1 0 128 1 2 128 3 0 128 3 2 128 5 0 128 5 2 128 6 0 128 6 2 128
9 0 0 128 1 2 128 2 0 128 2 2 128 3 0 128 3 2 128 5 0 128 5 2 128 6 2 128
8 0 0 128 1 2 128 2 0 128 3 2 128 4 0 128 4 2 128 5 0 128 5 2 128
6 0 2 128 1 0 128 2 0 128 3 2 128 4 0 128 5 2 128
9 0 0 128 0 2 128 1 0 128 1 2 128 2 2 128 3 0 128 4 0 128 5 2 128 6 0 128
11 0 0 128 0 2 128 1 2 128 1 0 128 2 0 128 2 2 128 3 0 128 3 2 128 4 2 128 5 0 128 6 2 128
9 2 0 128 2 2 128 3 2 128 3 0 128 4 0 128 4 2 128 5 0 128 5 2 128 6 2 128
7 0 0 128 1 0 128 1 2 128 4 0 128 4 2 128 5 2 128 5 0 128
7 0 0 128 1 2 128 2 0 128 3 0 128 3 2 128 6 0 128 6 2 128
10 0 0 128 0 2 128 1 0 128 1 2 128 2 0 128 3 2 128 4 0 128 5 0 128 5 2 128 6 2 128
10 0 0 128 0 2 128 2 0 128 2 2 128 3 0 128 3 2 128 4 0 128 5 2 128 6 0 128 6 2 128
10 0 2 128 1 0 128 1 2 128 2 0 128 2 2 128 4 0 128 4 2 128 5 0 128 5 2 128 6 2 128
8 1 0 128 2 2 128 3 0 128 3 2 128 4 0 128 4 2 128 6 0 128 6 2 128
7 0 0 128 1 0 128 1 2 128 3 0 128 4 2 128 5 0 128 5 2 128
6 1 0 128 1 2 128 2 0 128 3 0 128 3 2 128 5 0 128
8 0 2 128 1 2 128 3 0 128 3 2 128 4 0 128 5 0 128 5 2 128 6 0 128
6 0 2 128 2 2 128 3 2 128 5 0 128 5 2 128 6 2 128
5 0 0 128 1 2 128 2 2 128 4 2 128 5 2 128
5 0 0 128 2 0 128 3 2 128 4 2 128 6 0 128
6 0 0 128 0 2 128 1 2 128 2 0 128 4 0 128 5 2 128
6 1 0 128 2 0 128 2 2 128 3 2 128 4 0 128 6 2 128
7 0 0 128 0 2 128 1 0 128 3 0 128 4 0 128 4 2 128 5 2 128
5 1 0 128 2 0 128 2 2 128 3 0 128 5 0 128
8 0 2 128 1 0 128 1 2 128 3 0 128 4 0 128 4 2 128 5 0 128 6 0 128
9 0 0 128 0 2 128 1 0 128 2 2 128 3 0 128 3 2 128 5 0 128 6 0 128 6 2 128
10 0 0 128 0 2 128 1 2 128 2 0 128 2 2 128 3 0 128 4 2 128 5 0 128 5 2 128 6 0 128
10 0 0 128 0 2 128 1 0 128 2 0 128 2 2 128 3 2 128 4 0 128 4 2 128 5 0 128 6 2 128
9 1 0 128 1 2 128 2 0 128 2 2 128 3 0 128 4 0 128 4 2 128 5 2 128 6 0 128
10 0 0 128 1 0 128 1 2 128 3 0 128 3 2 128 4 0 128 4 2 128 5 0 128 6 0 128 6 2 128
9 0 2 128 1 2 128 2 0 128 3 0 128 3 2 128 5 0 128 5 2 128 6 0 128 6 2 128
5 2 2 128 3 2 128 4 0 128 5 0 128 5 2 128
2 4 2 128 5 2 128
1 0 0 128
4 0 2 128 1 2 128 2 0 128 6 2 128
6 0 2 128 1 0 128 1 2 128 2 2 128 3 2 128 4 0 128
10 0 0 128 0 2 128 1 0 128 1 2 128 2 2 128 3 0 128 3 2 128 4 2 128 5 2 128 6 0 128
10 0 0 128 2 0 128 2 2 128 3 0 128 3 2 128 4 2 128 5 0 128 5 2 128 6 0 128 6 2 128
9 0 2 128 1 0 128 2 0 128 4 0 128 4 2 128 5 0 128 5 2 128 6 0 128 6 3 128
5 2 2 128 3 0 128 4 0 128 6 0 128 6 3 128
0 0 0 0 0 0 0
254 0 0 0 0 0 0
0 0 0 0 0 0 0
252 0 0 0 0 0 0
252 252 252 0 0 0 0
252 252 252 252 252 0 0
0 0 0 0 0 0 0
248 0 0 0 0 0 0
232 248 248 0 0 0 0
184 216 232 248 248 0 0
64 112 184 216 232 248 0
40 160 64 112 184 216 0
64 48 40 160 64 112 240
160 0 64 48 40 160 152
0 0 0 0 0 0 0
240 0 0 0 0 0 0
144 240 240 0 0 0 0
112 48 144 240 240 0 0
64 224 112 48 144 240 0
16 0 64 224 112 48 0
224 224 16 0 64 224 160
192 64 224 224 16 0 176
224 224 192 64 224 224 224
48 192 224 224 192 64 224
96 64 48 192 224 224 64
32 48 96 64 48 192 32
80 80 32 48 96 64 112
48 128 80 80 32 48 112
112 80 48 128 80 80 48
64 224 112 80 48 128 16
0 0 0 0 0 0 0
224 0 0 0 0 0 0
32 224 224 0 0 0 0
224 96 32 224 224 0 0
128 192 224 96 32 224 0
32 0 128 192 224 96 0
64 192 32 0 128 192 64
128 128 64 192 32 0 96
64 192 128 128 64 192 192
224 0 64 192 128 128 192
64 128 224 0 64 192 0
64 96 64 128 224 0 64
160 160 64 96 64 128 96
224 0 160 160 64 96 224
160 160 224 0 160 160 224
128 64 160 160 224 0 32
192 224 128 64 160 160 224
192 96 192 224 128 64 96
96 32 192 96 192 224 96
96 128 96 32 192 96 224
224 32 96 128 96 32 96
128 128 224 32 96 128 160
128 160 128 128 224 32 160
0 64 128 160 128 128 128
96 224 0 64 128 160 32
160 128 96 224 0 64 224
128 128 160 128 96 224 160
64 32 128 128 160 128 224
160 192 64 32 128 128 64
0 96 160 192 64 32 192
0 224 0 96 160 192 128
0 96 0 224 0 96 0
0 0 0 0 0 0 0
192 0 0 0 0 0 0
64 192 192 0 0 0 0
192 192 64 192 192 0 0
0 128 192 192 64 192 0
64 0 0 128 192 192 0
128 128 64 0 0 128 128
0 0 128 128 64 0 192
128 128 0 0 128 128 128
192 0 128 128 0 0 128
128 0 192 0 128 128 0
128 192 128 0 192 0 128
64 64 128 192 128 0 192
192 0 64 64 128 192 192
64 64 192 0 64 64 192
0 128 64 64 192 0 64
128 192 0 128 64 64 192
128 192 128 192 0 128 192
192 64 128 192 128 192 192
192 0 192 64 128 192 192
192 64 192 0 192 64 192
0 0 192 64 192 0 64
0 64 0 0 192 64 64
0 128 0 64 0 0 0
192 192 0 128 0 64 64
64 0 192 192 0 128 192
0 0 64 0 192 192 64
128 64 0 0 64 0 192
64 128 128 64 0 0 128
0 192 64 128 128 64 128
128 192 0 192 64 128 0
0 192 128 192 0 192 0
0 0 0 192 128 192 0
64 128 0 0 0 192 0
128 64 64 128 0 0 0
128 64 128 64 64 128 192
64 128 128 64 128 64 128
192 192 64 128 128 64 128
128 192 192 192 64 128 0
128 0 128 192 192 192 0
192 192 128 0 128 192 192
0 128 192 192 128 0 64
0 0 0 128 192 192 192
128 0 0 0 0 128 192
128 192 128 0 0 0 64
64 64 128 192 128 0 192
128 0 64 64 128 192 192
0 192 128 0 64 64 64
192 64 0 192 128 0 192
64 128 192 64 0 192 192
128 64 64 128 192 64 0
0 128 128 64 64 128 128
192 192 0 128 128 64 128
128 0 192 192 0 128 192
192 128 128 0 192 192 128
128 64 192 128 128 0 64
192 64 128 64 192 128 128
192 0 192 64 128 64 64
64 128 192 0 192 64 192
192 64 64 128 192 0 0
0 0 192 64 64 128 128
128 128 0 0 192 64 128
64 128 128 128 0 0 128
0 64 64 128 128 128 64
0 0 0 0 0 0 0
128 0 0 0 0 0 0
128 128 128 0 0 0 0
128 128 128 128 128 0 0
0 0 128 128 128 128 0
128 0 0 0 128 128 0
0 0 128 0 0 0 0
0 0 0 0 128 0 128
0 0 0 0 0 0 0
128 0 0 0 0 0 0
0 0 128 0 0 0 0
0 128 0 0 128 0 0
128 128 0 128 0 0 128
128 0 128 128 0 128 128
128 128 128 0 128 128 128
0 0 128 128 128 0 128
0 128 0 0 128 128 128
0 128 0 128 0 0 128
128 128 0 128 0 128 128
128 0 128 128 0 128 128
128 128 128 0 128 128 128
0 0 128 128 128 0 128
0 128 0 0 128 128 128
0 0 0 128 0 0 0
128 128 0 0 0 128 128
128 0 128 128 0 0 128
0 0 128 0 128 128 128
0 128 0 0 128 0 128
128 0 0 128 0 0 0
0 128 128 0 0 128 0
0 128 0 128 128 0 0
0 128 0 128 0 128 0
0 0 0 128 0 128 0
128 0 0 0 0 128 0
0 128 128 0 0 0 0
0 128 0 128 128 0 128
128 0 0 128 0 128 0
128 128 128 0 0 128 0
0 128 128 128 128 0 0
0 0 0 128 128 128 0
128 128 0 0 0 128 128
0 0 128 128 0 0 128
0 0 0 0 128 128 128
0 0 0 0 0 0 128
0 128 0 0 0 0 128
128 128 0 128 0 0 128
0 0 128 128 0 128 128
0 128 0 0 128 128 128
128 128 0 128 0 0 128
128 0 128 128 0 128 128
0 128 128 0 128 128 0
0 0 0 128 128 0 0
128 128 0 0 0 128 0
0 0 128 128 0 0 128
128 0 0 0 128 128 0
0 128 128 0 0 0 128
128 128 0 128 128 0 0
128 0 128 128 0 128 128
128 0 128 0 128 128 128
128 128 128 0 128 0 0
0 0 128 128 128 0 0
0 0 0 0 128 128 0
128 0 0 0 0 0 0
0 128 128 0 0 0 128
0 128 0 128 128 0 128
0 128 0 128 0 128 128
128 0 0 128 0 128 0
128 128 128 0 0 128 0
128 0 128 128 128 0 128
0 128 128 0 128 128 0
0 0 0 128 128 0 128
0 128 0 0 0 128 0
128 0 0 128 0 0 128
128 128 128 0 0 128 0
0 128 128 128 128 0 0
0 128 0 128 128 128 128
128 128 0 128 0 128 128
0 0 128 128 0 128 128
128 128 0 0 128 128 128
0 128 128 128 0 0 128
128 0 0 128 128 128 0
128 128 128 0 0 128 0
128 0 128 128 128 0 128
128 0 128 0 128 128 128
0 0 128 0 128 0 128
0 0 0 0 128 0 0
128 128 0 0 0 0 128
0 128 128 128 0 0 128
0 0 0 128 128 128 128
0 0 0 0 0 128 0
128 0 0 0 0 0 0
128 0 128 0 0 0 128
128 0 128 0 128 0 0
0 128 128 0 128 0 0
0 128 0 128 128 0 0
0 0 0 128 0 128 128
128 128 0 0 0 128 128
128 0 128 128 0 0 128
0 0 128 0 128 128 128
0 128 0 0 128 0 128
128 0 0 128 0 0 0
0 128 128 0 0 128 0
128 128 0 128 128 0 128
0 128 128 128 0 128 128
128 0 0 128 128 128 128
128 128 128 0 0 128 0
128 0 128 128 128 0 128
128 0 128 0 128 128 128
0 0 128 0 128 0 128
0 0 0 0 128 0 0
0 128 0 0 0 0 0
0 0 0 128 0 0 128
128 0 0 0 0 128 0
0 128 128 0 0 0 0
0 0 0 128 128 0 0
0 0 0 0 0 128 0
0 128 0 0 0 0 128
128 128 0 128 0 0 128
128 0 128 128 0 128 128
0 0 128 0 128 128 0
0 128 0 0 128 0 128
128 128 0 128 0 0 128
128 128 128 128 0 128 128
128 128 128 128 128 128 128
0 0 128 128 128 128 0
128 0 0 0 128 128 0
0 0 128 0 0 0 0
0 0 0 0 128 0 128


==> anc/audit/random_tables/family1111_p2_a8_graph.log <==
processed 250000 found 492001
processed 500000 found 968185
processed 750000 found 1427262
processed 1000000 found 1875315
processed 1250000 found 2301324
processed 1500000 found 2716447
processed 1750000 found 3118927
processed 2000000 found 3507995
processed 2250000 found 3872766
processed 2500000 found 4225110
processed 2750000 found 4571354
processed 3000000 found 4897218
processed 3250000 found 5214221
processed 3500000 found 5511972
processed 3750000 found 5789263
processed 4000000 found 6067152
processed 4250000 found 6313634
processed 4500000 found 6557589
processed 4750000 found 6779859
processed 5000000 found 6980122
processed 5250000 found 7183429
processed 5500000 found 7360839
processed 5750000 found 7527373
processed 6000000 found 7691956
processed 6250000 found 7824589
processed 6500000 found 7948461
processed 6750000 found 8050114
processed 7000000 found 8132183
processed 7250000 found 8219736
processed 7500000 found 8280302
processed 7750000 found 8336162
processed 8000000 found 8368704
processed 8250000 found 8385211
processed 8500000 found 8500434
round 1 classes 65536
round 2 classes 2369812
round 3 classes 2747455
round 4 classes 2747455
{"p":2,"alpha":8,"states":8587651,"K":2747455,"moore_rounds":4,"leading_zero_invariant":true,"seconds":50.8373}


==> anc/audit/random_tables/family1111_p2_a8_product.log <==
processed 2000000 pairs found 3507995
processed 4000000 pairs found 6067152
processed 6000000 pairs found 7691956
processed 8000000 pairs found 8368704
{"alpha":8,"history_states":8587651,"rational_states":2991449,"reachable_pairs":8587651,"all_paired_outputs_equal":true,"seconds":3.90313}


==> anc/audit/random_tables/family1111_p2_a8_setup.log <==
{"name": "family1111", "p": 2, "alpha": 8, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 1], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 1], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 4.741413785999612, "datafile": "/workspace/scratch/bd919735482a/audit/random_tables/family1111_p2_a8.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 108, "4": 467, "5": 1865, "6": 6943, "7": 24083, "8": 64206}}


==> anc/audit/random_tables/family1111_p3_a1.graph.log <==
round 1 classes 12
round 2 classes 15
round 3 classes 15
{"p":3,"alpha":1,"states":15,"K":15,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.00383183}


==> anc/audit/random_tables/family1111_p3_a1.json <==
{
  "name": "family1111",
  "p": 3,
  "alpha": 1,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.03260954600045807,
  "datafile": "audit/random_tables/family1111_p3_a1.txt",
  "delta_nonzero": {
    "1": 11
  }
}

==> anc/audit/random_tables/family1111_p3_a1.txt <==
3 1 7 0
0 1 0 1 0 1 2
9 0 0 1 0 2 2 1 2 2 3 2 2 4 2 2 5 4 2 5 5 1 6 4 1 6 5 2
8 0 0 2 1 2 2 1 3 1 2 0 1 2 2 2 3 2 2 5 2 2 6 3 2
8 1 0 2 2 0 2 3 2 2 3 3 1 4 0 1 4 2 2 5 2 2 6 3 2


==> anc/audit/random_tables/family1111_p3_a2.graph.log <==
round 1 classes 119
round 2 classes 134
round 3 classes 134
{"p":3,"alpha":2,"states":187,"K":134,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.00447183}


==> anc/audit/random_tables/family1111_p3_a2.json <==
{
  "name": "family1111",
  "p": 3,
  "alpha": 2,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.03464401299788733,
  "datafile": "audit/random_tables/family1111_p3_a2.txt",
  "delta_nonzero": {
    "1": 13,
    "2": 84
  }
}

==> anc/audit/random_tables/family1111_p3_a2.txt <==
3 2 7 0
0 1 0 1 0 1 2
11 0 0 1 0 2 2 1 2 2 2 2 3 3 2 2 4 2 2 4 4 3 5 4 2 5 5 1 6 4 1 6 5 2
10 0 0 2 0 2 3 1 2 2 1 3 1 2 0 1 2 2 2 3 2 2 4 2 3 5 2 2 6 3 2
10 0 0 3 1 0 2 2 0 2 2 2 3 3 2 2 3 3 1 4 0 1 4 2 2 5 2 2 6 3 2
9 0 2 6 1 2 6 2 2 6 3 2 6 4 2 6 5 2 3 6 2 3 6 4 3 6 5 6
8 0 0 6 0 2 6 1 2 6 2 2 6 3 2 6 4 2 6 5 2 6 6 2 6
8 0 0 6 1 0 6 1 2 6 2 0 6 2 2 6 3 2 6 4 2 6 5 2 6
7 0 2 6 2 0 6 3 0 6 3 2 6 4 0 6 4 2 6 5 2 6
8 0 2 3 1 0 6 1 2 3 2 2 6 4 0 6 5 0 6 5 2 6 6 2 3
7 0 0 6 1 2 6 2 2 3 3 0 6 3 2 3 4 2 6 6 2 3
8 0 2 6 1 0 3 1 2 6 2 0 6 3 2 6 4 2 3 5 0 6 5 2 3
9 0 0 6 1 0 3 2 2 6 3 0 3 3 2 6 4 0 6 5 2 6 6 0 6 6 3 6
9 0 0 6 1 0 6 2 0 6 3 0 3 4 2 6 5 0 3 5 2 6 6 0 3 6 3 6
0 0 0 0 0 0 0
6 0 0 0 0 0 0
6 6 6 0 0 0 0


==> anc/audit/random_tables/family1111_p3_a3.graph.log <==
round 1 classes 1617
round 2 classes 2058
round 3 classes 2058
{"p":3,"alpha":3,"states":2744,"K":2058,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.0103376}


==> anc/audit/random_tables/family1111_p3_a3.json <==
{
  "name": "family1111",
  "p": 3,
  "alpha": 3,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.0486407850003161,
  "datafile": "audit/random_tables/family1111_p3_a3.txt",
  "delta_nonzero": {
    "1": 13,
    "2": 115,
    "3": 898
  }
}

==> anc/audit/random_tables/family1111_p3_a3.txt <==
3 3 7 0
0 1 0 1 0 1 2
11 0 0 1 0 2 2 1 2 2 2 2 3 3 2 2 4 2 2 4 4 3 5 4 2 5 5 1 6 4 1 6 5 2
10 0 0 2 0 2 3 1 2 2 1 3 1 2 0 1 2 2 2 3 2 2 4 2 3 5 2 2 6 3 2
10 0 0 3 1 0 2 2 0 2 2 2 3 3 2 2 3 3 1 4 0 1 4 2 2 5 2 2 6 3 2
11 0 2 24 1 2 24 2 2 24 3 2 24 4 2 24 4 4 18 5 2 21 5 4 9 6 2 21 6 4 21 6 5 6
8 0 0 6 0 2 15 1 2 6 2 2 24 3 2 24 4 2 24 5 2 24 6 2 15
9 0 0 6 0 2 18 1 0 6 1 2 6 2 0 6 2 2 15 3 2 6 4 2 24 5 2 24
9 0 2 15 2 0 6 2 2 18 3 0 6 3 2 6 4 0 6 4 2 15 5 2 6 6 2 18
10 0 0 18 0 2 21 1 0 6 1 2 12 2 2 15 4 0 6 4 2 18 5 0 6 5 2 6 6 2 12
10 0 0 24 0 2 9 1 0 18 1 2 6 2 0 18 2 2 21 3 0 6 3 2 12 4 2 15 6 2 21
13 0 0 9 0 2 6 1 0 21 1 2 15 2 0 24 2 2 9 3 0 18 3 2 6 4 0 18 4 2 21 5 0 6 5 2 12 6 2 18
14 0 0 24 0 2 18 1 0 21 1 2 9 2 0 9 2 2 6 3 0 21 3 2 15 4 0 24 4 2 9 5 0 18 5 2 6 6 0 6 6 3 6
13 0 0 24 1 0 24 2 0 24 2 2 18 3 0 21 3 2 9 4 0 9 4 2 6 5 0 21 5 2 15 6 0 21 6 2 18 6 3 6
7 0 2 18 2 2 9 3 2 18 4 2 9 6 2 18 6 4 9 6 5 18
6 0 0 18 0 2 18 1 2 9 2 2 18 4 2 9 5 2 18
8 0 0 18 1 0 18 1 2 9 2 0 18 2 2 18 3 2 9 4 2 18 6 2 9
9 0 2 18 1 2 18 2 0 18 3 0 18 3 2 9 4 0 18 4 2 18 5 2 9 6 2 9
9 0 0 9 0 2 9 1 0 18 2 2 18 3 2 18 4 0 18 5 0 18 5 2 9 6 2 9
8 0 2 18 1 0 9 1 2 9 2 0 9 2 2 9 3 0 18 4 2 18 5 2 18
10 0 2 9 1 0 9 1 2 9 2 2 18 3 0 9 3 2 9 4 0 9 4 2 9 5 0 18 6 2 18
11 0 0 9 0 2 9 1 0 18 2 2 9 3 0 9 3 2 9 4 2 18 5 0 9 5 2 9 6 0 18 6 2 9
10 0 0 18 0 2 18 1 0 9 2 0 9 2 2 9 3 0 18 4 2 9 5 0 9 5 2 9 6 0 9
10 0 0 18 1 0 9 2 0 18 2 2 18 3 0 9 4 0 9 4 2 9 5 0 18 6 0 9 6 2 9
9 0 2 9 1 2 18 2 0 18 3 0 9 4 0 18 4 2 18 5 0 9 6 0 9 6 2 18
8 0 2 18 1 0 9 2 2 9 3 2 18 4 0 18 5 0 9 6 0 18 6 2 9
8 0 2 18 1 0 9 1 2 9 2 2 18 3 0 9 4 2 9 5 2 18 6 2 18
10 0 0 18 0 2 9 1 0 18 1 2 9 2 2 18 3 0 9 3 2 9 4 2 18 5 0 9 6 2 9
11 0 2 18 1 2 18 2 0 18 2 2 9 3 0 18 3 2 9 4 2 18 5 0 9 5 2 9 6 0 9 6 2 9
11 0 0 18 0 2 18 1 2 9 2 2 18 3 2 18 4 0 18 4 2 9 5 0 18 5 2 9 6 0 18 6 2 9
7 0 0 9 2 0 18 2 2 18 3 2 9 4 2 18 5 2 18 6 0 18
10 0 0 18 0 2 18 1 0 9 1 2 18 2 0 9 4 0 18 4 2 18 5 2 9 6 0 9 6 2 9
8 0 2 18 1 2 18 2 0 18 2 2 18 3 0 9 3 2 18 4 0 9 6 2 18
12 0 0 18 0 2 18 1 0 9 1 2 18 2 2 18 3 2 18 4 0 18 4 2 18 5 0 9 5 2 18 6 0 9 6 2 18
9 0 0 18 1 0 18 1 2 18 2 0 18 2 2 18 3 0 9 3 2 18 4 2 18 5 2 18
8 0 2 18 2 0 18 3 0 18 3 2 18 4 0 18 4 2 18 5 0 9 5 2 18
9 0 2 9 1 2 9 1 0 9 2 2 18 4 0 18 5 0 18 5 2 18 6 0 18 6 2 9
8 0 0 18 1 2 18 2 2 9 3 2 9 3 0 9 4 2 18 6 0 18 6 2 9
10 0 2 18 0 0 18 1 0 18 1 2 18 2 0 18 3 2 18 4 2 9 5 2 9 5 0 9 6 0 9
8 0 0 9 2 2 18 2 0 18 3 0 18 3 2 18 4 0 18 5 2 18 6 3 18
9 0 0 9 1 0 18 2 0 9 4 2 18 4 0 18 5 0 18 5 2 18 6 0 9 6 3 18
0 0 0 0 0 0 0
24 0 0 0 0 0 0
24 24 24 0 0 0 0
0 0 0 0 0 0 0
18 0 0 0 0 0 0
18 18 18 0 0 0 0
0 0 18 18 18 0 0
9 18 0 0 18 18 0
0 9 9 18 0 0 0
0 9 0 9 9 18 0
9 18 0 9 0 9 18
18 9 9 18 0 9 9


==> anc/audit/random_tables/family1111_p3_input.json <==
{
  "name": "family1111",
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "h": [
    2,
    4
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "2/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "-1/3",
        "0",
        "-2/3",
        "-4/3",
        "0",
        "-1/3",
        "-2/3",
        "-4/3",
        "0",
        "0",
        "0",
        "-2/3",
        "-1/3"
      ],
      "mu": [
        "0",
        "1/3",
        "-2/3"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3",
        "12",
        "6",
        "0",
        "0",
        "3",
        "6",
        "0",
        "0",
        "3",
        "6",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "9",
        "-6"
      ]
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3/7",
        "12/7",
        "6/7",
        "0",
        "0",
        "3/7",
        "6/7",
        "0",
        "0",
        "3/7",
        "6/7",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "9/7",
        "-6/7"
      ]
    },
    {
      "u": [
        0,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3/13",
        "12/13",
        "6/13",
        "0",
        "0",
        "3/13",
        "6/13",
        "0",
        "0",
        "3/13",
        "6/13",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "9/13",
        "-6/13"
      ]
    },
    {
      "u": [
        0,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3/19",
        "12/19",
        "6/19",
        "0",
        "0",
        "3/19",
        "6/19",
        "0",
        "0",
        "3/19",
        "6/19",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "9/19",
        "-6/19"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "lambda": [
        "0",
        "-1/2",
        "0",
        "-1",
        "-2",
        "0",
        "-1/2",
        "-1",
        "-2",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "1/2",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "2/3",
        "1/3",
        "0",
        "0",
        "0",
        "1/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        1,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3/4",
        "3",
        "3/2",
        "0",
        "0",
        "3/4",
        "3/2",
        "0",
        "0",
        "3/4",
        "3/2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "9/4",
        "-3/2"
      ]
    },
    {
      "u": [
        1,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3/10",
        "6/5",
        "3/5",
        "0",
        "0",
        "3/10",
        "3/5",
        "0",
        "0",
        "3/10",
        "3/5",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "9/10",
        "-3/5"
      ]
    },
    {
      "u": [
        2,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "0",
        "2",
        "4",
        "2",
        "3",
        "4",
        "6",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "2"
      ]
    },
    {
      "u": [
        2,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        2,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "1/6",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        2,
        3
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "2/3",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        2,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "3/2",
        "3/2",
        "3",
        "3/2",
        "0",
        "3/2",
        "3/2",
        "3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0"
      ],
      "mu": [
        "3/2",
        "3/2",
        "-3/2"
      ]
    }
  ]
}

==> anc/audit/random_tables/family1111_p3_results.json <==
[
  {
    "K": 15,
    "states": 15,
    "moore_rounds": 3,
    "seconds": 0.0006191739994392265,
    "degree_box": [
      2,
      4
    ],
    "name": "family1111",
    "p": 3,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 244,
    "passed": true
  },
  {
    "K": 134,
    "states": 146,
    "moore_rounds": 3,
    "seconds": 0.13286638900171965,
    "degree_box": [
      6,
      10
    ],
    "name": "family1111",
    "p": 3,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 177151,
    "passed": true
  }
]

==> anc/audit/random_tables/family1111_p5_a1.graph.log <==
round 1 classes 11
round 2 classes 11
{"p":5,"alpha":1,"states":11,"K":11,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00457982}


==> anc/audit/random_tables/family1111_p5_a1.json <==
{
  "name": "family1111",
  "p": 5,
  "alpha": 1,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.03521685599844204,
  "datafile": "audit/random_tables/family1111_p5_a1.txt",
  "delta_nonzero": {
    "1": 37
  }
}

==> anc/audit/random_tables/family1111_p5_a1.txt <==
5 1 7 0
0 1 0 1 0 1 2
10 0 0 1 1 2 3 2 2 1 3 2 4 4 2 1 4 4 4 5 2 2 5 4 1 5 5 1 6 5 4
8 0 0 4 0 2 1 1 2 1 2 0 1 3 2 3 4 2 1 5 2 4 6 2 1
9 0 2 3 1 0 4 1 2 4 2 0 4 2 2 1 3 2 1 4 0 1 5 2 3 6 2 2
13 0 0 1 0 2 4 1 0 2 1 2 1 1 3 1 2 2 3 3 0 4 3 2 4 4 0 4 4 2 1 5 2 1 6 2 3 6 3 4
12 0 0 1 1 0 4 2 0 1 2 2 4 3 0 2 3 2 1 3 3 1 4 2 3 5 0 4 5 2 4 6 2 2 6 3 4


==> anc/audit/random_tables/family1111_p5_a2.graph.log <==
round 1 classes 454
round 2 classes 454
{"p":5,"alpha":2,"states":546,"K":454,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00516878}


==> anc/audit/random_tables/family1111_p5_a2.json <==
{
  "name": "family1111",
  "p": 5,
  "alpha": 2,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.056022911998297786,
  "datafile": "audit/random_tables/family1111_p5_a2.txt",
  "delta_nonzero": {
    "1": 41,
    "2": 962
  }
}

==> anc/audit/random_tables/family1111_p5_a2.txt <==
5 2 7 0
0 1 0 1 0 1 2
12 0 0 1 0 2 15 1 2 3 2 2 6 3 2 24 4 2 16 4 4 19 5 2 12 5 4 16 5 5 1 6 4 10 6 5 4
9 0 0 4 0 2 21 1 2 11 2 0 1 2 2 15 3 2 3 4 2 6 5 2 24 6 2 6
11 0 0 10 0 2 3 1 0 4 1 2 24 2 0 4 2 2 21 3 2 11 4 0 1 4 2 15 5 2 3 6 2 12
14 0 0 16 0 2 19 1 0 12 1 2 16 1 3 1 2 0 10 2 2 3 3 0 4 3 2 24 4 0 4 4 2 21 5 2 11 6 2 18 6 3 4
13 0 0 6 1 0 24 2 0 16 2 2 19 3 0 12 3 2 16 3 3 1 4 0 10 4 2 3 5 0 4 5 2 24 6 2 12 6 3 4
10 0 2 10 1 2 20 2 2 20 3 2 5 4 4 20 5 2 5 5 4 15 6 2 10 6 4 5 6 5 20
7 0 0 20 0 2 20 1 2 5 2 2 10 3 2 20 4 2 20 5 2 5
10 0 2 10 0 0 15 1 0 20 1 2 15 2 0 20 2 2 20 3 2 5 4 2 10 5 2 20 6 2 10
12 0 0 10 0 2 20 1 0 15 1 2 10 2 2 10 2 0 15 3 0 20 3 2 15 4 0 20 4 2 20 5 2 5 6 2 15
11 0 0 20 0 2 20 1 2 15 2 0 10 2 2 20 3 0 15 3 2 10 4 2 10 4 0 15 5 0 20 5 2 15
12 0 0 5 0 2 15 1 0 20 1 2 10 2 0 20 2 2 20 3 2 15 4 0 10 4 2 20 5 0 15 5 2 10 6 2 5
12 0 0 15 0 2 5 1 0 15 2 0 5 2 2 15 3 0 20 3 2 10 4 0 20 4 2 20 5 2 15 6 0 20 6 2 5
13 0 0 10 0 2 20 1 0 15 1 2 5 2 0 15 2 2 5 3 0 15 4 0 5 4 2 15 5 0 20 5 2 10 6 0 10 6 2 15
12 0 0 10 0 2 20 1 2 15 2 0 10 2 2 20 3 0 15 3 2 5 4 0 15 4 2 5 5 0 15 6 0 10 6 2 15
13 0 0 20 0 2 10 1 0 5 1 2 15 2 0 10 2 2 20 3 2 15 4 0 10 4 2 20 5 0 15 5 2 5 6 0 15 6 2 5
13 0 2 5 0 0 5 1 0 10 1 2 20 2 0 20 2 2 10 3 0 5 3 2 15 4 0 10 4 2 20 5 2 15 6 0 10 6 2 10
12 0 0 5 1 0 20 2 2 5 2 0 5 3 0 10 3 2 20 4 0 20 4 2 10 5 0 5 5 2 15 6 0 20 6 2 5
10 0 0 15 0 2 15 2 0 5 3 0 20 4 2 5 4 0 5 5 0 10 5 2 20 6 0 5 6 2 20
10 0 0 5 0 2 5 1 0 10 1 2 15 2 0 15 2 2 15 4 0 5 5 0 20 6 0 5 6 2 5
11 0 2 15 1 0 15 1 2 5 2 0 5 2 2 5 3 0 10 3 2 15 4 0 15 4 2 15 6 0 15 6 2 5
12 0 2 20 1 0 10 1 2 5 2 2 15 3 0 15 3 2 5 4 0 5 4 2 5 5 0 10 5 2 15 6 0 5 6 2 5
12 0 0 15 0 2 15 1 0 5 1 2 10 2 2 20 3 0 10 3 2 5 4 2 15 5 0 15 5 2 5 6 0 20 6 2 15
12 0 2 10 1 0 20 1 2 5 2 0 15 2 2 15 3 0 5 3 2 10 4 2 20 5 0 10 5 2 5 6 0 10 6 2 20
13 0 0 20 0 2 15 1 0 10 1 2 5 2 2 10 3 0 20 3 2 5 4 0 15 4 2 15 5 0 5 5 2 10 6 0 10 6 2 20
11 0 2 20 1 0 15 2 0 20 2 2 15 3 0 10 3 2 5 4 2 10 5 0 20 5 2 5 6 0 10 6 2 20
11 0 2 15 1 0 15 1 2 15 2 2 20 3 0 15 4 0 20 4 2 15 5 0 10 5 2 5 6 0 15 6 2 15
10 0 2 5 1 0 10 1 2 10 2 2 15 3 0 15 3 2 15 4 2 20 5 0 15 6 0 10 6 2 5
11 0 0 10 0 2 20 1 0 5 1 2 15 2 2 5 3 0 10 3 2 10 4 2 15 5 0 15 5 2 15 6 2 10
13 0 2 20 1 0 5 1 2 15 2 0 10 2 2 20 3 0 5 3 2 15 4 2 5 5 0 10 5 2 10 6 0 10 6 2 15 6 3 20
11 0 0 20 1 0 5 2 2 20 3 0 5 3 2 15 4 0 10 4 2 20 5 0 5 5 2 15 6 3 20 6 0 10
0 0 0 0 0 0 0
20 0 0 0 0 0 0
15 20 20 0 0 0 0
10 15 15 20 20 0 0
20 0 10 15 15 20 0


==> anc/audit/random_tables/family1111_p5_input.json <==
{
  "name": "family1111",
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "p": 5,
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "h": [
    2,
    4
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "3/5",
        "0",
        "1/5",
        "0",
        "0",
        "1/5",
        "0",
        "0",
        "0",
        "2/5",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "5/3",
        "20/3",
        "10/3",
        "0",
        "0",
        "5/3",
        "10/3",
        "0",
        "0",
        "5/3",
        "10/3",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "5",
        "-10/3"
      ]
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "5/13",
        "20/13",
        "10/13",
        "0",
        "0",
        "5/13",
        "10/13",
        "0",
        "0",
        "5/13",
        "10/13",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "15/13",
        "-10/13"
      ]
    },
    {
      "u": [
        0,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "5/23",
        "20/23",
        "10/23",
        "0",
        "0",
        "5/23",
        "10/23",
        "0",
        "0",
        "5/23",
        "10/23",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "15/23",
        "-10/23"
      ]
    },
    {
      "u": [
        0,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "5/33",
        "20/33",
        "10/33",
        "0",
        "0",
        "5/33",
        "10/33",
        "0",
        "0",
        "5/33",
        "10/33",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "5/11",
        "-10/33"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "lambda": [
        "0",
        "-1/2",
        "0",
        "-1",
        "-2",
        "0",
        "-1/2",
        "-1",
        "-2",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "1/2",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "2/5",
        "0",
        "3/10",
        "0",
        "1/10",
        "0",
        "1/5",
        "0",
        "0",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "4/5",
        "1/5",
        "0",
        "0",
        "0",
        "3/5",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        1,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "5/8",
        "5/2",
        "5/4",
        "0",
        "0",
        "5/8",
        "5/4",
        "0",
        "0",
        "5/8",
        "5/4",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "15/8",
        "-5/4"
      ]
    },
    {
      "u": [
        1,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "5/18",
        "10/9",
        "5/9",
        "0",
        "0",
        "5/18",
        "5/9",
        "0",
        "0",
        "5/18",
        "5/9",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "5/6",
        "-5/9"
      ]
    },
    {
      "u": [
        2,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "0",
        "2",
        "4",
        "2",
        "3",
        "4",
        "6",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "2"
      ]
    },
    {
      "u": [
        2,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        2,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "3/10",
        "0",
        "0",
        "1/5",
        "0",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        2,
        3
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "4/5",
        "0",
        "0",
        "1/5",
        "0",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        2,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "5/4",
        "5/4",
        "5/2",
        "5/4",
        "0",
        "5/4",
        "5/4",
        "5/4",
        "0",
        "0",
        "0",
        "5/4",
        "0",
        "0"
      ],
      "mu": [
        "5/4",
        "5/4",
        "-5/4"
      ]
    }
  ]
}

==> anc/audit/random_tables/family1111_p5_results.json <==
[
  {
    "K": 11,
    "states": 11,
    "moore_rounds": 2,
    "seconds": 0.0018566210019343998,
    "degree_box": [
      2,
      4
    ],
    "name": "family1111",
    "p": 5,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 3126,
    "passed": true
  },
  {
    "K": 454,
    "states": 466,
    "moore_rounds": 2,
    "seconds": 10.18909456700203,
    "degree_box": [
      10,
      16
    ],
    "name": "family1111",
    "p": 5,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 48828131,
    "passed": true
  }
]

==> anc/audit/random_tables/family1111_polymax_p3_input.json <==
{
  "name": "family1111_polymax",
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "h": [
    2,
    4
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "2/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "-1/3",
        "0",
        "-2/3",
        "-4/3",
        "0",
        "-1/3",
        "-2/3",
        "-4/3",
        "0",
        "0",
        "0",
        "-2/3",
        "-1/3"
      ],
      "mu": [
        "0",
        "1/3",
        "-2/3"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3",
        "12",
        "6",
        "0",
        "0",
        "3",
        "6",
        "0",
        "0",
        "3",
        "6",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "9",
        "-6"
      ]
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3/7",
        "12/7",
        "6/7",
        "0",
        "0",
        "3/7",
        "6/7",
        "0",
        "0",
        "3/7",
        "6/7",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "9/7",
        "-6/7"
      ]
    },
    {
      "u": [
        0,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3/13",
        "12/13",
        "6/13",
        "0",
        "0",
        "3/13",
        "6/13",
        "0",
        "0",
        "3/13",
        "6/13",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "9/13",
        "-6/13"
      ]
    },
    {
      "u": [
        0,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3/19",
        "12/19",
        "6/19",
        "0",
        "0",
        "3/19",
        "6/19",
        "0",
        "0",
        "3/19",
        "6/19",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "9/19",
        "-6/19"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "lambda": [
        "0",
        "-1/2",
        "0",
        "-1",
        "-2",
        "0",
        "-1/2",
        "-1",
        "-2",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "1/2",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "2/3",
        "1/3",
        "0",
        "0",
        "0",
        "1/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        1,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3/4",
        "3",
        "3/2",
        "0",
        "0",
        "3/4",
        "3/2",
        "0",
        "0",
        "3/4",
        "3/2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "9/4",
        "-3/2"
      ]
    },
    {
      "u": [
        1,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3/10",
        "6/5",
        "3/5",
        "0",
        "0",
        "3/10",
        "3/5",
        "0",
        "0",
        "3/10",
        "3/5",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "9/10",
        "-3/5"
      ]
    },
    {
      "u": [
        2,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "0",
        "2",
        "4",
        "2",
        "3",
        "4",
        "6",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "2"
      ]
    },
    {
      "u": [
        2,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        2,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "1/6",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        2,
        3
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "2/3",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        2,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "3/2",
        "3/2",
        "3",
        "3/2",
        "0",
        "3/2",
        "3/2",
        "3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0"
      ],
      "mu": [
        "3/2",
        "3/2",
        "-3/2"
      ]
    }
  ]
}

==> anc/audit/random_tables/family1111_polymax_p3_results.json <==
[
  {
    "K": 2058,
    "states": 2117,
    "moore_rounds": 3,
    "seconds": 10.08319460200073,
    "degree_box": [
      18,
      28
    ],
    "name": "family1111_polymax",
    "p": 3,
    "alpha": 3,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 129140176,
    "passed": true
  }
]

==> anc/audit/random_tables/family1113_p2_a1.graph.log <==
round 1 classes 4
round 2 classes 11
round 3 classes 14
round 4 classes 14
{"p":2,"alpha":1,"states":14,"K":14,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.00449956}


==> anc/audit/random_tables/family1113_p2_a1.json <==
{
  "name": "family1113",
  "p": 2,
  "alpha": 1,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.03202328499901341,
  "datafile": "audit/random_tables/family1113_p2_a1.txt",
  "delta_nonzero": {
    "1": 5
  }
}

==> anc/audit/random_tables/family1113_p2_a1.txt <==
2 1 7 0
0 1 0 1 0 1 0
11 0 0 1 0 2 1 1 2 1 1 3 1 2 2 1 4 2 1 4 4 1 5 4 1 5 5 1 6 3 1 6 5 1
7 0 0 1 2 0 1 2 2 1 3 2 1 3 3 1 4 2 1 6 3 1


==> anc/audit/random_tables/family1113_p2_a2.graph.log <==
round 1 classes 16
round 2 classes 61
round 3 classes 61
{"p":2,"alpha":2,"states":86,"K":61,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.0051196}


==> anc/audit/random_tables/family1113_p2_a2.json <==
{
  "name": "family1113",
  "p": 2,
  "alpha": 2,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.03611389299840084,
  "datafile": "audit/random_tables/family1113_p2_a2.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 17
  }
}

==> anc/audit/random_tables/family1113_p2_a2.txt <==
2 2 7 0
0 1 0 1 0 3 2
11 0 0 1 0 2 3 1 2 1 1 3 1 2 2 1 4 2 1 4 4 3 5 4 1 5 5 1 6 3 1 6 5 3
7 0 0 1 2 0 1 2 2 3 3 2 1 3 3 1 4 2 1 6 3 1
6 2 2 2 3 2 2 5 2 2 5 4 2 6 4 2 6 5 2
5 0 0 2 0 2 2 1 2 2 4 2 2 5 2 2
7 1 0 2 1 2 2 2 0 2 2 2 2 3 2 2 6 2 2 6 3 2
9 0 0 2 1 0 2 3 0 2 3 2 2 4 0 2 4 2 2 5 2 2 6 2 2 6 3 2
0 0 0 0 0 0 0
2 0 0 0 0 0 0


==> anc/audit/random_tables/family1113_p2_a3.graph.log <==
round 1 classes 64
round 2 classes 264
round 3 classes 264
{"p":2,"alpha":3,"states":468,"K":264,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.00476348}


==> anc/audit/random_tables/family1113_p2_a3.json <==
{
  "name": "family1113",
  "p": 2,
  "alpha": 3,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.03411392699854332,
  "datafile": "audit/random_tables/family1113_p2_a3.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 21,
    "3": 57
  }
}

==> anc/audit/random_tables/family1113_p2_a3.txt <==
2 3 7 0
0 1 0 1 0 3 2
11 0 0 1 0 2 3 1 2 1 1 3 1 2 2 1 4 2 1 4 4 3 5 4 1 5 5 1 6 3 1 6 5 3
7 0 0 1 2 0 1 2 2 3 3 2 1 3 3 1 4 2 1 6 3 1
9 0 2 4 1 2 4 2 2 2 3 2 6 4 4 4 5 2 2 5 4 2 6 4 6 6 5 6
7 0 0 2 0 2 6 1 2 2 2 2 4 3 2 4 4 2 2 5 2 6
10 0 2 4 1 0 2 1 2 2 2 0 2 2 2 6 3 2 2 4 2 4 5 2 4 6 2 2 6 3 2
10 0 0 2 1 0 6 2 2 4 3 0 2 3 2 2 4 0 2 4 2 6 5 2 2 6 2 2 6 3 2
8 0 2 4 1 2 4 2 2 4 4 2 4 5 2 4 5 4 4 6 4 4 6 5 4
5 0 0 4 1 2 4 2 2 4 3 2 4 4 2 4
8 0 0 4 0 2 4 1 0 4 1 2 4 2 0 4 3 2 4 4 2 4 5 2 4
10 0 0 4 0 2 4 1 0 4 2 0 4 2 2 4 3 0 4 3 2 4 4 0 4 5 2 4 6 2 4
9 0 0 4 0 2 4 2 0 4 2 2 4 3 0 4 4 0 4 4 2 4 5 0 4 5 2 4
6 0 2 4 2 0 4 2 2 4 4 0 4 4 2 4 5 0 4
8 0 0 4 1 0 4 1 2 4 2 2 4 4 0 4 4 2 4 6 3 4 6 2 4
7 0 0 4 2 0 4 3 0 4 3 2 4 4 2 4 6 0 4 6 3 4
0 0 0 0 0 0 0
6 0 0 0 0 0 0
0 0 0 0 0 0 0
4 0 0 0 0 0 0
4 4 4 0 0 0 0
4 4 4 4 4 0 0


==> anc/audit/random_tables/family1113_p2_a4.graph.log <==
round 1 classes 256
round 2 classes 1309
round 3 classes 1334
round 4 classes 1334
{"p":2,"alpha":4,"states":2869,"K":1334,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.00661621}


==> anc/audit/random_tables/family1113_p2_a4.json <==
{
  "name": "family1113",
  "p": 2,
  "alpha": 4,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.04149929199775215,
  "datafile": "audit/random_tables/family1113_p2_a4.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 22,
    "3": 71,
    "4": 229
  }
}

==> anc/audit/random_tables/family1113_p2_a4.txt <==
2 4 7 0
0 1 0 1 0 3 2
11 0 0 1 0 2 3 1 2 1 1 3 1 2 2 1 4 2 1 4 4 3 5 4 1 5 5 1 6 3 1 6 5 3
7 0 0 1 2 0 1 2 2 3 3 2 1 3 3 1 4 2 1 6 3 1
10 0 2 4 1 2 4 2 2 2 3 2 6 4 2 8 4 4 4 5 2 2 5 4 10 6 4 6 6 5 6
7 0 0 2 0 2 14 1 2 2 2 2 4 3 2 4 4 2 2 5 2 6
11 0 0 8 0 2 4 1 0 2 1 2 10 2 0 2 2 2 14 3 2 2 4 2 4 5 2 4 6 2 2 6 3 2
11 0 0 2 1 0 6 2 0 8 2 2 4 3 0 2 3 2 10 4 0 2 4 2 14 5 2 2 6 2 2 6 3 2
10 0 2 4 1 2 12 2 2 12 3 2 8 4 2 12 5 2 4 5 4 4 6 2 8 6 4 12 6 5 12
7 0 0 4 1 2 4 2 2 4 3 2 12 4 2 12 5 2 8 6 2 8
8 0 0 12 0 2 4 1 0 4 1 2 12 2 0 4 3 2 4 4 2 4 5 2 12
10 0 0 12 0 2 12 1 0 4 2 0 12 2 2 4 3 0 4 3 2 12 4 0 4 5 2 4 6 2 4
10 0 0 12 0 2 4 1 2 8 2 0 12 2 2 12 3 0 4 4 0 12 4 2 4 5 0 4 5 2 12
7 0 2 12 2 0 12 2 2 4 3 2 8 4 0 12 4 2 12 5 0 4
9 0 0 12 1 0 4 1 2 4 2 2 12 4 0 12 4 2 4 5 2 8 6 2 12 6 3 4
8 0 0 12 1 0 8 2 0 12 3 0 4 3 2 4 4 2 12 6 0 4 6 3 4
5 2 2 8 3 2 8 5 4 8 6 4 8 6 5 8
5 0 0 8 0 2 8 1 2 8 4 2 8 5 2 8
6 0 0 8 1 0 8 2 0 8 2 2 8 3 2 8 6 2 8
8 0 0 8 1 0 8 2 0 8 3 0 8 4 0 8 4 2 8 5 2 8 6 2 8
7 0 0 8 1 2 8 2 0 8 3 0 8 4 0 8 5 0 8 6 2 8
5 0 2 8 2 0 8 3 2 8 4 0 8 5 0 8
5 1 0 8 1 2 8 2 2 8 4 0 8 5 2 8
7 0 0 8 0 2 8 3 0 8 3 2 8 4 2 8 6 0 8 6 2 8
6 1 0 8 1 2 8 2 0 8 2 2 8 5 0 8 5 2 8
6 0 0 8 1 2 8 3 0 8 3 2 8 4 0 8 4 2 8
9 0 2 8 1 0 8 1 2 8 2 0 8 3 2 8 5 0 8 5 2 8 6 0 8 6 2 8
8 0 2 8 2 2 8 3 0 8 3 2 8 4 0 8 5 2 8 6 0 8 6 2 8
8 0 2 8 1 0 8 2 2 8 4 2 8 5 0 8 5 2 8 6 0 8 6 2 8
7 0 0 8 0 2 8 1 2 8 1 0 8 2 2 8 3 0 8 4 2 8
9 1 2 8 2 0 8 2 2 8 3 2 8 3 0 8 4 2 8 5 0 8 6 2 8 6 3 8
10 0 0 8 1 0 8 3 2 8 4 0 8 4 2 8 5 2 8 5 0 8 6 0 8 6 2 8 6 3 8
0 0 0 0 0 0 0
14 0 0 0 0 0 0
0 0 0 0 0 0 0
12 0 0 0 0 0 0
4 12 12 0 0 0 0
4 12 4 12 12 0 0
0 0 0 0 0 0 0
8 0 0 0 0 0 0
8 8 8 0 0 0 0
8 8 8 8 8 0 0
8 0 8 8 8 8 0
0 0 8 0 8 8 0
0 8 0 0 8 0 0
8 0 0 8 0 0 8


==> anc/audit/random_tables/family1113_p2_a5.graph.log <==
round 1 classes 1024
round 2 classes 6563
round 3 classes 6748
round 4 classes 6748
{"p":2,"alpha":5,"states":19529,"K":6748,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.0362337}


==> anc/audit/random_tables/family1113_p2_a5.json <==
{
  "name": "family1113",
  "p": 2,
  "alpha": 5,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.06048628999997163,
  "datafile": "audit/random_tables/family1113_p2_a5.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 22,
    "3": 89,
    "4": 348,
    "5": 841
  }
}

==> anc/audit/random_tables/family1113_p2_a5.txt <==
2 5 7 0
0 1 0 1 0 3 2
11 0 0 1 0 2 3 1 2 1 1 3 1 2 2 1 4 2 1 4 4 3 5 4 1 5 5 1 6 3 1 6 5 3
7 0 0 1 2 0 1 2 2 3 3 2 1 3 3 1 4 2 1 6 3 1
10 0 2 4 1 2 20 2 2 18 3 2 6 4 2 8 4 4 4 5 2 2 5 4 26 6 4 6 6 5 6
7 0 0 2 0 2 30 1 2 18 2 2 4 3 2 20 4 2 18 5 2 6
11 0 0 8 0 2 4 1 0 2 1 2 26 2 0 2 2 2 30 3 2 18 4 2 4 5 2 20 6 2 2 6 3 2
11 0 0 18 1 0 6 2 0 8 2 2 4 3 0 2 3 2 26 4 0 2 4 2 30 5 2 18 6 2 2 6 3 2
10 0 2 4 1 2 28 2 2 28 3 2 24 4 2 12 5 2 4 5 4 20 6 2 24 6 4 28 6 5 12
8 0 0 4 0 2 16 1 2 4 2 2 4 3 2 28 4 2 28 5 2 24 6 2 24
10 0 0 28 0 2 4 1 0 4 1 2 28 2 0 4 2 2 16 3 2 4 4 2 4 5 2 28 6 2 16
11 0 0 12 0 2 12 1 0 4 2 0 28 2 2 4 3 0 4 3 2 28 4 0 4 4 2 16 5 2 4 6 2 20
11 0 0 12 0 2 20 1 0 16 1 2 24 2 0 12 2 2 12 3 0 4 4 0 28 4 2 4 5 0 4 5 2 28
10 0 0 16 0 2 12 1 0 16 2 0 12 2 2 20 3 0 16 3 2 24 4 0 12 4 2 12 5 0 4
13 0 0 12 1 0 4 1 2 20 2 0 16 2 2 12 3 0 16 4 0 12 4 2 20 5 0 16 5 2 24 6 0 16 6 2 28 6 3 4
10 0 0 28 1 0 24 2 0 12 3 0 4 3 2 20 4 0 16 4 2 12 5 0 16 6 0 4 6 3 4
8 0 2 16 1 2 16 2 2 8 3 2 24 5 4 8 6 2 16 6 4 8 6 5 24
7 0 0 8 0 2 8 1 2 24 2 2 16 3 2 16 4 2 8 5 2 24
8 0 0 8 1 0 8 2 0 8 2 2 8 3 2 24 4 2 16 5 2 16 6 2 24
9 0 0 24 1 0 8 1 2 16 2 0 8 3 0 8 4 0 8 4 2 8 5 2 24 6 2 8
8 0 0 8 1 2 24 2 0 24 3 0 8 3 2 16 4 0 8 5 0 8 6 2 24
7 0 2 24 1 0 16 2 0 8 3 2 24 4 0 24 5 0 8 5 2 16
8 0 2 16 1 0 24 1 2 8 2 2 24 3 0 16 4 0 8 5 2 24 6 0 16
10 0 0 24 0 2 8 1 0 16 2 2 16 3 0 24 3 2 8 4 2 24 5 0 16 6 0 8 6 2 24
9 0 2 16 1 0 24 1 2 8 2 0 24 2 2 8 3 0 16 4 2 16 5 0 24 5 2 8
10 0 0 8 0 2 16 1 2 8 2 2 16 3 0 24 3 2 8 4 0 24 4 2 8 5 0 16 6 2 16
12 0 0 16 0 2 24 1 0 24 1 2 24 2 0 8 2 2 16 3 2 8 4 2 16 5 0 24 5 2 8 6 0 8 6 2 8
12 0 0 16 0 2 24 1 0 16 2 0 16 2 2 24 3 0 24 3 2 24 4 0 8 4 2 16 5 2 8 6 0 24 6 2 8
12 0 0 16 0 2 8 1 0 8 2 0 16 2 2 24 3 0 16 4 0 16 4 2 24 5 0 24 5 2 24 6 0 24 6 2 8
12 0 0 8 0 2 24 1 2 8 1 0 24 2 0 16 2 2 8 3 0 8 4 0 16 4 2 24 5 0 16 6 0 16 6 2 16
11 1 2 8 2 0 8 2 2 24 3 2 8 3 0 24 4 0 16 4 2 8 5 0 8 6 0 16 6 2 8 6 3 8
10 0 0 8 1 0 24 3 2 8 4 0 8 4 2 24 5 2 8 5 0 24 6 0 24 6 2 24 6 3 8
8 0 2 16 1 2 16 2 2 16 3 2 16 4 2 16 5 4 16 6 4 16 6 5 16
5 0 0 16 2 2 16 3 2 16 4 2 16 5 2 16
6 0 0 16 0 2 16 1 0 16 2 0 16 4 2 16 5 2 16
8 0 0 16 0 2 16 1 0 16 2 0 16 2 2 16 3 0 16 4 0 16 6 2 16
9 0 0 16 0 2 16 1 2 16 2 0 16 2 2 16 3 0 16 4 0 16 4 2 16 5 0 16
8 0 2 16 1 2 16 2 0 16 2 2 16 3 2 16 4 0 16 4 2 16 5 0 16
8 1 0 16 1 2 16 2 2 16 3 2 16 4 0 16 4 2 16 5 2 16 6 2 16
7 0 0 16 1 2 16 3 0 16 3 2 16 4 2 16 5 2 16 6 0 16
7 1 0 16 1 2 16 2 0 16 3 2 16 5 0 16 5 2 16 6 2 16
6 0 0 16 0 2 16 3 0 16 3 2 16 4 0 16 5 2 16
7 0 2 16 1 0 16 2 0 16 2 2 16 5 0 16 5 2 16 6 0 16
6 0 2 16 2 2 16 3 0 16 4 0 16 4 2 16 6 0 16
6 0 2 16 1 0 16 2 2 16 4 2 16 5 0 16 6 0 16
6 0 0 16 1 0 16 1 2 16 2 2 16 3 0 16 4 2 16
7 0 0 16 0 2 16 2 0 16 3 0 16 3 2 16 4 2 16 5 0 16
10 0 0 16 0 2 16 1 0 16 1 2 16 2 0 16 2 2 16 4 0 16 5 0 16 5 2 16 6 0 16
8 0 0 16 0 2 16 2 0 16 2 2 16 3 0 16 3 2 16 4 0 16 4 2 16
7 0 2 16 2 0 16 2 2 16 4 0 16 4 2 16 5 0 16 5 2 16
4 0 0 16 2 2 16 4 0 16 4 2 16
6 0 0 16 1 2 16 2 0 16 4 2 16 6 0 16 6 2 16
5 0 0 16 1 2 16 2 0 16 3 2 16 4 0 16
8 0 0 16 0 2 16 1 0 16 1 2 16 2 0 16 3 2 16 4 0 16 5 2 16
9 1 2 16 2 0 16 2 2 16 3 0 16 3 2 16 4 0 16 5 2 16 6 0 16 6 2 16
9 0 2 16 1 0 16 1 2 16 3 2 16 4 0 16 4 2 16 5 0 16 5 2 16 6 2 16
8 1 0 16 1 2 16 2 2 16 3 0 16 3 2 16 5 2 16 6 0 16 6 2 16
6 0 0 16 3 0 16 3 2 16 4 2 16 5 0 16 5 2 16
8 0 0 16 0 2 16 1 0 16 1 2 16 2 0 16 5 0 16 5 2 16 6 2 16
8 0 0 16 0 2 16 2 0 16 2 2 16 3 0 16 3 2 16 4 0 16 6 2 16
10 0 0 16 0 2 16 1 0 16 2 0 16 2 2 16 4 0 16 4 2 16 5 0 16 5 2 16 6 2 16
7 0 2 16 1 0 16 2 0 16 2 2 16 3 0 16 4 0 16 4 2 16
9 0 0 16 1 2 16 2 2 16 3 0 16 4 0 16 4 2 16 5 0 16 6 3 16 6 2 16
7 0 0 16 1 0 16 2 0 16 3 2 16 4 2 16 5 0 16 6 3 16
0 0 0 0 0 0 0
30 0 0 0 0 0 0
0 0 0 0 0 0 0
28 0 0 0 0 0 0
20 28 28 0 0 0 0
20 28 20 28 28 0 0
0 0 0 0 0 0 0
24 0 0 0 0 0 0
24 24 24 0 0 0 0
8 24 24 24 24 0 0
24 0 8 24 24 24 0
0 16 24 0 8 24 0
0 8 0 16 24 0 16
8 16 0 8 0 16 24
0 0 0 0 0 0 0
16 0 0 0 0 0 0
16 16 16 0 0 0 0
16 16 16 16 16 0 0
16 0 16 16 16 16 0
0 0 16 0 16 16 0
0 16 0 0 16 0 0
16 0 0 16 0 0 16
0 16 16 0 0 16 0
16 0 0 16 16 0 0
0 16 16 0 0 16 16
0 0 0 16 16 0 16
0 16 0 0 0 16 16
16 16 0 16 0 0 0
16 0 16 16 0 16 0
16 16 16 0 16 16 16


==> anc/audit/random_tables/family1113_p2_a6.graph.log <==
round 1 classes 4092
round 2 classes 36610
round 3 classes 38397
round 4 classes 38397
{"p":2,"alpha":6,"states":143257,"K":38397,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.224396}


==> anc/audit/random_tables/family1113_p2_a6.json <==
{
  "name": "family1113",
  "p": 2,
  "alpha": 6,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.16533847599930596,
  "datafile": "audit/random_tables/family1113_p2_a6.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 22,
    "3": 99,
    "4": 425,
    "5": 1409,
    "6": 3153
  }
}

==> anc/audit/random_tables/family1113_p2_a6.txt <==
2 6 7 0
0 1 0 1 0 3 2
11 0 0 1 0 2 3 1 2 1 1 3 1 2 2 1 4 2 1 4 4 3 5 4 1 5 5 1 6 3 1 6 5 3
7 0 0 1 2 0 1 2 2 3 3 2 1 3 3 1 4 2 1 6 3 1
10 0 2 36 1 2 20 2 2 18 3 2 6 4 2 8 4 4 36 5 2 2 5 4 26 6 4 6 6 5 6
7 0 0 2 0 2 30 1 2 18 2 2 36 3 2 20 4 2 18 5 2 6
11 0 0 8 0 2 36 1 0 2 1 2 26 2 0 2 2 2 30 3 2 18 4 2 36 5 2 20 6 2 2 6 3 2
11 0 0 18 1 0 6 2 0 8 2 2 36 3 0 2 3 2 26 4 0 2 4 2 30 5 2 18 6 2 2 6 3 2
10 0 2 36 1 2 28 2 2 60 3 2 56 4 2 12 5 2 4 5 4 20 6 2 56 6 4 60 6 5 12
8 0 0 4 0 2 48 1 2 36 2 2 36 3 2 28 4 2 60 5 2 56 6 2 56
10 0 0 28 0 2 36 1 0 4 1 2 60 2 0 4 2 2 48 3 2 36 4 2 36 5 2 28 6 2 16
11 0 0 12 0 2 12 1 0 36 2 0 28 2 2 36 3 0 4 3 2 60 4 0 4 4 2 48 5 2 36 6 2 52
11 0 0 12 0 2 52 1 0 16 1 2 24 2 0 12 2 2 12 3 0 36 4 0 28 4 2 36 5 0 4 5 2 60
11 0 0 16 0 2 12 1 0 48 1 2 32 2 0 12 2 2 52 3 0 16 3 2 24 4 0 12 4 2 12 5 0 36
14 0 0 12 1 0 4 1 2 20 2 0 16 2 2 12 3 0 48 3 2 32 4 0 12 4 2 52 5 0 16 5 2 24 6 0 16 6 2 28 6 3 4
11 0 0 60 1 0 56 2 0 12 3 0 4 3 2 20 4 0 16 4 2 12 5 0 48 5 2 32 6 0 36 6 3 4
11 0 2 48 1 2 16 2 2 40 3 2 24 4 2 32 4 4 32 5 2 32 5 4 40 6 2 48 6 4 40 6 5 24
7 0 0 8 0 2 40 1 2 56 2 2 48 3 2 16 4 2 40 5 2 24
10 0 0 40 0 2 32 1 0 8 1 2 32 2 0 8 2 2 40 3 2 56 4 2 48 5 2 16 6 2 24
11 0 0 24 1 0 40 1 2 16 2 0 40 2 2 32 3 0 8 3 2 32 4 0 8 4 2 40 5 2 56 6 2 40
12 0 0 40 0 2 32 1 0 32 1 2 56 2 0 24 3 0 40 3 2 16 4 0 40 4 2 32 5 0 8 5 2 32 6 2 56
10 0 2 56 1 0 16 2 0 40 2 2 32 3 0 32 3 2 56 4 0 24 5 0 40 5 2 16 6 2 32
10 0 2 16 1 0 24 1 2 40 2 2 56 3 0 16 4 0 40 4 2 32 5 0 32 5 2 56 6 0 16
11 0 0 24 0 2 8 1 0 48 1 2 32 2 2 16 3 0 24 3 2 40 4 2 56 5 0 16 6 0 40 6 2 56
11 0 0 32 0 2 16 1 0 24 1 2 8 2 0 24 2 2 8 3 0 48 3 2 32 4 2 16 5 0 24 5 2 40
14 0 0 40 0 2 16 1 0 32 1 2 8 2 0 32 2 2 16 3 0 24 3 2 8 4 0 24 4 2 8 5 0 48 5 2 32 6 0 32 6 2 48
14 0 0 48 0 2 56 1 0 56 1 2 24 2 0 40 2 2 16 3 0 32 3 2 8 4 0 32 4 2 16 5 0 24 5 2 8 6 0 8 6 2 40
13 0 0 16 0 2 56 1 0 16 2 0 48 2 2 56 3 0 56 3 2 24 4 0 40 4 2 16 5 0 32 5 2 8 6 0 56 6 2 8
13 0 0 48 0 2 40 1 0 8 1 2 32 2 0 16 2 2 56 3 0 16 4 0 48 4 2 56 5 0 56 5 2 24 6 0 24 6 2 40
13 0 0 40 0 2 24 1 2 8 1 0 24 2 0 48 2 2 40 3 0 8 3 2 32 4 0 16 4 2 56 5 0 16 6 0 16 6 2 48
15 0 0 32 0 2 32 1 0 32 1 2 40 2 0 40 2 2 24 3 2 8 3 0 24 4 0 48 4 2 40 5 0 8 5 2 32 6 0 48 6 2 40 6 3 8
13 0 0 40 1 0 24 2 0 32 2 2 32 3 0 32 3 2 40 4 0 40 4 2 24 5 2 8 5 0 24 6 0 24 6 2 24 6 3 8
10 0 2 16 1 2 16 2 2 16 3 2 16 4 2 48 5 2 32 5 4 16 6 2 32 6 4 16 6 5 48
7 0 0 16 1 2 32 2 2 16 3 2 16 4 2 16 5 2 16 6 2 32
8 0 0 16 0 2 16 1 0 16 2 0 16 3 2 32 4 2 16 5 2 16 6 2 32
9 0 0 48 0 2 16 1 0 16 2 0 16 2 2 16 3 0 16 4 0 16 5 2 32 6 2 16
10 0 0 16 0 2 48 1 2 16 2 0 48 2 2 16 3 0 16 4 0 16 4 2 16 5 0 16 6 2 32
9 0 2 48 1 0 32 1 2 48 2 0 16 2 2 48 3 2 16 4 0 48 4 2 16 5 0 16
12 0 0 32 0 2 32 1 0 48 1 2 16 2 2 48 3 0 32 3 2 48 4 0 16 4 2 48 5 2 16 6 0 32 6 2 16
12 0 0 48 0 2 32 1 0 32 1 2 48 2 0 32 2 2 32 3 0 48 3 2 16 4 2 48 5 0 32 5 2 48 6 0 16
12 0 0 32 1 0 48 1 2 48 2 0 48 2 2 32 3 0 32 3 2 48 4 0 32 4 2 32 5 0 48 5 2 16 6 2 16
12 0 0 16 0 2 48 1 0 32 1 2 32 2 0 32 3 0 48 3 2 48 4 0 48 4 2 32 5 0 32 5 2 48 6 2 32
12 0 2 48 1 0 16 1 2 32 2 0 16 2 2 48 3 0 32 3 2 32 4 0 32 5 0 48 5 2 48 6 0 48 6 2 32
10 0 0 32 0 2 48 2 2 48 3 0 16 3 2 32 4 0 16 4 2 48 5 0 32 5 2 32 6 0 48
9 0 2 48 1 0 48 1 2 32 2 0 32 2 2 48 4 2 48 5 0 16 5 2 32 6 0 16
10 0 0 48 1 0 48 1 2 48 2 2 48 3 0 48 3 2 32 4 0 32 4 2 48 6 0 32 6 2 32
9 0 0 16 0 2 16 2 0 48 3 0 48 3 2 48 4 2 48 5 0 48 5 2 32 6 0 32
11 0 0 48 0 2 48 1 0 48 1 2 16 2 0 16 2 2 16 4 0 48 5 0 48 5 2 48 6 0 48 6 2 32
11 0 0 16 0 2 16 1 2 32 2 0 48 2 2 48 3 0 48 3 2 16 4 0 16 4 2 16 6 0 32 6 2 32
12 0 2 16 1 0 32 1 2 32 2 0 16 2 2 16 3 2 32 4 0 48 4 2 48 5 0 48 5 2 16 6 0 32 6 2 32
9 0 0 16 2 2 16 3 0 32 3 2 32 4 0 16 4 2 16 5 2 32 6 0 32 6 2 32
10 0 0 48 0 2 32 1 0 32 1 2 48 2 0 16 4 2 16 5 0 32 5 2 32 6 0 48 6 2 16
10 0 0 16 0 2 32 1 0 32 1 2 48 2 0 48 2 2 32 3 0 32 3 2 48 4 0 16 6 2 32
14 0 0 16 0 2 16 1 0 16 1 2 16 2 0 16 2 2 32 3 0 32 3 2 48 4 0 48 4 2 32 5 0 32 5 2 48 6 0 32 6 2 32
14 0 0 32 0 2 32 1 0 32 1 2 16 2 0 16 2 2 16 3 0 16 3 2 16 4 0 16 4 2 32 5 0 32 5 2 48 6 0 16 6 2 16
13 0 0 32 0 2 16 1 0 48 1 2 16 2 0 32 2 2 32 3 0 32 3 2 16 4 0 16 4 2 16 5 0 16 5 2 16 6 2 16
13 0 2 32 1 0 16 1 2 48 2 0 32 2 2 16 3 0 48 3 2 16 4 0 32 4 2 32 5 0 32 5 2 16 6 0 16 6 2 48
13 0 0 16 0 2 32 1 0 32 1 2 32 2 2 32 3 0 16 3 2 48 4 0 32 4 2 16 5 0 48 5 2 16 6 0 32 6 2 32
13 0 0 48 0 2 48 1 0 16 1 2 16 2 0 16 2 2 32 3 0 32 3 2 32 4 2 32 5 0 16 5 2 48 6 0 32 6 2 16
13 0 0 16 0 2 48 1 2 32 2 0 48 2 2 48 3 0 16 3 2 16 4 0 16 4 2 32 5 0 32 5 2 32 6 0 32 6 2 16
12 0 0 16 0 2 16 1 0 16 2 0 16 2 2 48 3 2 32 4 0 48 4 2 48 5 0 16 5 2 16 6 0 32 6 2 48
10 0 2 48 1 0 48 2 0 16 2 2 16 3 0 16 4 0 16 4 2 48 5 2 32 6 0 32 6 2 32
10 0 0 48 1 0 32 1 2 16 2 2 48 3 0 48 4 0 16 4 2 16 5 0 16 6 3 16 6 2 16
10 0 0 16 1 0 16 2 0 48 3 0 32 3 2 16 4 2 48 5 0 48 6 0 32 6 2 32 6 3 16
5 2 2 32 5 2 32 5 4 32 6 4 32 6 5 32
4 0 0 32 0 2 32 1 2 32 4 2 32
7 0 0 32 1 0 32 1 2 32 2 0 32 2 2 32 3 2 32 6 2 32
10 0 0 32 1 0 32 1 2 32 2 0 32 3 0 32 3 2 32 4 0 32 4 2 32 5 2 32 6 2 32
8 0 0 32 2 0 32 3 0 32 3 2 32 4 0 32 5 0 32 5 2 32 6 2 32
6 0 2 32 1 2 32 2 0 32 4 0 32 5 0 32 5 2 32
5 1 0 32 1 2 32 2 2 32 3 2 32 4 0 32
8 0 0 32 0 2 32 3 0 32 3 2 32 4 2 32 5 2 32 6 0 32 6 2 32
5 1 0 32 2 0 32 2 2 32 5 0 32 5 2 32
4 0 0 32 3 0 32 4 0 32 4 2 32
6 0 2 32 1 0 32 2 0 32 5 0 32 6 0 32 6 2 32
7 0 2 32 1 2 32 2 2 32 3 0 32 4 0 32 6 0 32 6 2 32
8 0 2 32 1 0 32 2 2 32 3 2 32 4 2 32 5 0 32 6 0 32 6 2 32
8 0 0 32 0 2 32 1 0 32 1 2 32 2 2 32 3 0 32 4 2 32 5 2 32
8 0 0 32 2 0 32 2 2 32 3 0 32 3 2 32 4 2 32 5 0 32 6 2 32
10 0 0 32 1 0 32 1 2 32 2 0 32 4 0 32 4 2 32 5 0 32 5 2 32 6 0 32 6 2 32
7 0 0 32 1 2 32 2 0 32 3 0 32 3 2 32 4 0 32 6 2 32
7 0 2 32 1 2 32 2 0 32 3 2 32 4 0 32 5 0 32 5 2 32
7 0 0 32 0 2 32 1 2 32 2 2 32 3 2 32 4 0 32 5 2 32
9 0 0 32 0 2 32 1 2 32 2 0 32 2 2 32 3 2 32 4 2 32 5 2 32 6 0 32
9 0 0 32 0 2 32 1 2 32 2 0 32 2 2 32 3 2 32 4 0 32 4 2 32 5 2 32
9 0 0 32 1 0 32 1 2 32 2 0 32 2 2 32 3 2 32 4 0 32 4 2 32 5 2 32
7 2 0 32 3 0 32 3 2 32 4 0 32 4 2 32 5 2 32 6 0 32
7 0 2 32 1 0 32 1 2 32 4 0 32 5 0 32 5 2 32 6 2 32
6 1 0 32 1 2 32 2 2 32 3 0 32 3 2 32 6 0 32
7 0 0 32 0 2 32 3 0 32 3 2 32 4 2 32 5 0 32 5 2 32
7 0 0 32 1 0 32 2 0 32 2 2 32 5 0 32 5 2 32 6 2 32
7 0 0 32 1 2 32 2 0 32 3 0 32 4 0 32 4 2 32 6 2 32
7 0 0 32 1 0 32 2 0 32 3 2 32 4 0 32 5 0 32 6 2 32
6 0 2 32 1 0 32 2 0 32 3 0 32 4 0 32 5 2 32
4 2 2 32 3 0 32 4 0 32 5 0 32
5 0 0 32 0 2 32 1 0 32 4 2 32 5 0 32
5 1 0 32 1 2 32 2 0 32 2 2 32 3 0 32
7 0 0 32 1 0 32 3 0 32 3 2 32 4 0 32 4 2 32 5 0 32
7 0 2 32 2 0 32 3 0 32 5 0 32 5 2 32 6 0 32 6 2 32
7 0 2 32 1 2 32 2 2 32 4 0 32 5 0 32 6 0 32 6 2 32
7 0 2 32 1 2 32 2 2 32 3 2 32 4 2 32 6 0 32 6 2 32
7 0 0 32 0 2 32 1 2 32 2 2 32 3 2 32 4 2 32 5 2 32
6 1 2 32 2 0 32 2 2 32 3 2 32 4 2 32 5 2 32
7 0 0 32 1 2 32 3 2 32 4 0 32 4 2 32 5 2 32 6 0 32
5 1 0 32 1 2 32 2 0 32 3 2 32 5 2 32
7 0 2 32 1 0 32 1 2 32 3 0 32 3 2 32 4 0 32 5 2 32
8 0 0 32 0 2 32 2 2 32 3 0 32 3 2 32 5 0 32 5 2 32 6 0 32
9 0 0 32 0 2 32 1 2 32 2 0 32 2 2 32 4 2 32 5 0 32 5 2 32 6 0 32
9 0 2 32 0 0 32 1 0 32 2 0 32 2 2 32 3 2 32 4 0 32 4 2 32 6 0 32
9 0 0 32 1 0 32 1 2 32 2 2 32 2 0 32 3 0 32 4 0 32 4 2 32 5 2 32
10 0 2 32 1 0 32 2 0 32 3 0 32 3 2 32 4 2 32 4 0 32 5 0 32 6 0 32 6 2 32
8 0 2 32 1 2 32 2 2 32 3 0 32 4 0 32 5 0 32 5 2 32 6 0 32
8 0 2 32 1 0 32 2 2 32 3 2 32 4 2 32 5 0 32 6 0 32 6 2 32
7 0 0 32 0 2 32 1 2 32 2 2 32 3 0 32 4 2 32 5 2 32
6 0 0 32 2 0 32 2 2 32 3 2 32 4 2 32 5 0 32
7 0 0 32 1 0 32 2 0 32 4 0 32 4 2 32 5 2 32 6 2 32
5 0 0 32 1 2 32 2 0 32 3 0 32 4 0 32
6 0 2 32 1 2 32 2 0 32 3 2 32 4 0 32 5 0 32
6 1 2 32 2 2 32 3 2 32 4 0 32 5 2 32 6 2 32
7 0 0 32 0 2 32 3 2 32 4 2 32 5 2 32 6 0 32 6 2 32
5 1 2 32 2 0 32 2 2 32 5 2 32 6 2 32
5 0 0 32 1 2 32 3 2 32 4 0 32 4 2 32
8 0 2 32 1 0 32 1 2 32 2 0 32 3 2 32 5 2 32 6 0 32 6 2 32
8 0 2 32 2 2 32 3 0 32 3 2 32 4 0 32 5 2 32 6 0 32 6 2 32
7 0 2 32 2 2 32 4 2 32 5 0 32 5 2 32 6 0 32 6 2 32
6 0 0 32 0 2 32 1 0 32 1 2 32 2 2 32 4 2 32
9 1 0 32 1 2 32 2 0 32 2 2 32 3 0 32 3 2 32 4 2 32 6 2 32 6 3 32
9 0 0 32 3 0 32 3 2 32 4 0 32 4 2 32 5 0 32 5 2 32 6 2 32 6 3 32
0 0 0 0 0 0 0
62 0 0 0 0 0 0
0 0 0 0 0 0 0
60 0 0 0 0 0 0
52 60 60 0 0 0 0
52 60 52 60 60 0 0
0 0 0 0 0 0 0
56 0 0 0 0 0 0
24 56 56 0 0 0 0
40 24 24 56 56 0 0
24 32 40 24 24 56 0
0 48 24 32 40 24 0
32 40 0 48 24 32 48
40 16 32 40 0 48 24
0 0 0 0 0 0 0
48 0 0 0 0 0 0
48 48 48 0 0 0 0
16 48 48 48 48 0 0
48 0 16 48 48 48 0
0 32 48 0 16 48 0
32 16 0 32 48 0 32
16 32 32 16 0 32 48
32 16 16 32 32 16 0
48 32 32 16 16 32 0
0 48 48 32 32 16 16
32 0 0 48 48 32 16
0 16 32 0 0 48 48
16 16 0 16 32 0 32
48 0 16 16 0 16 32
16 16 48 0 16 16 16
0 0 0 0 0 0 0
32 0 0 0 0 0 0
32 32 32 0 0 0 0
32 32 32 32 32 0 0
32 0 32 32 32 32 0
0 0 32 0 32 32 0
0 32 0 0 32 0 0
32 0 0 32 0 0 32
0 32 32 0 0 32 0
32 0 0 32 32 0 0
0 32 32 0 0 32 32
0 0 0 32 32 0 32
0 32 0 0 0 32 32
32 32 0 32 0 0 0
32 0 32 32 0 32 0
32 32 32 0 32 32 32
32 0 32 32 32 0 0
0 0 32 0 32 32 0
32 0 0 0 32 0 0
32 0 32 0 0 0 32
32 0 32 0 32 0 0
32 32 32 0 32 0 0
0 0 32 32 32 0 32
0 32 0 0 32 32 0
0 32 0 32 0 0 32
32 0 0 32 0 32 0
32 32 32 0 0 32 0
32 0 32 32 32 0 0
32 32 32 0 32 32 0
0 32 32 32 32 0 0
0 0 0 32 32 32 0
32 32 0 0 0 32 0


==> anc/audit/random_tables/family1113_p2_a7.graph.log <==
processed 250000 found 439042
processed 500000 found 754067
processed 750000 found 954899
processed 1000000 found 1044230
round 1 classes 16347
round 2 classes 302282
round 3 classes 353101
round 4 classes 353101
{"p":2,"alpha":7,"states":1094665,"K":353101,"moore_rounds":4,"leading_zero_invariant":true,"seconds":3.64126}


==> anc/audit/random_tables/family1113_p2_a7.json <==
{
  "name": "family1113",
  "p": 2,
  "alpha": 7,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 1.0278681250019872,
  "datafile": "audit/random_tables/family1113_p2_a7.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 22,
    "3": 106,
    "4": 456,
    "5": 1667,
    "6": 5489,
    "7": 11841
  }
}

==> anc/audit/random_tables/family1113_p2_a7.txt <==
2 7 7 0
0 1 0 1 0 3 2
11 0 0 1 0 2 3 1 2 1 1 3 1 2 2 1 4 2 1 4 4 3 5 4 1 5 5 1 6 3 1 6 5 3
7 0 0 1 2 0 1 2 2 3 3 2 1 3 3 1 4 2 1 6 3 1
10 0 2 36 1 2 20 2 2 18 3 2 6 4 2 8 4 4 36 5 2 2 5 4 26 6 4 6 6 5 6
7 0 0 2 0 2 30 1 2 18 2 2 36 3 2 20 4 2 18 5 2 6
11 0 0 8 0 2 36 1 0 2 1 2 26 2 0 2 2 2 30 3 2 18 4 2 36 5 2 20 6 2 2 6 3 2
11 0 0 18 1 0 6 2 0 8 2 2 36 3 0 2 3 2 26 4 0 2 4 2 30 5 2 18 6 2 2 6 3 2
11 0 2 36 1 2 28 2 2 124 3 2 120 4 2 12 4 4 64 5 2 68 5 4 20 6 2 120 6 4 124 6 5 12
8 0 0 4 0 2 48 1 2 100 2 2 36 3 2 28 4 2 124 5 2 120 6 2 56
10 0 0 28 0 2 100 1 0 4 1 2 124 2 0 4 2 2 48 3 2 100 4 2 36 5 2 28 6 2 16
11 0 0 12 0 2 12 1 0 36 2 0 28 2 2 100 3 0 4 3 2 124 4 0 4 4 2 48 5 2 100 6 2 52
12 0 0 12 0 2 52 1 0 80 1 2 88 2 0 12 2 2 12 3 0 36 4 0 28 4 2 100 5 0 4 5 2 124 6 2 64
11 0 0 16 0 2 12 1 0 112 1 2 96 2 0 12 2 2 52 3 0 80 3 2 88 4 0 12 4 2 12 5 0 36
15 0 0 12 0 2 64 1 0 68 1 2 20 2 0 16 2 2 12 3 0 112 3 2 96 4 0 12 4 2 52 5 0 80 5 2 88 6 0 16 6 2 28 6 3 4
13 0 0 124 1 0 120 2 0 12 2 2 64 3 0 68 3 2 20 4 0 16 4 2 12 5 0 112 5 2 96 6 0 100 6 2 64 6 3 4
11 0 2 112 1 2 80 2 2 104 3 2 24 4 2 32 4 4 32 5 2 32 5 4 40 6 2 48 6 4 40 6 5 24
8 0 0 8 0 2 40 1 2 56 2 2 112 3 2 80 4 2 104 5 2 24 6 2 64
10 0 0 104 0 2 96 1 0 8 1 2 32 2 0 8 2 2 40 3 2 56 4 2 112 5 2 80 6 2 88
12 0 0 24 0 2 64 1 0 40 1 2 16 2 0 104 2 2 96 3 0 8 3 2 32 4 0 8 4 2 40 5 2 56 6 2 104
13 0 0 104 0 2 32 1 0 96 1 2 120 2 0 24 2 2 64 3 0 40 3 2 16 4 0 104 4 2 96 5 0 8 5 2 32 6 2 120
12 0 2 56 1 0 80 1 2 64 2 0 104 2 2 32 3 0 96 3 2 120 4 0 24 4 2 64 5 0 40 5 2 16 6 2 32
12 0 2 16 1 0 88 1 2 104 2 2 56 3 0 80 3 2 64 4 0 104 4 2 32 5 0 96 5 2 120 6 0 80 6 2 64
12 0 0 88 0 2 72 1 0 112 1 2 32 2 2 16 3 0 88 3 2 104 4 2 56 5 0 80 5 2 64 6 0 104 6 2 56
12 0 0 32 0 2 16 1 0 88 1 2 72 2 0 88 2 2 72 3 0 112 3 2 32 4 2 16 5 0 88 5 2 104 6 0 64
14 0 0 104 0 2 16 1 0 32 1 2 8 2 0 32 2 2 16 3 0 88 3 2 72 4 0 88 4 2 72 5 0 112 5 2 32 6 0 96 6 2 48
14 0 0 112 0 2 56 1 0 120 1 2 24 2 0 104 2 2 16 3 0 32 3 2 8 4 0 32 4 2 16 5 0 88 5 2 72 6 0 72 6 2 40
13 0 0 80 0 2 120 1 0 80 2 0 112 2 2 56 3 0 120 3 2 24 4 0 104 4 2 16 5 0 32 5 2 8 6 0 56 6 2 72
13 0 0 112 0 2 40 1 0 72 1 2 32 2 0 80 2 2 120 3 0 80 4 0 112 4 2 56 5 0 120 5 2 24 6 0 24 6 2 104
13 0 0 104 0 2 88 1 2 8 1 0 88 2 0 112 2 2 40 3 0 72 3 2 32 4 0 80 4 2 120 5 0 80 6 0 80 6 2 112
15 0 0 32 0 2 32 1 0 32 1 2 40 2 0 104 2 2 88 3 2 8 3 0 88 4 0 112 4 2 40 5 0 72 5 2 32 6 0 112 6 2 104 6 3 8
13 0 0 104 1 0 24 2 0 32 2 2 32 3 0 32 3 2 40 4 0 104 4 2 88 5 2 8 5 0 88 6 0 24 6 2 24 6 3 8
10 0 2 80 1 2 80 2 2 16 3 2 80 4 2 112 5 2 32 5 4 16 6 2 96 6 4 80 6 5 48
7 0 0 16 1 2 96 2 2 80 3 2 80 4 2 16 5 2 80 6 2 96
9 0 0 16 0 2 80 1 0 16 1 2 64 2 0 16 3 2 96 4 2 80 5 2 80 6 2 32
10 0 0 48 0 2 16 1 0 80 2 0 16 2 2 80 3 0 16 3 2 64 4 0 16 5 2 96 6 2 80
12 0 0 16 0 2 48 1 0 64 1 2 16 2 0 48 2 2 16 3 0 80 4 0 16 4 2 80 5 0 16 5 2 64 6 2 32
11 0 0 64 0 2 48 1 0 96 1 2 48 2 0 16 2 2 48 3 0 64 3 2 16 4 0 48 4 2 16 5 0 80
14 0 0 32 0 2 32 1 0 48 1 2 16 2 0 64 2 2 48 3 0 96 3 2 48 4 0 16 4 2 48 5 0 64 5 2 16 6 0 96 6 2 80
13 0 0 112 0 2 32 1 0 32 1 2 48 2 0 32 2 2 32 3 0 48 3 2 16 4 0 64 4 2 48 5 0 96 5 2 48 6 0 80
13 0 0 32 1 0 48 1 2 112 2 0 112 2 2 32 3 0 32 3 2 48 4 0 32 4 2 32 5 0 48 5 2 16 6 0 64 6 2 80
12 0 0 16 0 2 112 1 0 96 1 2 96 2 0 32 3 0 48 3 2 112 4 0 112 4 2 32 5 0 32 5 2 48 6 2 96
12 0 2 112 1 0 16 1 2 32 2 0 16 2 2 112 3 0 96 3 2 96 4 0 32 5 0 48 5 2 112 6 0 112 6 2 32
12 0 0 96 0 2 48 1 2 64 2 2 112 3 0 16 3 2 32 4 0 16 4 2 112 5 0 96 5 2 96 6 0 112 6 2 64
11 0 0 64 0 2 112 1 0 112 1 2 32 2 0 96 2 2 48 3 2 64 4 2 112 5 0 16 5 2 32 6 0 80
12 0 0 112 1 0 112 1 2 48 2 0 64 2 2 112 3 0 112 3 2 32 4 0 96 4 2 48 5 2 64 6 0 32 6 2 96
11 0 0 80 0 2 16 1 2 64 2 0 112 3 0 112 3 2 48 4 0 64 4 2 112 5 0 112 5 2 32 6 0 96
12 0 0 112 0 2 48 1 0 48 1 2 16 2 0 80 2 2 16 3 2 64 4 0 112 5 0 112 5 2 48 6 0 48 6 2 96
12 0 0 80 0 2 16 1 2 96 2 0 112 2 2 48 3 0 48 3 2 16 4 0 80 4 2 16 5 2 64 6 0 32 6 2 96
13 0 0 64 0 2 16 1 0 32 1 2 96 2 0 80 2 2 16 3 2 96 4 0 112 4 2 48 5 0 48 5 2 16 6 0 32 6 2 96
11 0 0 16 1 0 64 2 0 64 2 2 16 3 0 32 3 2 96 4 0 80 4 2 16 5 2 96 6 0 96 6 2 96
12 0 0 112 0 2 96 1 0 96 1 2 48 2 0 16 3 0 64 4 0 64 4 2 16 5 0 32 5 2 96 6 0 48 6 2 16
11 0 0 16 0 2 32 1 0 96 1 2 112 2 0 112 2 2 96 3 0 96 3 2 48 4 0 16 5 0 64 6 2 32
14 0 0 80 0 2 16 1 0 16 1 2 16 2 0 16 2 2 32 3 0 96 3 2 112 4 0 112 4 2 96 5 0 96 5 2 48 6 0 96 6 2 96
14 0 0 96 0 2 32 1 0 96 1 2 16 2 0 80 2 2 16 3 0 16 3 2 16 4 0 16 4 2 32 5 0 96 5 2 112 6 0 16 6 2 16
14 0 0 96 0 2 80 1 0 112 1 2 80 2 0 96 2 2 32 3 0 96 3 2 16 4 0 80 4 2 16 5 0 16 5 2 16 6 0 64 6 2 16
14 0 0 64 0 2 32 1 0 16 1 2 48 2 0 96 2 2 80 3 0 112 3 2 80 4 0 96 4 2 32 5 0 96 5 2 16 6 0 16 6 2 48
14 0 0 80 0 2 32 1 0 96 1 2 32 2 0 64 2 2 32 3 0 16 3 2 48 4 0 96 4 2 80 5 0 112 5 2 80 6 0 32 6 2 96
14 0 0 48 0 2 112 1 0 80 1 2 80 2 0 80 2 2 32 3 0 96 3 2 32 4 0 64 4 2 32 5 0 16 5 2 48 6 0 96 6 2 16
13 0 0 80 0 2 112 1 2 32 2 0 48 2 2 112 3 0 80 3 2 80 4 0 80 4 2 32 5 0 96 5 2 32 6 0 32 6 2 80
12 0 0 16 0 2 80 1 0 80 2 0 80 2 2 112 3 2 32 4 0 48 4 2 112 5 0 80 5 2 80 6 0 96 6 2 112
11 0 2 112 1 0 112 1 2 64 2 0 16 2 2 80 3 0 80 4 0 80 4 2 112 5 2 32 6 0 32 6 2 32
11 0 0 112 1 0 32 1 2 16 2 2 112 3 0 112 3 2 64 4 0 16 4 2 80 5 0 80 6 2 16 6 3 16
11 0 0 16 1 0 80 2 0 112 3 0 32 3 2 16 4 2 112 5 0 112 5 2 64 6 0 32 6 2 96 6 3 16
7 2 2 32 4 2 64 5 2 32 5 4 32 6 2 64 6 4 96 6 5 96
5 0 0 32 0 2 32 1 2 32 4 2 32 6 2 64
8 0 0 32 0 2 64 1 0 32 1 2 96 2 0 32 2 2 32 3 2 32 6 2 32
11 0 0 96 1 0 32 1 2 96 2 0 32 2 2 64 3 0 32 3 2 96 4 0 32 4 2 32 5 2 32 6 2 96
10 0 0 32 1 2 64 2 0 96 3 0 32 3 2 96 4 0 32 4 2 64 5 0 32 5 2 96 6 2 32
8 0 2 96 1 0 64 1 2 96 2 0 32 3 2 64 4 0 96 5 0 32 5 2 96
10 0 0 64 1 0 96 1 2 32 2 2 96 3 0 64 3 2 96 4 0 32 5 2 64 6 0 64 6 2 64
11 0 0 96 0 2 32 1 0 64 2 0 64 3 0 96 3 2 32 4 2 96 5 0 64 5 2 96 6 0 32 6 2 32
11 0 0 64 0 2 64 1 0 96 1 2 64 2 0 96 2 2 32 3 0 64 4 0 64 5 0 96 5 2 32 6 2 64
10 0 0 32 1 0 64 1 2 64 2 0 64 2 2 64 3 0 96 3 2 64 4 0 96 4 2 32 5 0 64
11 0 2 32 1 0 32 2 0 32 3 0 64 3 2 64 4 0 64 4 2 64 5 0 96 5 2 64 6 0 96 6 2 96
10 0 0 64 0 2 32 1 2 32 2 2 32 3 0 32 4 0 32 5 0 64 5 2 64 6 0 96 6 2 32
9 0 2 96 1 0 96 2 0 64 2 2 32 3 2 32 4 2 32 5 0 32 6 0 32 6 2 96
10 0 0 96 0 2 96 1 0 96 1 2 32 2 2 96 3 0 96 4 0 64 4 2 32 5 2 32 6 0 64
10 0 0 96 1 2 64 2 0 96 2 2 96 3 0 96 3 2 32 4 2 96 5 0 96 6 0 64 6 2 96
12 0 0 96 0 2 64 1 0 96 1 2 96 2 0 96 3 2 64 4 0 96 4 2 96 5 0 96 5 2 32 6 0 96 6 2 96
11 0 0 96 0 2 64 1 2 96 2 0 96 2 2 64 3 0 96 3 2 96 4 0 96 5 2 64 6 0 64 6 2 96
10 0 2 96 1 2 32 2 0 96 2 2 64 3 2 96 4 0 96 4 2 64 5 0 96 5 2 96 6 0 64
9 0 0 32 0 2 96 1 0 64 1 2 96 2 2 96 3 2 32 4 0 96 4 2 64 5 2 96
11 0 0 96 0 2 96 1 2 32 2 0 32 2 2 96 3 0 64 3 2 96 4 2 96 5 2 32 6 0 96 6 2 64
11 0 0 32 0 2 32 1 2 32 2 0 96 2 2 96 3 2 32 4 0 32 4 2 96 5 0 64 5 2 96 6 0 64
12 0 0 32 0 2 64 1 0 96 1 2 32 2 0 32 2 2 32 3 2 32 4 0 96 4 2 96 5 2 32 6 0 64 6 2 64
10 1 0 64 2 0 32 2 2 64 3 0 96 3 2 32 4 0 32 4 2 32 5 2 32 6 0 96 6 2 64
10 0 0 64 0 2 32 1 0 32 1 2 96 3 0 64 4 0 32 4 2 64 5 0 96 5 2 32 6 2 32
9 0 0 64 1 0 96 1 2 96 2 0 64 2 2 32 3 0 32 3 2 96 5 0 64 6 0 96
13 0 0 96 0 2 96 1 0 64 1 2 64 2 0 64 3 0 96 3 2 96 4 0 64 4 2 32 5 0 32 5 2 96 6 0 64 6 2 64
10 0 0 96 1 0 96 2 0 96 2 2 96 3 0 64 3 2 64 4 0 64 5 0 96 5 2 96 6 2 32
11 0 0 96 0 2 64 1 2 96 2 0 96 3 0 96 4 0 96 4 2 96 5 0 64 5 2 64 6 0 64 6 2 32
10 0 0 32 0 2 64 1 0 96 1 2 64 2 0 96 2 2 64 3 2 96 4 0 96 5 0 96 6 2 96
13 0 0 64 0 2 96 1 0 32 1 2 64 2 0 32 2 2 64 3 0 96 3 2 64 4 0 96 4 2 64 5 2 96 6 0 64 6 2 64
12 0 0 64 0 2 64 1 0 64 2 0 64 2 2 96 3 0 32 3 2 64 4 0 32 4 2 64 5 0 96 5 2 64 6 0 64
11 0 0 32 0 2 96 1 0 32 2 0 64 2 2 64 3 0 64 4 0 64 4 2 96 5 0 32 5 2 64 6 2 64
10 0 0 64 0 2 64 1 0 96 1 2 32 2 0 32 2 2 96 3 0 32 4 0 64 4 2 64 5 0 64
11 0 0 96 0 2 64 1 0 96 1 2 64 2 0 64 2 2 64 3 0 96 3 2 32 4 0 32 4 2 96 5 0 32
12 0 2 96 1 0 64 2 0 96 2 2 64 3 0 96 3 2 64 4 0 64 4 2 64 5 0 96 5 2 32 6 0 32 6 2 32
11 0 0 64 0 2 32 1 2 96 2 2 96 3 0 64 4 0 96 4 2 64 5 0 96 5 2 64 6 0 32 6 2 32
11 0 0 64 0 2 96 1 0 64 1 2 96 2 0 64 2 2 32 3 2 96 4 2 96 5 0 64 6 0 96 6 2 96
12 0 0 96 0 2 32 1 2 32 2 0 64 2 2 96 3 0 64 3 2 96 4 0 64 4 2 32 5 2 96 6 0 64 6 2 64
11 0 0 64 0 2 64 1 0 64 1 2 32 2 0 96 2 2 32 3 2 32 4 0 64 4 2 96 5 0 64 5 2 96
10 0 0 96 1 2 32 2 0 64 2 2 64 3 0 64 3 2 32 4 0 96 4 2 32 5 2 32 6 0 96
10 0 0 64 1 0 96 1 2 32 2 0 96 3 2 32 4 0 64 4 2 64 5 0 64 5 2 32 6 2 64
10 0 0 64 0 2 96 1 0 96 1 2 32 2 0 64 3 0 96 3 2 32 4 0 96 5 2 32 6 0 64
12 0 0 96 0 2 32 1 0 64 2 0 64 2 2 96 3 0 96 3 2 32 4 0 64 5 0 96 5 2 32 6 0 96 6 2 64
12 0 0 32 0 2 32 1 0 64 1 2 96 2 0 96 2 2 32 3 0 64 4 0 64 4 2 96 5 0 96 5 2 32 6 0 32
11 0 2 32 0 0 96 1 0 32 2 0 32 2 2 32 3 0 64 3 2 96 4 0 96 4 2 32 5 0 64 6 0 32
13 0 0 32 0 2 64 1 0 96 1 2 32 2 2 32 2 0 96 3 0 32 4 0 32 4 2 32 5 0 64 5 2 96 6 0 64 6 2 64
11 0 2 32 1 0 32 2 0 32 2 2 64 3 0 96 3 2 32 4 2 32 4 0 96 5 0 32 6 0 32 6 2 96
11 0 2 96 1 0 64 1 2 32 2 2 32 3 0 32 4 0 32 4 2 64 5 0 96 5 2 32 6 0 96 6 2 64
11 0 0 64 0 2 32 1 0 32 1 2 64 2 2 96 3 0 64 3 2 32 4 2 32 5 0 32 6 0 32 6 2 96
11 0 0 96 0 2 32 1 0 64 1 2 32 2 0 64 2 2 32 3 0 32 3 2 64 4 2 96 5 0 64 5 2 32
9 0 0 96 2 0 96 2 2 32 3 0 64 3 2 32 4 0 64 4 2 32 5 0 32 5 2 64
10 0 0 32 0 2 64 1 0 96 2 0 96 4 0 96 4 2 32 5 0 64 5 2 32 6 0 64 6 2 32
7 0 0 96 0 2 64 1 2 32 2 0 32 2 2 64 3 0 96 4 0 96
10 0 2 32 1 2 96 2 0 96 2 2 64 3 2 32 4 0 32 4 2 64 5 0 96 6 0 64 6 2 64
10 0 0 64 0 2 64 1 0 64 1 2 96 2 2 32 3 2 96 4 0 96 4 2 64 5 2 32 6 2 96
10 0 0 32 0 2 32 2 0 64 2 2 64 3 0 64 3 2 96 4 2 32 5 2 96 6 0 96 6 2 32
11 0 2 64 1 0 64 1 2 32 2 0 32 2 2 32 4 0 64 4 2 64 5 0 64 5 2 96 6 0 64 6 2 32
9 0 0 32 0 2 64 1 2 96 2 2 64 3 0 64 3 2 32 4 0 32 4 2 32 6 2 64
12 0 0 64 0 2 96 1 0 32 1 2 96 2 0 32 2 2 64 3 2 96 4 2 64 5 0 64 5 2 32 6 0 96 6 2 32
10 0 2 96 2 0 64 2 2 96 3 0 32 3 2 96 4 0 32 4 2 64 5 2 96 6 0 96 6 2 96
8 0 2 32 2 2 96 4 0 64 4 2 96 5 0 32 5 2 96 6 0 96 6 2 32
7 0 0 96 0 2 96 1 0 32 1 2 32 2 2 32 4 2 96 6 2 64
11 0 0 64 1 0 32 1 2 32 2 0 96 2 2 96 3 0 32 3 2 32 4 2 32 6 0 64 6 2 96 6 3 32
11 0 0 32 2 0 64 3 0 32 3 2 32 4 0 96 4 2 96 5 0 32 5 2 32 6 0 64 6 2 32 6 3 32
9 0 2 64 1 2 64 2 2 64 3 2 64 4 2 64 5 2 64 5 4 64 6 4 64 6 5 64
6 0 0 64 1 2 64 2 2 64 3 2 64 4 2 64 5 2 64
8 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 3 2 64 4 2 64 5 2 64
11 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 5 2 64 6 2 64
10 0 0 64 0 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64
8 0 2 64 1 2 64 2 0 64 2 2 64 4 0 64 4 2 64 5 0 64 5 2 64
7 1 0 64 1 2 64 2 2 64 3 2 64 4 0 64 4 2 64 6 2 64
6 0 0 64 3 0 64 3 2 64 4 2 64 5 2 64 6 0 64
5 1 0 64 2 0 64 5 0 64 5 2 64 6 2 64
5 0 0 64 0 2 64 1 2 64 3 0 64 4 0 64
8 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 5 0 64 6 0 64
8 0 2 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64 6 0 64
7 0 2 64 1 0 64 2 2 64 4 2 64 5 0 64 5 2 64 6 0 64
5 0 0 64 1 0 64 2 2 64 3 0 64 4 2 64
7 0 0 64 0 2 64 1 2 64 2 0 64 3 0 64 4 2 64 5 0 64
9 0 0 64 0 2 64 1 0 64 2 0 64 2 2 64 3 2 64 4 0 64 5 0 64 6 0 64
9 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 2 64
7 0 2 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64
5 0 0 64 2 2 64 4 0 64 4 2 64 5 2 64
5 0 0 64 2 0 64 4 2 64 6 0 64 6 2 64
3 0 0 64 2 0 64 4 0 64
5 0 0 64 0 2 64 1 0 64 2 0 64 4 0 64
6 2 0 64 2 2 64 3 0 64 4 0 64 6 0 64 6 2 64
7 0 2 64 1 0 64 1 2 64 4 0 64 4 2 64 5 0 64 6 2 64
7 1 0 64 1 2 64 2 2 64 3 0 64 3 2 64 6 0 64 6 2 64
7 0 0 64 1 2 64 3 0 64 3 2 64 4 2 64 5 0 64 5 2 64
8 0 0 64 0 2 64 1 0 64 2 0 64 3 2 64 5 0 64 5 2 64 6 2 64
9 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 5 2 64 6 2 64
11 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 6 2 64
9 0 2 64 1 0 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64
8 1 2 64 2 2 64 3 0 64 4 0 64 4 2 64 5 0 64 5 2 64 6 2 64
6 0 0 64 1 0 64 1 2 64 3 2 64 4 2 64 5 0 64
7 1 0 64 1 2 64 2 0 64 3 0 64 3 2 64 5 2 64 6 2 64
9 0 0 64 0 2 64 1 0 64 1 2 64 3 0 64 3 2 64 4 0 64 5 0 64 5 2 64
8 0 2 64 2 0 64 2 2 64 3 0 64 3 2 64 5 0 64 5 2 64 6 0 64
8 0 2 64 1 2 64 2 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 0 64
5 0 2 64 2 2 64 3 2 64 4 2 64 6 0 64
5 0 0 64 1 2 64 2 2 64 4 2 64 5 2 64
3 2 0 64 3 2 64 4 2 64
7 0 0 64 0 2 64 1 2 64 4 0 64 5 2 64 6 0 64 6 2 64
4 1 0 64 2 0 64 2 2 64 3 2 64
6 0 2 64 1 0 64 3 0 64 4 0 64 4 2 64 5 2 64
7 0 0 64 1 2 64 2 2 64 3 0 64 5 0 64 6 0 64 6 2 64
8 0 0 64 1 2 64 2 0 64 3 2 64 4 2 64 5 0 64 6 0 64 6 2 64
8 0 0 64 1 0 64 2 0 64 3 2 64 4 0 64 5 2 64 6 0 64 6 2 64
7 0 0 64 0 2 64 1 0 64 2 0 64 3 0 64 4 0 64 5 2 64
9 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 5 0 64 6 0 64
10 0 2 64 1 2 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64 6 0 64 6 2 64
8 0 2 64 1 0 64 2 2 64 3 2 64 4 2 64 5 0 64 5 2 64 6 0 64
6 0 0 64 1 2 64 2 2 64 3 0 64 4 2 64 5 2 64
7 0 0 64 0 2 64 1 2 64 2 0 64 3 2 64 4 2 64 5 0 64
10 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 5 2 64 6 2 64
10 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64
9 0 2 64 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64
6 2 2 64 3 2 64 4 0 64 4 2 64 5 2 64 6 2 64
4 0 0 64 4 2 64 5 2 64 6 0 64
2 2 0 64 6 2 64
4 0 0 64 0 2 64 1 2 64 4 0 64
6 0 2 64 1 0 64 2 0 64 2 2 64 3 2 64 6 0 64
7 0 2 64 2 2 64 3 0 64 4 0 64 4 2 64 5 2 64 6 0 64
6 0 2 64 1 2 64 2 2 64 4 2 64 5 0 64 6 0 64
5 0 0 64 1 0 64 2 2 64 3 2 64 4 2 64
8 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 3 0 64 4 2 64 5 2 64
10 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 5 0 64 6 2 64
9 0 0 64 0 2 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64
6 0 2 64 2 0 64 2 2 64 4 0 64 4 2 64 5 2 64
6 0 0 64 1 0 64 1 2 64 2 2 64 4 0 64 4 2 64
9 0 0 64 1 0 64 1 2 64 2 0 64 3 0 64 3 2 64 4 2 64 6 0 64 6 2 64
8 0 0 64 1 0 64 2 0 64 3 0 64 3 2 64 4 0 64 5 0 64 5 2 64
8 0 0 64 0 2 64 1 2 64 2 0 64 3 0 64 4 0 64 5 0 64 5 2 64
8 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 5 0 64 6 0 64 6 2 64
8 0 2 64 1 0 64 1 2 64 3 2 64 4 0 64 4 2 64 5 2 64 6 2 64
6 2 2 64 3 0 64 3 2 64 5 2 64 6 0 64 6 2 64
5 0 0 64 1 0 64 4 2 64 5 0 64 5 2 64
5 0 0 64 0 2 64 2 0 64 3 0 64 6 2 64
8 0 0 64 0 2 64 1 0 64 2 0 64 2 2 64 4 0 64 5 0 64 6 2 64
9 0 0 64 0 2 64 1 0 64 2 0 64 2 2 64 3 0 64 4 0 64 4 2 64 6 2 64
8 0 2 64 1 0 64 2 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 0 64
7 0 0 64 1 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 0 64
6 0 0 64 2 0 64 3 0 64 4 2 64 5 0 64 6 2 64
5 0 0 64 1 2 64 2 0 64 4 0 64 5 0 64
6 0 0 64 0 2 64 1 0 64 2 0 64 3 2 64 4 0 64
8 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 5 2 64
10 0 2 64 1 0 64 1 2 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64 6 0 64
8 0 2 64 1 2 64 2 2 64 3 0 64 3 2 64 4 2 64 5 0 64 5 2 64
6 0 0 64 2 2 64 3 2 64 4 2 64 5 0 64 5 2 64
5 1 0 64 2 0 64 4 2 64 5 2 64 6 0 64
6 0 0 64 0 2 64 3 0 64 4 0 64 6 0 64 6 2 64
5 1 2 64 2 0 64 2 2 64 5 0 64 6 0 64
4 0 2 64 3 2 64 4 0 64 4 2 64
5 0 0 64 2 2 64 5 2 64 6 0 64 6 2 64
6 0 0 64 1 0 64 2 0 64 4 2 64 6 0 64 6 2 64
6 0 0 64 2 0 64 3 0 64 4 0 64 6 0 64 6 2 64
7 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 4 0 64 5 0 64
7 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 6 0 64 6 2 64
6 0 2 64 1 2 64 4 0 64 4 2 64 5 0 64 5 2 64
6 1 0 64 1 2 64 2 2 64 3 2 64 6 0 64 6 2 64
7 0 0 64 1 0 64 1 2 64 3 0 64 3 2 64 4 2 64 5 2 64
9 0 0 64 0 2 64 1 0 64 2 0 64 3 0 64 3 2 64 5 0 64 5 2 64 6 2 64
10 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 5 0 64 5 2 64 6 2 64
11 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 6 2 64
8 0 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64
6 1 2 64 2 2 64 4 0 64 4 2 64 5 0 64 5 2 64
5 0 0 64 1 0 64 3 2 64 4 2 64 6 0 64
5 1 0 64 1 2 64 2 0 64 3 0 64 5 2 64
8 0 0 64 0 2 64 1 0 64 1 2 64 3 0 64 3 2 64 4 0 64 5 0 64
8 0 2 64 2 0 64 2 2 64 3 0 64 3 2 64 5 0 64 5 2 64 6 0 64
7 0 2 64 2 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 0 64
4 0 2 64 2 2 64 4 2 64 6 0 64
3 0 0 64 2 2 64 4 2 64
5 0 0 64 0 2 64 2 0 64 4 2 64 6 2 64
7 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 4 0 64 6 0 64
9 0 0 64 0 2 64 1 0 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 6 2 64
7 0 2 64 2 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 2 64
6 0 0 64 1 0 64 2 2 64 4 0 64 4 2 64 5 0 64
8 0 0 64 1 0 64 1 2 64 2 0 64 3 0 64 4 2 64 6 0 64 6 2 64
7 0 0 64 1 2 64 2 0 64 3 0 64 3 2 64 4 0 64 5 0 64
8 0 0 64 0 2 64 1 2 64 2 0 64 3 2 64 4 0 64 5 0 64 5 2 64
9 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 5 2 64 6 0 64 6 2 64
9 0 2 64 1 0 64 1 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64 6 2 64
8 1 2 64 2 2 64 3 0 64 3 2 64 5 0 64 5 2 64 6 0 64 6 2 64
6 0 0 64 1 0 64 3 2 64 4 2 64 5 0 64 5 2 64
8 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 3 0 64 5 2 64 6 2 64
10 0 0 64 0 2 64 1 0 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 5 0 64 6 2 64
10 0 0 64 0 2 64 2 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 0 64 5 2 64 6 2 64
7 0 2 64 1 0 64 2 0 64 2 2 64 4 0 64 4 2 64 5 0 64
9 0 0 64 1 0 64 1 2 64 2 2 64 3 0 64 4 0 64 4 2 64 6 2 64 6 3 64
9 0 0 64 1 0 64 2 0 64 3 0 64 3 2 64 4 2 64 5 0 64 6 0 64 6 3 64
0 0 0 0 0 0 0
126 0 0 0 0 0 0
0 0 0 0 0 0 0
124 0 0 0 0 0 0
116 124 124 0 0 0 0
116 124 116 124 124 0 0
0 0 0 0 0 0 0
120 0 0 0 0 0 0
88 120 120 0 0 0 0
104 88 88 120 120 0 0
88 32 104 88 88 120 0
64 112 88 32 104 88 0
96 40 64 112 88 32 112
104 80 96 40 64 112 24
0 0 0 0 0 0 0
112 0 0 0 0 0 0
112 112 112 0 0 0 0
80 48 112 112 112 0 0
112 64 80 48 112 112 0
64 32 112 64 80 48 0
96 80 64 32 112 64 32
16 96 96 80 64 32 48
96 80 16 96 96 80 64
112 32 96 80 16 96 0
0 112 112 32 96 80 16
32 0 0 112 112 32 16
64 16 32 0 0 112 48
16 16 64 16 32 0 96
112 0 16 16 64 16 32
16 80 112 0 16 16 80
0 0 0 0 0 0 0
96 0 0 0 0 0 0
96 96 96 0 0 0 0
32 96 96 96 96 0 0
96 0 32 96 96 96 0
0 64 96 0 32 96 0
64 32 0 64 96 0 64
32 64 64 32 0 64 96
64 32 32 64 64 32 0
96 64 64 32 32 64 0
0 96 96 64 64 32 32
64 0 0 96 96 64 32
0 32 64 0 0 96 96
32 32 0 32 64 0 64
32 0 32 32 0 32 64
32 32 32 0 32 32 32
32 0 32 32 32 0 64
0 0 32 0 32 32 64
96 64 0 0 32 0 0
32 0 96 64 0 0 32
96 0 32 0 96 64 64
96 32 96 0 32 0 64
0 64 96 32 96 0 32
64 96 0 64 96 32 0
64 32 64 96 0 64 32
32 64 64 32 64 96 64
32 32 32 64 64 32 0
32 0 32 32 32 64 64
96 32 32 0 32 32 0
64 96 96 32 32 0 64
64 64 64 96 96 32 64
96 96 64 64 64 96 0
0 0 0 0 0 0 0
64 0 0 0 0 0 0
64 64 64 0 0 0 0
64 64 64 64 64 0 0
64 0 64 64 64 64 0
0 0 64 0 64 64 0
0 64 0 0 64 0 0
64 0 0 64 0 0 64
0 64 64 0 0 64 0
64 0 0 64 64 0 0
0 64 64 0 0 64 64
0 0 0 64 64 0 64
0 64 0 0 0 64 64
64 64 0 64 0 0 0
64 0 64 64 0 64 0
64 64 64 0 64 64 64
64 0 64 64 64 0 0
0 0 64 0 64 64 0
64 0 0 0 64 0 0
64 0 64 0 0 0 64
64 0 64 0 64 0 0
64 64 64 0 64 0 0
0 0 64 64 64 0 64
0 64 0 0 64 64 0
0 64 0 64 0 0 64
64 0 0 64 0 64 0
64 64 64 0 0 64 0
64 0 64 64 64 0 0
64 64 64 0 64 64 0
0 64 64 64 64 0 0
0 0 0 64 64 64 0
64 64 0 0 0 64 0
0 64 64 64 0 0 0
64 64 0 64 64 64 0
0 0 64 64 0 64 64
0 0 0 0 64 64 64
0 0 0 0 0 0 64
64 0 0 0 0 0 0
0 0 64 0 0 0 0
64 0 0 0 64 0 64
0 64 64 0 0 0 0
0 64 0 64 64 0 0
64 0 0 64 0 64 64
64 0 64 0 0 64 64
64 64 64 0 64 0 64
64 64 64 64 64 0 0
0 64 64 64 64 64 64
0 0 0 64 64 64 64
0 64 0 0 0 64 64
64 0 0 64 0 0 0
64 0 64 0 0 64 0
64 64 64 0 64 0 0
64 0 64 64 64 0 0
0 0 64 0 64 64 0
0 0 0 0 64 0 0
64 0 0 0 0 0 64
0 0 64 0 0 0 0
64 0 0 0 64 0 0
0 64 64 0 0 0 64
0 0 0 64 64 0 64
0 0 0 0 0 64 64
64 64 0 0 0 0 0
64 64 64 64 0 0 0
64 0 64 64 64 64 0


==> anc/audit/random_tables/family1113_p2_input.json <==
{
  "name": "family1113",
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "h": [
    2,
    4
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "2/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "-1/3",
        "0",
        "-2/3",
        "-4/3",
        "0",
        "-1/3",
        "-2/3",
        "-4/3",
        "0",
        "0",
        "0",
        "-2/3",
        "-1/3"
      ],
      "mu": [
        "0",
        "1/3",
        "-2/3"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "lambda": [
        "0",
        "-1",
        "-4",
        "-2",
        "0",
        "0",
        "-1",
        "-2",
        "0",
        "0",
        "0",
        "-2",
        "0",
        "-1"
      ],
      "mu": [
        "0",
        "-3",
        "2"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/2",
        "2",
        "1",
        "0",
        "0",
        "1/2",
        "1",
        "0",
        "0",
        "1/2",
        "1",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3/2",
        "-1"
      ]
    },
    {
      "u": [
        0,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/4",
        "1",
        "1/2",
        "0",
        "0",
        "1/4",
        "1/2",
        "0",
        "0",
        "1/4",
        "1/2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3/4",
        "-1/2"
      ]
    },
    {
      "u": [
        0,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/6",
        "2/3",
        "1/3",
        "0",
        "0",
        "1/6",
        "1/3",
        "0",
        "0",
        "1/6",
        "1/3",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "1/2",
        "-1/3"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "lambda": [
        "0",
        "-1/2",
        "0",
        "-1",
        "-2",
        "0",
        "-1/2",
        "-1",
        "-2",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "1/2",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "4",
        "2",
        "0",
        "0",
        "1",
        "2",
        "0",
        "0",
        "1",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3",
        "-2"
      ]
    },
    {
      "u": [
        1,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/3",
        "4/3",
        "2/3",
        "0",
        "0",
        "1/3",
        "2/3",
        "0",
        "0",
        "1/3",
        "2/3",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "1",
        "-2/3"
      ]
    },
    {
      "u": [
        2,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "0",
        "2",
        "4",
        "2",
        "3",
        "4",
        "6",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "2"
      ]
    },
    {
      "u": [
        2,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        2,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        2,
        3
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        2,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "4",
        "2",
        "0",
        "2",
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "2",
        "-2"
      ]
    }
  ]
}

==> anc/audit/random_tables/family1113_p2_results.json <==
[
  {
    "K": 14,
    "states": 14,
    "moore_rounds": 4,
    "seconds": 0.000282275999779813,
    "degree_box": [
      2,
      3
    ],
    "name": "family1113",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 33,
    "passed": true
  },
  {
    "K": 61,
    "states": 69,
    "moore_rounds": 3,
    "seconds": 0.0066417400012142025,
    "degree_box": [
      4,
      7
    ],
    "name": "family1113",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 2051,
    "passed": true
  },
  {
    "K": 264,
    "states": 360,
    "moore_rounds": 3,
    "seconds": 0.2799452500003099,
    "degree_box": [
      8,
      13
    ],
    "name": "family1113",
    "p": 2,
    "alpha": 3,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 131079,
    "passed": true
  }
]

==> anc/audit/random_tables/family357-1_p2_a1.graph.log <==
round 1 classes 4
round 2 classes 11
round 3 classes 14
round 4 classes 14
{"p":2,"alpha":1,"states":14,"K":14,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.00607434}


==> anc/audit/random_tables/family357-1_p2_a1.json <==
{
  "name": "family357-1",
  "p": 2,
  "alpha": 1,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      -1
    ],
    [
      [
        2,
        4
      ],
      10
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      3
    ],
    [
      [
        2,
        1
      ],
      7
    ],
    [
      [
        2,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      5
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.04525202500008163,
  "datafile": "audit/random_tables/family357-1_p2_a1.txt",
  "delta_nonzero": {
    "1": 5
  }
}

==> anc/audit/random_tables/family357-1_p2_a1.txt <==
2 1 7 0
0 1 0 1 0 1 0
11 0 0 1 0 2 1 1 2 1 1 3 1 2 2 1 4 2 1 4 4 1 5 4 1 5 5 1 6 3 1 6 5 1
7 0 0 1 2 0 1 2 2 1 3 2 1 3 3 1 4 2 1 6 3 1


==> anc/audit/random_tables/family357-1_p2_a2.graph.log <==
round 1 classes 16
round 2 classes 61
round 3 classes 61
{"p":2,"alpha":2,"states":82,"K":61,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.00547351}


==> anc/audit/random_tables/family357-1_p2_a2.json <==
{
  "name": "family357-1",
  "p": 2,
  "alpha": 2,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      -1
    ],
    [
      [
        2,
        4
      ],
      10
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      3
    ],
    [
      [
        2,
        1
      ],
      7
    ],
    [
      [
        2,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      5
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.04412524500003201,
  "datafile": "audit/random_tables/family357-1_p2_a2.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 17
  }
}

==> anc/audit/random_tables/family357-1_p2_a2.txt <==
2 2 7 0
0 1 0 3 0 3 2
11 0 0 1 0 2 3 1 2 3 1 3 1 2 2 3 4 2 1 4 4 3 5 4 3 5 5 1 6 3 1 6 5 3
7 0 0 3 2 0 1 2 2 3 3 2 3 3 3 1 4 2 3 6 3 3
6 0 2 2 1 2 2 3 2 2 4 2 2 5 2 2 6 5 2
6 0 0 2 0 2 2 1 2 2 2 2 2 3 2 2 5 2 2
8 0 0 2 1 0 2 2 0 2 2 2 2 3 2 2 4 2 2 5 2 2 6 3 2
7 1 0 2 2 0 2 3 0 2 4 0 2 4 2 2 5 2 2 6 3 2
0 0 0 0 0 0 0
2 0 0 0 0 0 0


==> anc/audit/random_tables/family357-1_p2_a3.graph.log <==
round 1 classes 64
round 2 classes 266
round 3 classes 266
{"p":2,"alpha":3,"states":456,"K":266,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.0054776}


==> anc/audit/random_tables/family357-1_p2_a3.json <==
{
  "name": "family357-1",
  "p": 2,
  "alpha": 3,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      -1
    ],
    [
      [
        2,
        4
      ],
      10
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      3
    ],
    [
      [
        2,
        1
      ],
      7
    ],
    [
      [
        2,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      5
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.045297151998966,
  "datafile": "audit/random_tables/family357-1_p2_a3.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 22,
    "3": 53
  }
}

==> anc/audit/random_tables/family357-1_p2_a3.txt <==
2 3 7 0
0 1 0 3 0 7 2
11 0 0 1 0 2 7 1 2 7 1 3 5 2 2 3 4 2 1 4 4 7 5 4 7 5 5 5 6 3 1 6 5 7
7 0 0 3 2 0 1 2 2 7 3 2 7 3 3 5 4 2 3 6 3 3
9 0 2 6 1 2 6 3 2 6 4 4 4 4 2 6 5 2 6 5 5 4 6 4 4 6 5 2
6 0 0 6 0 2 2 1 2 2 2 2 6 3 2 6 5 2 6
11 0 2 4 0 0 6 1 0 6 1 3 4 2 0 6 2 2 2 3 2 2 4 2 6 5 2 6 6 2 4 6 3 6
10 1 0 6 2 2 4 2 0 6 3 0 6 3 3 4 4 0 6 4 2 2 5 2 2 6 2 4 6 3 2
7 1 2 4 3 2 4 4 2 4 4 4 4 5 2 4 6 2 4 6 5 4
3 0 0 4 3 2 4 5 2 4
3 1 0 4 2 0 4 5 2 4
5 0 2 4 1 0 4 3 0 4 4 0 4 6 2 4
4 1 0 4 2 2 4 3 0 4 5 0 4
4 0 0 4 3 0 4 4 2 4 5 0 4
7 0 0 4 0 2 4 1 0 4 2 0 4 5 0 4 6 0 4 6 3 4
7 1 0 4 2 0 4 2 2 4 3 0 4 4 0 4 6 2 4 6 3 4
0 0 0 0 0 0 0
2 0 0 0 0 0 0
0 0 0 0 0 0 0
4 0 0 0 0 0 0
0 4 4 0 0 0 0
0 4 0 4 4 0 0


==> anc/audit/random_tables/family357-1_p2_a4.graph.log <==
round 1 classes 256
round 2 classes 1314
round 3 classes 1345
round 4 classes 1345
{"p":2,"alpha":4,"states":2844,"K":1345,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.00997727}


==> anc/audit/random_tables/family357-1_p2_a4.json <==
{
  "name": "family357-1",
  "p": 2,
  "alpha": 4,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      -1
    ],
    [
      [
        2,
        4
      ],
      10
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      3
    ],
    [
      [
        2,
        1
      ],
      7
    ],
    [
      [
        2,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      5
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.054688503998477245,
  "datafile": "audit/random_tables/family357-1_p2_a4.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 23,
    "3": 84,
    "4": 227
  }
}

==> anc/audit/random_tables/family357-1_p2_a4.txt <==
2 4 7 0
0 1 0 3 0 15 10
11 0 0 1 0 2 15 1 2 7 1 3 5 2 2 3 4 2 1 4 4 15 5 4 7 5 5 5 6 3 1 6 5 15
7 0 0 3 2 0 1 2 2 15 3 2 7 3 3 5 4 2 3 6 3 3
10 0 2 14 1 2 14 3 2 14 4 2 6 4 4 12 5 2 14 5 4 8 5 5 4 6 4 4 6 5 10
6 0 0 6 0 2 2 1 2 2 2 2 14 3 2 14 5 2 14
12 0 0 6 0 2 12 1 0 14 1 2 8 1 3 4 2 0 6 2 2 2 3 2 2 4 2 14 5 2 14 6 2 12 6 3 6
11 1 0 14 2 0 6 2 2 12 3 0 14 3 2 8 3 3 4 4 0 6 4 2 2 5 2 2 6 2 4 6 3 2
9 1 2 12 3 2 4 4 2 12 4 4 4 5 2 12 5 5 8 6 2 12 6 4 8 6 5 12
4 0 0 12 0 2 8 3 2 12 5 2 4
6 0 0 8 0 2 8 1 0 12 2 0 12 2 2 8 5 2 12
10 0 0 8 0 2 4 1 0 4 1 2 8 2 0 8 2 2 8 3 0 12 4 0 12 4 2 8 6 2 4
11 0 0 8 0 2 8 1 0 4 1 2 8 2 0 8 2 2 4 3 0 4 3 2 8 4 0 8 4 2 8 5 0 12
10 0 0 12 2 0 8 2 2 8 3 0 4 3 2 8 4 0 8 4 2 4 5 0 4 5 2 8 6 2 8
12 0 0 12 0 2 4 1 0 12 1 3 8 2 0 12 4 0 8 4 2 8 5 0 4 5 2 8 6 0 4 6 2 8 6 3 4
9 1 0 4 2 0 12 2 2 4 3 0 12 3 3 8 4 0 12 6 0 8 6 2 12 6 3 12
8 1 2 8 2 2 8 3 2 8 4 4 8 5 4 8 6 2 8 6 4 8 6 5 8
5 0 0 8 3 2 8 4 2 8 5 2 8 6 2 8
3 1 0 8 2 0 8 5 2 8
5 0 2 8 1 0 8 1 2 8 3 0 8 4 0 8
6 1 0 8 2 2 8 3 0 8 3 2 8 5 0 8 6 2 8
7 0 0 8 0 2 8 1 2 8 3 0 8 4 2 8 5 0 8 5 2 8
6 1 0 8 2 0 8 2 2 8 3 2 8 5 0 8 6 0 8
6 0 2 8 1 0 8 3 0 8 4 0 8 4 2 8 5 2 8
7 0 0 8 1 0 8 1 2 8 2 2 8 3 0 8 5 0 8 6 0 8
8 0 2 8 1 0 8 1 2 8 2 0 8 3 0 8 3 2 8 4 2 8 5 0 8
9 1 0 8 2 2 8 3 0 8 3 2 8 4 0 8 5 0 8 5 2 8 6 0 8 6 2 8
10 0 0 8 0 2 8 1 0 8 1 2 8 3 0 8 4 2 8 5 0 8 5 2 8 6 0 8 6 2 8
9 0 0 8 0 2 8 1 0 8 2 0 8 2 2 8 3 0 8 3 2 8 5 0 8 6 0 8
11 0 0 8 0 2 8 1 0 8 2 0 8 2 2 8 3 0 8 4 0 8 4 2 8 5 0 8 5 2 8 6 2 8
9 0 2 8 1 2 8 2 0 8 2 2 8 3 0 8 4 0 8 4 2 8 5 0 8 6 3 8
9 0 0 8 1 0 8 2 2 8 3 2 8 4 0 8 4 2 8 5 0 8 6 2 8 6 3 8
0 0 0 0 0 0 0
10 0 0 0 0 0 0
0 0 0 0 0 0 0
4 0 0 0 0 0 0
8 4 4 0 0 0 0
8 12 8 4 4 0 0
0 0 0 0 0 0 0
8 0 0 0 0 0 0
0 8 8 0 0 0 0
0 8 0 8 8 0 0
0 8 0 8 0 8 0
8 0 0 8 0 8 0
0 8 8 0 0 8 8
0 8 0 8 8 0 0


==> anc/audit/random_tables/family357-1_p2_a5.graph.log <==
round 1 classes 1020
round 2 classes 6550
round 3 classes 6736
round 4 classes 6736
{"p":2,"alpha":5,"states":19338,"K":6736,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.0313318}


==> anc/audit/random_tables/family357-1_p2_a5.json <==
{
  "name": "family357-1",
  "p": 2,
  "alpha": 5,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      -1
    ],
    [
      [
        2,
        4
      ],
      10
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      3
    ],
    [
      [
        2,
        1
      ],
      7
    ],
    [
      [
        2,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      5
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.10878021199823706,
  "datafile": "audit/random_tables/family357-1_p2_a5.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 23,
    "3": 97,
    "4": 350,
    "5": 925
  }
}

==> anc/audit/random_tables/family357-1_p2_a5.txt <==
2 5 7 0
0 1 0 3 0 31 10
11 0 0 1 0 2 31 1 2 7 1 3 5 2 2 3 4 2 1 4 4 31 5 4 7 5 5 5 6 3 1 6 5 31
7 0 0 3 2 0 1 2 2 31 3 2 7 3 3 5 4 2 3 6 3 3
10 0 2 30 1 2 30 3 2 30 4 2 22 4 4 12 5 2 14 5 4 24 5 5 4 6 4 20 6 5 26
6 0 0 6 0 2 2 1 2 2 2 2 30 3 2 30 5 2 30
12 0 0 22 0 2 12 1 0 14 1 2 24 1 3 4 2 0 6 2 2 2 3 2 2 4 2 30 5 2 30 6 2 12 6 3 6
11 1 0 30 2 0 22 2 2 12 3 0 14 3 2 24 3 3 4 4 0 6 4 2 2 5 2 2 6 2 4 6 3 18
11 1 2 28 2 2 16 3 2 20 4 2 12 4 4 20 5 2 28 5 4 16 5 5 8 6 2 12 6 4 8 6 5 28
6 0 0 12 0 2 8 1 2 16 3 2 28 4 2 16 5 2 20
8 0 0 24 0 2 8 1 0 28 1 2 16 2 0 12 2 2 8 3 2 16 5 2 28
12 0 0 24 0 2 4 1 0 20 1 2 8 2 0 24 2 2 8 3 0 28 3 2 16 4 0 12 4 2 8 5 2 16 6 2 20
12 0 0 8 0 2 24 1 0 20 1 2 24 2 0 24 2 2 4 3 0 20 3 2 8 4 0 24 4 2 8 5 0 28 5 2 16
11 0 0 12 0 2 16 2 0 8 2 2 24 3 0 20 3 2 24 4 0 24 4 2 4 5 0 20 5 2 8 6 2 24
14 0 0 12 0 2 20 1 0 28 1 2 16 1 3 8 2 0 12 2 2 16 4 0 8 4 2 24 5 0 20 5 2 24 6 0 4 6 2 8 6 3 4
12 0 0 16 1 0 20 2 0 12 2 2 20 3 0 28 3 2 16 3 3 8 4 0 12 4 2 16 6 0 8 6 2 28 6 3 12
11 0 2 16 1 2 24 2 2 24 3 2 8 4 2 16 4 4 8 5 4 8 5 5 16 6 2 24 6 4 24 6 5 8
6 0 0 24 2 2 16 3 2 24 4 2 24 5 2 8 6 2 8
4 1 0 24 2 0 24 4 2 16 5 2 24
7 0 0 16 0 2 8 1 0 8 1 2 24 3 0 24 4 0 24 6 2 16
8 0 2 16 1 0 8 2 0 16 2 2 8 3 0 8 3 2 24 5 0 24 6 2 24
11 0 0 24 0 2 24 1 0 16 1 2 8 2 2 16 3 0 8 4 0 16 4 2 8 5 0 8 5 2 24 6 2 16
11 0 0 16 0 2 16 1 0 8 1 2 16 2 0 24 2 2 24 3 0 16 3 2 8 4 2 16 5 0 8 6 0 24
13 0 0 16 0 2 24 1 0 8 2 0 16 2 2 16 3 0 8 3 2 16 4 0 24 4 2 24 5 0 16 5 2 8 6 0 16 6 2 16
12 0 0 8 1 0 8 1 2 8 2 0 16 2 2 24 3 0 8 4 0 16 4 2 16 5 0 8 5 2 16 6 0 8 6 2 16
10 0 2 24 1 0 24 1 2 24 2 0 8 3 0 8 3 2 8 4 0 16 4 2 24 5 0 8 6 0 16
9 1 0 8 2 2 24 3 0 24 3 2 24 4 0 8 5 0 8 5 2 8 6 0 24 6 2 24
10 0 0 24 0 2 8 1 0 24 1 2 24 3 0 8 4 2 24 5 0 24 5 2 24 6 0 8 6 2 8
11 0 0 24 0 2 8 1 0 8 1 2 16 2 0 24 2 2 8 3 0 24 3 2 24 5 0 8 6 0 24 6 2 16
14 0 0 8 0 2 24 1 0 8 1 2 16 2 0 24 2 2 8 3 0 8 3 2 16 4 0 24 4 2 8 5 0 24 5 2 24 6 0 16 6 2 8
14 0 0 16 0 2 8 1 2 8 1 3 16 2 0 8 2 2 24 3 0 8 3 2 16 4 0 24 4 2 8 5 0 8 5 2 16 6 2 16 6 3 24
12 0 0 24 1 0 8 2 0 16 2 2 8 3 2 8 3 3 16 4 0 8 4 2 24 5 0 8 5 2 16 6 2 8 6 3 8
5 0 2 16 3 2 16 6 2 16 6 4 16 6 5 16
3 0 0 16 2 2 16 5 2 16
3 1 0 16 2 0 16 4 2 16
6 0 2 16 1 0 16 1 2 16 3 0 16 4 0 16 6 2 16
6 1 0 16 2 2 16 3 0 16 3 2 16 5 0 16 6 2 16
7 0 0 16 1 2 16 3 0 16 4 2 16 5 0 16 5 2 16 6 2 16
7 0 2 16 1 0 16 1 2 16 2 0 16 3 2 16 5 0 16 6 0 16
6 1 0 16 2 2 16 3 0 16 3 2 16 4 0 16 5 2 16
9 0 0 16 0 2 16 1 0 16 3 0 16 4 2 16 5 0 16 5 2 16 6 0 16 6 2 16
7 0 2 16 1 0 16 1 2 16 2 0 16 2 2 16 3 0 16 5 0 16
8 1 0 16 2 2 16 3 0 16 3 2 16 4 0 16 4 2 16 5 0 16 6 0 16
9 0 0 16 0 2 16 1 0 16 3 0 16 4 2 16 5 0 16 5 2 16 6 0 16 6 2 16
7 0 0 16 1 0 16 2 0 16 2 2 16 3 0 16 5 0 16 6 0 16
8 0 0 16 0 2 16 1 0 16 2 0 16 3 0 16 4 0 16 4 2 16 5 0 16
8 0 0 16 0 2 16 1 2 16 2 0 16 2 2 16 3 0 16 4 0 16 5 0 16
10 0 0 16 1 0 16 1 2 16 2 0 16 2 2 16 3 2 16 4 0 16 4 2 16 5 0 16 6 2 16
10 0 0 16 1 0 16 1 2 16 2 0 16 3 0 16 3 2 16 4 0 16 4 2 16 5 2 16 6 0 16
8 1 0 16 2 0 16 3 0 16 3 2 16 4 0 16 5 0 16 5 2 16 6 0 16
7 1 0 16 3 0 16 4 0 16 5 0 16 5 2 16 6 0 16 6 2 16
3 0 0 16 3 0 16 5 0 16
6 0 2 16 0 0 16 1 0 16 2 0 16 5 0 16 6 2 16
6 0 2 16 1 2 16 2 2 16 2 0 16 3 0 16 4 0 16
6 2 2 16 3 2 16 4 2 16 4 0 16 5 0 16 6 2 16
5 0 2 16 1 0 16 4 2 16 5 2 16 6 0 16
5 0 0 16 2 2 16 3 0 16 6 0 16 6 2 16
5 0 2 16 2 0 16 4 2 16 5 0 16 6 0 16
4 1 2 16 2 2 16 4 0 16 6 2 16
4 1 2 16 3 2 16 4 2 16 6 0 16
5 0 2 16 1 2 16 3 2 16 5 2 16 6 2 16
6 0 2 16 1 2 16 2 2 16 3 2 16 5 2 16 6 0 16
6 2 2 16 3 2 16 4 2 16 5 2 16 6 3 16 6 2 16
5 1 0 16 4 2 16 5 2 16 6 2 16 6 3 16
0 0 0 0 0 0 0
26 0 0 0 0 0 0
0 0 0 0 0 0 0
20 0 0 0 0 0 0
24 4 20 0 0 0 0
8 12 24 4 20 0 0
0 0 0 0 0 0 0
8 0 0 0 0 0 0
0 8 8 0 0 0 0
16 24 0 8 8 0 0
0 24 16 24 0 8 0
8 16 0 24 16 24 0
16 24 8 16 0 24 8
16 24 16 24 8 16 16
0 0 0 0 0 0 0
16 0 0 0 0 0 0
0 16 16 0 0 0 0
0 16 0 16 16 0 0
0 16 0 16 0 16 0
16 0 0 16 0 16 0
0 16 16 0 0 16 16
0 16 0 16 16 0 0
16 16 0 16 0 16 16
0 16 16 16 0 16 0
0 16 0 16 16 16 16
16 16 0 16 0 16 16
16 16 16 16 0 16 16
16 16 16 16 16 16 0
16 0 16 16 16 16 0
16 16 16 0 16 16 0


==> anc/audit/random_tables/family357-1_p2_a6.graph.log <==
round 1 classes 4060
round 2 classes 36855
round 3 classes 38693
round 4 classes 38693
{"p":2,"alpha":6,"states":141722,"K":38693,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.282973}


==> anc/audit/random_tables/family357-1_p2_a6.json <==
{
  "name": "family357-1",
  "p": 2,
  "alpha": 6,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      -1
    ],
    [
      [
        2,
        4
      ],
      10
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      3
    ],
    [
      [
        2,
        1
      ],
      7
    ],
    [
      [
        2,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      5
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.2606723899989447,
  "datafile": "audit/random_tables/family357-1_p2_a6.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 23,
    "3": 105,
    "4": 418,
    "5": 1462,
    "6": 3823
  }
}

==> anc/audit/random_tables/family357-1_p2_a6.txt <==
2 6 7 0
0 1 0 3 0 63 10
11 0 0 1 0 2 63 1 2 7 1 3 5 2 2 3 4 2 1 4 4 63 5 4 7 5 5 5 6 3 1 6 5 63
7 0 0 3 2 0 1 2 2 63 3 2 7 3 3 5 4 2 3 6 3 3
10 0 2 62 1 2 62 3 2 62 4 2 22 4 4 44 5 2 14 5 4 24 5 5 36 6 4 52 6 5 58
6 0 0 6 0 2 2 1 2 2 2 2 62 3 2 62 5 2 62
12 0 0 22 0 2 44 1 0 14 1 2 24 1 3 36 2 0 6 2 2 2 3 2 2 4 2 62 5 2 62 6 2 12 6 3 6
11 1 0 62 2 0 22 2 2 44 3 0 14 3 2 24 3 3 36 4 0 6 4 2 2 5 2 2 6 2 36 6 3 18
12 0 2 32 1 2 28 2 2 48 3 2 20 4 2 44 4 4 52 5 2 60 5 4 48 5 5 8 6 2 12 6 4 8 6 5 28
8 0 0 12 0 2 8 1 2 48 2 2 32 3 2 28 4 2 48 5 2 20 6 2 32
9 0 0 24 0 2 40 1 0 28 1 2 16 2 0 12 2 2 8 3 2 48 4 2 32 5 2 28
12 0 0 24 0 2 4 1 0 52 1 2 8 2 0 24 2 2 40 3 0 28 3 2 16 4 0 12 4 2 8 5 2 48 6 2 20
12 0 0 40 0 2 24 1 0 52 1 2 24 2 0 24 2 2 4 3 0 52 3 2 8 4 0 24 4 2 40 5 0 28 5 2 16
13 0 0 44 0 2 48 1 0 32 1 2 32 2 0 40 2 2 24 3 0 52 3 2 24 4 0 24 4 2 4 5 0 52 5 2 8 6 2 24
16 0 0 44 0 2 52 1 0 60 1 2 48 1 3 8 2 0 44 2 2 48 3 0 32 3 2 32 4 0 40 4 2 24 5 0 52 5 2 24 6 0 36 6 2 8 6 3 36
14 0 0 48 1 0 20 2 0 44 2 2 52 3 0 60 3 2 48 3 3 8 4 0 44 4 2 48 5 0 32 5 2 32 6 0 40 6 2 60 6 3 44
11 0 2 48 1 2 24 2 2 24 3 2 40 4 2 48 4 4 40 5 4 8 5 5 48 6 2 24 6 4 56 6 5 40
6 0 0 24 2 2 48 3 2 24 4 2 24 5 2 40 6 2 40
8 0 0 32 0 2 32 1 0 56 1 2 32 2 0 24 4 2 48 5 2 24 6 2 32
10 0 0 48 0 2 40 1 0 8 1 2 56 2 0 32 2 2 32 3 0 56 3 2 32 4 0 24 6 2 48
12 0 2 48 1 0 40 1 2 32 2 0 48 2 2 40 3 0 8 3 2 56 4 0 32 4 2 32 5 0 56 5 2 32 6 2 24
12 0 0 24 0 2 56 1 0 48 1 2 40 2 2 48 3 0 40 3 2 32 4 0 48 4 2 40 5 0 8 5 2 56 6 2 48
13 0 0 16 0 2 16 1 0 8 1 2 48 2 0 24 2 2 56 3 0 48 3 2 40 4 2 48 5 0 40 5 2 32 6 0 56 6 2 32
14 0 0 16 0 2 56 1 0 8 1 2 32 2 0 16 2 2 16 3 0 8 3 2 48 4 0 24 4 2 56 5 0 48 5 2 40 6 0 48 6 2 48
13 0 0 8 1 0 40 1 2 40 2 0 16 2 2 56 3 0 8 3 2 32 4 0 16 4 2 16 5 0 8 5 2 48 6 0 8 6 2 48
12 0 0 32 0 2 56 1 0 56 1 2 24 2 0 8 3 0 40 3 2 40 4 0 16 4 2 56 5 0 8 5 2 32 6 0 48
12 0 0 32 0 2 32 1 0 8 2 0 32 2 2 56 3 0 56 3 2 24 4 0 8 5 0 40 5 2 40 6 0 24 6 2 24
13 0 0 56 0 2 40 1 0 56 1 2 24 2 0 32 2 2 32 3 0 8 4 0 32 4 2 56 5 0 56 5 2 24 6 0 8 6 2 40
13 0 0 56 0 2 40 1 0 8 1 2 16 2 0 56 2 2 40 3 0 56 3 2 24 4 0 32 4 2 32 5 0 8 6 0 24 6 2 48
14 0 0 40 0 2 56 1 0 40 1 2 16 2 0 56 2 2 40 3 0 8 3 2 16 4 0 56 4 2 40 5 0 56 5 2 24 6 0 48 6 2 40
15 0 0 48 0 2 40 1 2 8 1 3 48 2 0 40 2 2 56 3 0 40 3 2 16 4 0 56 4 2 40 5 0 8 5 2 16 6 0 32 6 2 16 6 3 24
12 0 0 24 1 0 40 2 0 48 2 2 40 3 2 8 3 3 48 4 0 40 4 2 56 5 0 40 5 2 16 6 2 8 6 3 8
9 0 2 48 1 2 32 3 2 48 5 2 32 5 4 32 5 5 32 6 2 48 6 4 16 6 5 48
5 0 0 48 2 2 48 3 2 32 5 2 48 6 2 32
4 1 0 48 2 0 48 4 2 48 5 2 32
7 0 0 32 0 2 16 1 0 16 1 2 48 3 0 48 4 0 48 6 2 48
8 0 2 32 1 0 16 2 0 32 2 2 16 3 0 16 3 2 48 5 0 48 6 2 48
11 0 0 48 0 2 32 1 0 32 1 2 16 2 2 32 3 0 16 4 0 32 4 2 16 5 0 16 5 2 48 6 2 48
11 0 2 16 1 0 16 1 2 48 2 0 48 2 2 32 3 0 32 3 2 16 4 2 32 5 0 16 6 0 48 6 2 32
11 0 0 32 1 0 16 2 2 16 3 0 16 3 2 48 4 0 48 4 2 32 5 0 32 5 2 16 6 0 32 6 2 32
10 0 0 48 0 2 16 1 0 16 2 0 32 3 0 16 4 2 16 5 0 16 5 2 48 6 0 16 6 2 16
10 0 2 16 1 0 16 1 2 16 2 0 48 2 2 16 3 0 16 4 0 32 5 0 16 6 0 32 6 2 32
11 0 0 32 0 2 32 1 0 48 1 2 32 2 2 16 3 0 16 3 2 16 4 0 48 4 2 16 5 0 16 6 0 16
12 0 0 48 0 2 48 1 0 16 2 0 32 2 2 32 3 0 48 3 2 32 4 2 16 5 0 16 5 2 16 6 0 16 6 2 16
10 0 0 48 1 0 48 2 0 48 2 2 48 3 0 16 4 0 32 4 2 32 5 0 48 5 2 32 6 0 16
10 0 0 48 0 2 16 1 0 16 1 2 32 2 0 48 3 0 48 4 0 48 4 2 48 5 0 16 6 0 32
12 0 0 16 0 2 16 1 0 32 1 2 48 2 0 48 2 2 16 3 0 16 3 2 32 4 0 48 5 0 48 6 0 32 6 2 32
14 0 0 48 0 2 32 1 0 48 1 2 16 2 0 16 2 2 16 3 0 32 3 2 48 4 0 48 4 2 16 5 0 16 5 2 32 6 0 32 6 2 48
13 0 0 16 1 0 48 1 2 16 2 0 48 2 2 32 3 0 48 3 2 16 4 0 16 4 2 16 5 0 32 5 2 48 6 0 48 6 2 32
12 0 0 32 0 2 32 1 0 16 1 2 32 2 0 16 3 0 48 3 2 16 4 0 48 4 2 32 5 0 48 5 2 16 6 0 16
12 0 2 32 1 0 48 1 2 32 2 0 32 2 2 32 3 0 16 3 2 32 4 0 16 5 0 48 5 2 16 6 0 16 6 2 48
9 0 0 16 1 0 32 2 2 32 3 0 48 3 2 32 4 0 32 4 2 32 5 0 16 5 2 32
10 0 2 16 0 0 48 1 0 48 1 2 32 2 0 16 3 0 32 4 2 32 5 0 48 5 2 32 6 2 48
10 0 0 32 0 2 48 1 2 48 2 2 16 2 0 48 3 0 48 3 2 32 4 0 16 5 0 32 6 2 32
10 1 0 32 1 2 32 2 0 32 2 2 48 3 2 48 4 2 16 4 0 48 5 0 48 5 2 32 6 2 48
9 0 2 48 1 0 48 3 0 32 3 2 32 4 0 32 4 2 48 5 2 48 6 0 48 6 2 32
7 0 0 48 2 2 48 3 0 48 5 0 32 5 2 32 6 0 16 6 2 16
9 0 0 32 0 2 16 1 0 32 1 2 32 2 0 48 4 2 48 5 0 48 6 0 16 6 2 32
9 1 0 32 1 2 48 2 0 32 2 2 16 3 0 32 3 2 32 4 0 48 6 0 32 6 2 16
10 0 0 32 1 0 32 1 2 16 3 0 32 3 2 48 4 0 32 4 2 16 5 0 32 5 2 32 6 0 48
10 0 0 32 0 2 16 1 0 32 1 2 16 2 0 32 3 0 32 3 2 16 5 0 32 5 2 48 6 2 16
12 0 2 48 1 0 32 1 2 48 2 0 32 2 2 16 3 0 32 3 2 16 4 0 32 5 0 32 5 2 16 6 0 16 6 2 32
12 1 0 32 1 2 32 1 3 32 2 2 48 3 0 32 3 2 48 4 0 32 4 2 16 5 0 32 5 2 16 6 2 48 6 3 16
9 1 0 48 3 0 32 3 2 32 3 3 32 4 2 48 5 0 32 5 2 48 6 2 48 6 3 48
6 1 2 32 2 2 32 4 2 32 4 4 32 6 4 32 6 5 32
5 0 0 32 0 2 32 1 2 32 3 2 32 4 2 32
5 1 0 32 2 0 32 2 2 32 3 2 32 5 2 32
6 1 0 32 1 2 32 3 0 32 4 0 32 4 2 32 5 2 32
5 1 0 32 3 0 32 3 2 32 5 0 32 6 2 32
6 0 0 32 1 2 32 3 0 32 5 0 32 5 2 32 6 2 32
7 0 2 32 1 0 32 1 2 32 2 0 32 3 2 32 5 0 32 6 0 32
8 0 2 32 1 0 32 2 2 32 3 0 32 3 2 32 4 0 32 5 2 32 6 2 32
10 0 0 32 0 2 32 1 0 32 2 2 32 3 0 32 4 2 32 5 0 32 5 2 32 6 0 32 6 2 32
7 1 0 32 1 2 32 2 0 32 2 2 32 3 0 32 4 2 32 5 0 32
8 1 0 32 1 2 32 3 0 32 3 2 32 4 0 32 4 2 32 5 0 32 6 0 32
8 0 0 32 1 0 32 1 2 32 3 0 32 3 2 32 5 0 32 5 2 32 6 0 32
9 0 0 32 1 0 32 1 2 32 2 0 32 3 0 32 3 2 32 5 0 32 5 2 32 6 0 32
9 0 0 32 0 2 32 1 0 32 2 0 32 3 0 32 3 2 32 4 0 32 5 0 32 5 2 32
9 0 0 32 1 2 32 2 0 32 2 2 32 3 0 32 4 0 32 5 0 32 5 2 32 6 2 32
9 0 0 32 0 2 32 1 0 32 2 0 32 3 2 32 4 0 32 4 2 32 5 0 32 6 2 32
8 0 0 32 1 0 32 2 0 32 2 2 32 3 0 32 4 0 32 5 2 32 6 0 32
8 1 0 32 2 0 32 3 0 32 4 0 32 4 2 32 5 0 32 6 0 32 6 2 32
5 1 0 32 3 0 32 4 0 32 5 0 32 6 0 32
5 0 0 32 1 2 32 3 0 32 5 0 32 6 2 32
6 0 0 32 1 0 32 2 0 32 3 2 32 5 0 32 6 2 32
6 0 2 32 1 2 32 2 0 32 3 0 32 4 0 32 5 2 32
5 0 2 32 2 2 32 3 2 32 4 0 32 5 0 32
7 0 2 32 1 0 32 2 2 32 4 2 32 5 2 32 6 0 32 6 2 32
6 0 0 32 1 2 32 2 2 32 3 0 32 4 2 32 6 0 32
6 1 2 32 2 0 32 3 2 32 4 2 32 5 0 32 6 0 32
5 1 2 32 3 2 32 4 0 32 5 2 32 6 2 32
5 0 2 32 3 2 32 5 2 32 6 0 32 6 2 32
4 0 2 32 1 2 32 2 2 32 5 2 32
5 2 2 32 3 2 32 4 2 32 6 0 32 6 2 32
5 0 0 32 0 2 32 4 2 32 5 2 32 6 2 32
5 1 0 32 1 2 32 2 0 32 2 2 32 6 2 32
7 0 2 32 1 2 32 3 0 32 3 2 32 4 0 32 4 2 32 6 0 32
7 0 2 32 1 0 32 1 2 32 2 2 32 3 2 32 5 0 32 5 2 32
8 1 0 32 2 2 32 3 0 32 3 2 32 4 2 32 5 2 32 6 0 32 6 2 32
8 0 0 32 0 2 32 3 0 32 4 2 32 5 0 32 5 2 32 6 0 32 6 2 32
7 0 0 32 0 2 32 1 0 32 2 0 32 2 2 32 5 0 32 6 2 32
8 0 0 32 1 2 32 2 0 32 2 2 32 3 0 32 4 0 32 4 2 32 6 0 32
10 0 0 32 0 2 32 1 0 32 1 2 32 2 0 32 3 2 32 4 0 32 4 2 32 5 0 32 6 2 32
10 0 0 32 0 2 32 1 0 32 2 0 32 2 2 32 3 0 32 3 2 32 4 0 32 5 2 32 6 0 32
8 1 0 32 2 0 32 2 2 32 3 0 32 4 0 32 4 2 32 5 0 32 5 2 32
6 3 0 32 4 0 32 4 2 32 5 0 32 6 0 32 6 2 32
2 5 0 32 6 0 32
4 1 0 32 1 2 32 6 0 32 6 2 32
4 0 0 32 3 0 32 3 2 32 6 2 32
5 0 2 32 1 2 32 2 0 32 5 0 32 5 2 32
6 0 0 32 0 2 32 2 2 32 3 2 32 4 0 32 6 2 32
5 0 2 32 2 0 32 2 2 32 4 2 32 5 2 32
6 1 0 32 1 2 32 2 2 32 4 0 32 4 2 32 6 2 32
6 0 0 32 1 0 32 1 2 32 3 0 32 3 2 32 4 2 32
7 1 2 32 2 0 32 3 0 32 3 2 32 5 0 32 5 2 32 6 2 32
9 0 0 32 0 2 32 1 0 32 3 2 32 4 0 32 5 0 32 5 2 32 6 0 32 6 2 32
7 0 2 32 1 2 32 2 0 32 2 2 32 3 0 32 5 2 32 6 0 32
9 0 0 32 1 0 32 2 2 32 3 2 32 4 0 32 4 2 32 5 0 32 6 0 32 6 2 32
5 0 0 32 2 0 32 3 0 32 4 2 32 5 2 32
5 1 2 32 2 0 32 4 0 32 5 0 32 6 0 32
5 0 0 32 1 2 32 3 2 32 4 0 32 6 2 32
6 0 0 32 1 0 32 2 0 32 3 2 32 5 2 32 6 0 32
5 2 0 32 3 0 32 4 0 32 5 2 32 6 0 32
6 0 0 32 0 2 32 1 0 32 4 0 32 5 0 32 6 2 32
4 0 0 32 2 0 32 2 2 32 3 0 32
4 2 0 32 4 0 32 4 2 32 5 0 32
5 0 0 32 0 2 32 4 0 32 6 2 32 6 3 32
5 0 0 32 2 0 32 2 2 32 6 0 32 6 3 32
0 0 0 0 0 0 0
58 0 0 0 0 0 0
0 0 0 0 0 0 0
52 0 0 0 0 0 0
56 36 52 0 0 0 0
40 44 56 36 52 0 0
0 0 0 0 0 0 0
40 0 0 0 0 0 0
32 8 40 0 0 0 0
16 56 32 8 40 0 0
0 24 16 56 32 8 0
40 16 0 24 16 56 0
16 56 40 16 0 24 8
48 56 16 56 40 16 16
0 0 0 0 0 0 0
16 0 0 0 0 0 0
0 16 16 0 0 0 0
32 48 0 16 16 0 0
0 48 32 48 0 16 0
16 32 0 48 32 48 0
0 48 16 32 0 48 16
32 48 0 48 16 32 32
16 48 32 48 0 48 48
0 48 16 48 32 48 32
32 16 0 48 16 48 48
16 48 32 16 0 48 48
16 16 16 48 32 16 48
16 48 16 16 16 48 32
48 32 16 48 16 16 32
16 16 48 32 16 48 32
0 0 0 0 0 0 0
32 0 0 0 0 0 0
0 32 32 0 0 0 0
0 32 0 32 32 0 0
0 32 0 32 0 32 0
32 0 0 32 0 32 0
0 32 32 0 0 32 32
0 32 0 32 32 0 0
32 32 0 32 0 32 32
0 32 32 32 0 32 0
0 32 0 32 32 32 32
32 32 0 32 0 32 32
32 32 32 32 0 32 32
32 32 32 32 32 32 0
32 0 32 32 32 32 0
32 32 32 0 32 32 0
32 32 32 32 32 0 32
0 32 32 32 32 32 32
0 32 0 32 32 32 32
32 0 0 32 0 32 0
32 32 32 0 0 32 0
0 0 32 32 32 0 0
0 0 0 0 32 32 0
0 32 0 0 0 0 32
32 0 0 32 0 0 32
0 0 32 0 0 32 32
0 0 0 0 32 0 0
0 0 0 0 0 0 32
0 0 0 0 0 0 0
0 0 0 0 0 0 32
32 0 0 0 0 0 0
0 32 32 0 0 0 0


==> anc/audit/random_tables/family357-1_p2_a7.graph.log <==
processed 250000 found 439124
processed 500000 found 755325
processed 750000 found 953874
processed 1000000 found 1034166
round 1 classes 16188
round 2 classes 302019
round 3 classes 353099
round 4 classes 353099
{"p":2,"alpha":7,"states":1082384,"K":353099,"moore_rounds":4,"leading_zero_invariant":true,"seconds":4.22533}


==> anc/audit/random_tables/family357-1_p2_a7.json <==
{
  "name": "family357-1",
  "p": 2,
  "alpha": 7,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      -1
    ],
    [
      [
        2,
        4
      ],
      10
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      3
    ],
    [
      [
        2,
        1
      ],
      7
    ],
    [
      [
        2,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      5
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 1.2337230390003242,
  "datafile": "audit/random_tables/family357-1_p2_a7.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 23,
    "3": 108,
    "4": 451,
    "5": 1734,
    "6": 5928,
    "7": 15239
  }
}

==> anc/audit/random_tables/family357-1_p2_a7.txt <==
2 7 7 0
0 1 0 3 0 127 10
11 0 0 1 0 2 127 1 2 7 1 3 5 2 2 3 4 2 1 4 4 127 5 4 7 5 5 5 6 3 1 6 5 127
7 0 0 3 2 0 1 2 2 127 3 2 7 3 3 5 4 2 3 6 3 3
10 0 2 62 1 2 126 3 2 126 4 2 22 4 4 44 5 2 14 5 4 88 5 5 100 6 4 116 6 5 58
6 0 0 6 0 2 2 1 2 2 2 2 62 3 2 126 5 2 126
12 0 0 22 0 2 44 1 0 14 1 2 88 1 3 100 2 0 6 2 2 2 3 2 2 4 2 62 5 2 126 6 2 12 6 3 70
11 1 0 126 2 0 22 2 2 44 3 0 14 3 2 88 3 3 100 4 0 6 4 2 2 5 2 2 6 2 36 6 3 82
12 0 2 32 1 2 92 2 2 112 3 2 84 4 2 44 4 4 116 5 2 124 5 4 48 5 5 72 6 2 76 6 4 72 6 5 28
8 0 0 12 0 2 8 1 2 48 2 2 32 3 2 92 4 2 112 5 2 84 6 2 32
9 0 0 24 0 2 104 1 0 28 1 2 16 2 0 12 2 2 8 3 2 48 4 2 32 5 2 92
12 0 0 24 0 2 4 1 0 116 1 2 72 2 0 24 2 2 104 3 0 28 3 2 16 4 0 12 4 2 8 5 2 48 6 2 84
13 0 0 104 0 2 88 1 0 116 1 2 88 2 0 24 2 2 4 3 0 116 3 2 72 4 0 24 4 2 104 5 0 28 5 2 16 6 2 64
13 0 0 44 0 2 112 1 0 32 1 2 32 2 0 104 2 2 88 3 0 116 3 2 88 4 0 24 4 2 4 5 0 116 5 2 72 6 2 24
16 0 0 44 0 2 116 1 0 124 1 2 48 1 3 72 2 0 44 2 2 112 3 0 32 3 2 32 4 0 104 4 2 88 5 0 116 5 2 88 6 0 100 6 2 72 6 3 100
14 0 0 112 1 0 84 2 0 44 2 2 116 3 0 124 3 2 48 3 3 72 4 0 44 4 2 112 5 0 32 5 2 32 6 0 104 6 2 60 6 3 44
11 0 2 48 1 2 24 2 2 24 3 2 40 4 2 48 4 4 104 5 4 8 5 5 112 6 2 24 6 4 120 6 5 40
7 0 0 24 1 2 64 2 2 48 3 2 24 4 2 24 5 2 40 6 2 104
9 0 0 96 0 2 96 1 0 56 1 2 32 2 0 24 3 2 64 4 2 48 5 2 24 6 2 96
11 0 0 48 0 2 40 1 0 72 1 2 56 2 0 96 2 2 96 3 0 56 3 2 32 4 0 24 5 2 64 6 2 48
13 0 0 64 0 2 48 1 0 40 1 2 32 2 0 48 2 2 40 3 0 72 3 2 56 4 0 96 4 2 96 5 0 56 5 2 32 6 2 88
13 0 0 88 0 2 56 1 0 112 1 2 104 2 0 64 2 2 48 3 0 40 3 2 32 4 0 48 4 2 40 5 0 72 5 2 56 6 2 48
14 0 0 16 0 2 16 1 0 72 1 2 48 2 0 88 2 2 56 3 0 112 3 2 104 4 0 64 4 2 48 5 0 40 5 2 32 6 0 120 6 2 96
14 0 0 80 0 2 56 1 0 8 1 2 96 2 0 16 2 2 16 3 0 72 3 2 48 4 0 88 4 2 56 5 0 112 5 2 104 6 0 48 6 2 48
14 0 0 72 0 2 64 1 0 40 1 2 40 2 0 80 2 2 56 3 0 8 3 2 96 4 0 16 4 2 16 5 0 72 5 2 48 6 0 72 6 2 48
14 0 0 32 0 2 56 1 0 120 1 2 88 2 0 72 2 2 64 3 0 40 3 2 40 4 0 80 4 2 56 5 0 8 5 2 96 6 0 112 6 2 64
13 0 0 32 0 2 32 1 0 8 2 0 32 2 2 56 3 0 120 3 2 88 4 0 72 4 2 64 5 0 40 5 2 40 6 0 88 6 2 88
13 0 0 56 0 2 104 1 0 120 1 2 24 2 0 32 2 2 32 3 0 8 4 0 32 4 2 56 5 0 120 5 2 88 6 0 8 6 2 40
13 0 0 56 0 2 104 1 0 72 1 2 80 2 0 56 2 2 104 3 0 120 3 2 24 4 0 32 4 2 32 5 0 8 6 0 88 6 2 48
14 0 0 104 0 2 120 1 0 40 1 2 80 2 0 56 2 2 104 3 0 72 3 2 80 4 0 56 4 2 104 5 0 120 5 2 24 6 0 112 6 2 40
15 0 0 48 0 2 104 1 2 8 1 3 112 2 0 104 2 2 120 3 0 40 3 2 80 4 0 56 4 2 104 5 0 72 5 2 80 6 0 32 6 2 16 6 3 88
13 0 0 24 1 0 40 2 0 48 2 2 104 3 2 8 3 3 112 4 0 104 4 2 120 5 0 40 5 2 80 6 0 64 6 2 72 6 3 8
11 0 2 112 1 2 96 2 2 64 3 2 112 4 2 64 5 2 32 5 4 32 5 5 32 6 2 48 6 4 80 6 5 112
7 0 0 48 0 2 64 2 2 112 3 2 96 4 2 64 5 2 112 6 2 32
6 1 0 112 2 0 48 2 2 64 4 2 112 5 2 96 6 2 64
8 0 0 96 0 2 16 1 0 16 1 2 112 3 0 112 4 0 48 4 2 64 6 2 48
9 0 0 64 0 2 32 1 0 80 2 0 96 2 2 16 3 0 16 3 2 112 5 0 112 6 2 112
12 0 0 112 0 2 32 1 0 32 1 2 80 2 0 64 2 2 32 3 0 80 4 0 96 4 2 16 5 0 16 5 2 112 6 2 112
13 0 0 64 0 2 80 1 0 16 1 2 48 2 0 112 2 2 32 3 0 32 3 2 80 4 0 64 4 2 32 5 0 80 6 0 48 6 2 32
14 0 0 96 0 2 64 1 0 80 1 2 64 2 0 64 2 2 80 3 0 16 3 2 48 4 0 112 4 2 32 5 0 32 5 2 80 6 0 96 6 2 32
14 0 0 112 0 2 80 1 0 80 1 2 64 2 0 96 2 2 64 3 0 80 3 2 64 4 0 64 4 2 80 5 0 16 5 2 48 6 0 80 6 2 80
14 0 0 64 0 2 80 1 0 16 1 2 16 2 0 112 2 2 80 3 0 80 3 2 64 4 0 96 4 2 64 5 0 80 5 2 64 6 0 32 6 2 96
14 0 0 32 0 2 96 1 0 48 1 2 96 2 0 64 2 2 80 3 0 16 3 2 16 4 0 112 4 2 80 5 0 80 5 2 64 6 0 16 6 2 64
14 0 0 48 0 2 48 1 0 80 1 2 64 2 0 32 2 2 96 3 0 48 3 2 96 4 0 64 4 2 80 5 0 16 5 2 16 6 0 16 6 2 80
13 0 0 48 0 2 64 1 0 48 1 2 64 2 0 48 2 2 48 3 0 80 3 2 64 4 0 32 4 2 96 5 0 48 5 2 96 6 0 16
13 0 0 48 0 2 80 1 0 80 1 2 96 2 0 48 2 2 64 3 0 48 3 2 64 4 0 48 4 2 48 5 0 80 5 2 64 6 0 32
14 0 0 80 0 2 16 1 0 32 1 2 112 2 0 48 2 2 80 3 0 80 3 2 96 4 0 48 4 2 64 5 0 48 5 2 64 6 0 32 6 2 32
14 0 0 112 0 2 32 1 0 112 1 2 16 2 0 80 2 2 16 3 0 32 3 2 112 4 0 48 4 2 80 5 0 80 5 2 96 6 0 96 6 2 48
14 0 0 16 0 2 64 1 0 48 1 2 80 2 0 112 2 2 32 3 0 112 3 2 16 4 0 80 4 2 16 5 0 32 5 2 112 6 0 48 6 2 96
14 0 0 32 0 2 32 1 0 16 1 2 96 2 0 16 2 2 64 3 0 48 3 2 80 4 0 112 4 2 32 5 0 112 5 2 16 6 0 80 6 2 64
13 0 2 96 1 0 48 1 2 32 2 0 32 2 2 32 3 0 16 3 2 96 4 0 16 4 2 64 5 0 48 5 2 80 6 0 16 6 2 112
10 0 0 80 1 0 96 2 2 96 3 0 48 3 2 32 4 0 32 4 2 32 5 0 16 5 2 96 6 2 64
11 0 0 112 0 2 80 1 0 48 1 2 32 2 0 80 3 0 96 4 2 96 5 0 48 5 2 32 6 0 64 6 2 48
10 0 0 32 0 2 112 1 2 112 2 0 112 2 2 80 3 0 48 3 2 32 4 0 80 5 0 96 6 2 96
11 0 0 64 1 0 96 1 2 96 2 0 32 2 2 112 3 2 112 4 0 112 4 2 80 5 0 48 5 2 32 6 2 112
11 0 2 112 1 0 112 1 2 64 2 0 64 3 0 96 3 2 96 4 0 32 4 2 112 5 2 112 6 0 48 6 2 96
12 0 0 48 0 2 64 1 0 64 1 2 64 2 2 112 3 0 112 3 2 64 4 0 64 5 0 96 5 2 96 6 0 80 6 2 80
13 0 0 96 0 2 80 1 0 96 1 2 96 2 0 48 2 2 64 3 0 64 3 2 64 4 2 112 5 0 112 5 2 64 6 0 80 6 2 96
13 0 0 64 1 0 32 1 2 48 2 0 96 2 2 80 3 0 96 3 2 96 4 0 48 4 2 64 5 0 64 5 2 64 6 0 32 6 2 80
13 0 0 32 0 2 64 1 0 96 1 2 16 2 0 64 3 0 32 3 2 48 4 0 96 4 2 80 5 0 96 5 2 96 6 0 112 6 2 64
12 0 0 96 0 2 16 1 0 32 1 2 80 2 0 32 2 2 64 3 0 96 3 2 16 4 0 64 5 0 32 5 2 48 6 2 16
14 0 0 64 0 2 112 1 0 32 1 2 112 2 0 96 2 2 16 3 0 32 3 2 80 4 0 32 4 2 64 5 0 96 5 2 16 6 0 16 6 2 32
14 0 0 64 1 0 32 1 2 32 1 3 32 2 0 64 2 2 112 3 0 32 3 2 112 4 0 96 4 2 16 5 0 32 5 2 80 6 2 48 6 3 16
13 0 0 64 1 0 112 2 0 64 3 0 32 3 2 32 3 3 32 4 0 64 4 2 112 5 0 32 5 2 112 6 0 64 6 2 112 6 3 48
8 1 2 96 2 2 32 4 2 32 4 4 32 5 2 64 5 5 64 6 4 32 6 5 32
6 0 0 96 0 2 96 1 2 32 3 2 96 4 2 32 6 2 64
6 1 0 96 1 2 64 2 0 96 2 2 96 3 2 32 5 2 96
10 0 0 64 0 2 64 1 0 32 1 2 96 3 0 96 3 2 64 4 0 96 4 2 96 5 2 32 6 2 64
9 1 0 32 1 2 64 2 0 64 2 2 64 3 0 32 3 2 96 5 0 96 5 2 64 6 2 32
10 0 0 96 1 0 64 1 2 96 3 0 32 3 2 64 4 0 64 4 2 64 5 0 32 5 2 96 6 2 32
9 0 2 32 1 0 32 1 2 32 2 0 96 3 0 64 3 2 96 5 0 32 5 2 64 6 0 96
12 0 0 64 0 2 32 1 0 32 1 2 64 2 2 32 3 0 32 3 2 32 4 0 96 5 0 64 5 2 96 6 0 64 6 2 96
13 0 0 96 0 2 96 1 0 32 1 2 64 2 0 64 2 2 32 3 0 32 3 2 64 4 2 32 5 0 32 5 2 32 6 0 32 6 2 32
11 1 0 32 1 2 32 2 0 96 2 2 96 3 0 32 3 2 64 4 0 64 4 2 32 5 0 32 5 2 64 6 0 64
11 0 0 64 0 2 64 1 0 96 1 2 32 3 0 32 3 2 32 4 0 96 4 2 96 5 0 32 5 2 64 6 0 32
12 0 0 96 0 2 64 1 0 32 1 2 96 2 0 64 2 2 64 3 0 96 3 2 32 5 0 32 5 2 32 6 0 32 6 2 64
14 0 0 96 0 2 64 1 0 96 1 2 96 2 0 96 2 2 64 3 0 32 3 2 96 4 0 64 4 2 64 5 0 96 5 2 32 6 0 32 6 2 64
12 0 0 96 0 2 96 1 0 32 2 0 96 2 2 64 3 0 96 3 2 96 4 0 96 4 2 64 5 0 32 5 2 96 6 0 64
12 0 0 96 1 0 64 1 2 96 2 0 96 2 2 96 3 0 32 4 0 96 4 2 64 5 0 96 5 2 96 6 0 64 6 2 32
12 0 0 96 0 2 96 1 0 96 1 2 64 2 0 96 3 0 64 3 2 96 4 0 96 4 2 96 5 0 32 6 0 64 6 2 32
13 0 0 96 0 2 64 1 0 96 1 2 64 2 0 96 2 2 96 3 0 96 3 2 64 4 0 96 5 0 64 5 2 96 6 0 96 6 2 64
13 0 0 64 0 2 64 1 0 96 2 0 96 2 2 64 3 0 96 3 2 64 4 0 96 4 2 96 5 0 96 5 2 64 6 0 32 6 2 96
11 0 2 64 1 0 32 2 0 64 2 2 64 3 0 96 4 0 96 4 2 64 5 0 96 5 2 64 6 0 96 6 2 64
8 0 0 32 1 2 32 2 2 64 3 0 32 4 0 64 4 2 64 5 0 96 6 2 96
8 0 0 32 1 0 32 2 0 32 3 2 32 4 2 64 5 0 32 6 0 64 6 2 32
8 0 2 32 1 0 64 1 2 96 2 0 32 3 0 32 4 0 32 5 2 32 6 2 64
9 0 0 64 0 2 96 1 0 64 1 2 64 2 2 32 3 0 64 3 2 96 4 0 32 5 0 32
12 0 0 64 0 2 96 1 0 32 2 0 64 2 2 96 3 0 64 3 2 64 4 2 32 5 0 64 5 2 96 6 0 32 6 2 96
13 0 0 96 0 2 64 1 0 64 1 2 32 2 0 64 2 2 96 3 0 32 4 0 64 4 2 96 5 0 64 5 2 64 6 0 96 6 2 64
12 0 2 64 1 0 64 1 2 32 2 0 96 2 2 64 3 0 64 3 2 32 4 0 64 4 2 96 5 0 32 6 0 96 6 2 64
11 0 0 64 1 2 32 2 2 64 3 0 64 3 2 32 4 0 96 4 2 64 5 0 64 5 2 32 6 0 64 6 2 32
10 0 2 96 1 0 64 1 2 64 2 0 64 3 2 32 4 2 64 5 0 64 5 2 32 6 0 96 6 2 96
8 0 2 32 1 2 96 2 2 96 3 0 64 3 2 64 4 0 64 5 2 32 6 0 64
9 1 0 64 1 2 64 2 2 32 3 2 96 4 2 96 5 0 64 5 2 64 6 0 32 6 2 96
10 0 0 96 0 2 32 1 0 64 1 2 64 3 0 64 3 2 64 4 2 32 5 2 96 6 0 64 6 2 96
10 0 2 64 1 0 96 1 2 32 2 0 96 2 2 32 3 0 64 3 2 64 5 0 64 5 2 64 6 2 32
13 0 0 64 0 2 32 1 0 64 1 2 32 2 2 64 3 0 96 3 2 32 4 0 96 4 2 32 5 0 64 5 2 64 6 0 96 6 2 64
12 0 0 64 0 2 32 1 0 96 1 2 96 2 0 64 2 2 32 3 0 64 3 2 32 4 2 64 5 0 96 5 2 32 6 0 64
13 0 2 64 1 0 32 1 2 64 2 0 64 2 2 32 3 0 96 3 2 96 4 0 64 4 2 32 5 0 64 5 2 32 6 0 96 6 2 32
12 0 0 96 0 2 96 1 0 64 2 2 64 3 0 32 3 2 64 4 0 64 4 2 32 5 0 96 5 2 96 6 0 96 6 2 96
10 0 0 32 0 2 32 1 0 32 2 0 96 2 2 96 3 0 64 4 2 64 5 0 32 5 2 64 6 2 96
11 0 0 96 0 2 64 1 2 96 2 0 32 2 2 32 3 0 32 4 0 96 4 2 96 5 0 64 6 0 96 6 2 64
12 0 0 96 0 2 96 1 0 32 1 2 96 2 0 96 2 2 64 3 2 96 4 0 32 4 2 32 5 0 32 6 0 64 6 2 96
11 0 0 96 0 2 96 1 0 96 2 0 96 2 2 96 3 0 32 3 2 96 4 0 96 4 2 64 5 2 96 6 0 96
12 0 0 64 1 0 96 1 2 64 2 0 96 2 2 96 3 0 96 4 0 96 4 2 96 5 0 32 5 2 96 6 0 64 6 2 64
10 0 0 64 1 0 64 2 0 64 3 0 96 3 2 64 4 0 96 4 2 96 5 0 96 6 0 96 6 2 96
7 1 2 64 2 0 64 3 0 64 4 0 64 5 0 96 5 2 64 6 0 96
7 1 0 96 1 2 96 3 2 64 4 0 64 5 0 64 6 0 96 6 2 32
6 0 0 96 3 0 96 3 2 96 5 2 64 6 0 64 6 2 96
7 0 0 64 0 2 32 1 2 32 2 0 96 5 0 96 5 2 96 6 2 64
9 0 0 96 0 2 96 1 0 64 1 2 64 2 0 64 2 2 32 3 2 32 4 0 96 6 2 96
11 0 0 64 0 2 32 1 2 64 2 0 96 2 2 96 3 0 64 3 2 64 4 0 64 4 2 32 5 2 32 6 2 64
12 0 0 64 1 0 32 1 2 32 2 0 64 2 2 32 3 2 64 4 0 96 4 2 96 5 0 64 5 2 64 6 0 64 6 2 96
11 0 0 32 0 2 64 1 0 96 1 2 32 2 0 64 3 0 32 3 2 32 4 0 64 4 2 32 5 2 64 6 2 64
11 0 0 64 1 0 64 1 2 32 2 0 32 2 2 64 3 0 96 3 2 32 4 0 64 5 0 32 5 2 32 6 2 32
12 0 0 96 0 2 32 1 0 96 2 0 64 3 0 64 3 2 32 4 0 32 4 2 64 5 0 96 5 2 32 6 0 96 6 2 96
10 0 2 96 1 2 96 2 0 96 2 2 32 3 0 96 4 0 64 5 0 64 5 2 32 6 0 32 6 2 64
11 0 0 32 0 2 64 1 0 96 1 2 64 2 2 96 3 2 96 4 0 96 4 2 32 5 0 96 6 0 96 6 2 32
12 0 0 32 0 2 64 1 0 64 1 2 64 2 0 32 2 2 64 3 0 96 3 2 64 4 2 96 5 2 96 6 0 64 6 2 64
11 0 0 64 1 2 96 2 0 32 2 2 64 3 0 64 3 2 64 4 0 32 4 2 64 5 0 96 5 2 64 6 0 32
10 0 0 96 1 0 64 1 2 32 2 0 64 3 2 96 4 0 32 4 2 64 5 0 64 5 2 64 6 2 32
9 0 0 32 1 0 32 2 0 96 3 0 64 3 2 32 4 0 64 5 2 96 6 0 96 6 2 64
8 1 2 64 2 0 32 3 0 32 4 0 96 5 0 64 5 2 32 6 0 32 6 2 64
8 0 0 32 0 2 32 1 0 32 3 2 64 4 0 32 5 0 32 6 0 64 6 2 96
9 0 0 32 1 0 64 1 2 64 2 0 32 2 2 32 3 0 32 5 2 64 6 0 64 6 2 64
8 0 2 64 2 0 32 3 0 64 3 2 64 4 0 32 4 2 32 5 0 32 6 0 64
10 0 0 32 0 2 32 1 0 64 1 3 64 2 2 64 4 0 32 5 0 64 5 2 64 6 2 32 6 3 96
8 0 0 32 2 0 32 2 2 32 3 0 64 3 3 64 4 2 64 6 0 32 6 3 32
8 0 2 64 1 2 64 2 2 64 3 2 64 4 4 64 5 4 64 6 2 64 6 5 64
8 0 0 64 0 2 64 1 2 64 2 2 64 3 2 64 4 2 64 5 2 64 6 2 64
6 1 0 64 2 0 64 2 2 64 3 2 64 4 2 64 5 2 64
7 1 0 64 1 2 64 3 0 64 4 0 64 4 2 64 5 2 64 6 2 64
5 1 0 64 3 0 64 3 2 64 5 0 64 6 2 64
5 0 0 64 1 2 64 3 0 64 5 0 64 5 2 64
7 0 2 64 1 0 64 1 2 64 2 0 64 3 2 64 5 0 64 6 0 64
7 0 2 64 1 0 64 2 2 64 3 0 64 3 2 64 4 0 64 5 2 64
10 0 0 64 1 0 64 1 2 64 2 2 64 3 0 64 4 2 64 5 0 64 5 2 64 6 0 64 6 2 64
8 1 0 64 1 2 64 2 0 64 3 0 64 3 2 64 4 2 64 5 0 64 6 2 64
8 1 0 64 1 2 64 3 0 64 3 2 64 4 0 64 5 0 64 5 2 64 6 0 64
9 0 0 64 0 2 64 1 0 64 1 2 64 3 0 64 3 2 64 5 0 64 5 2 64 6 0 64
10 0 0 64 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 5 0 64 5 2 64 6 0 64
11 0 0 64 0 2 64 1 0 64 2 0 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 2 64
10 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 5 0 64 5 2 64 6 2 64
10 0 0 64 0 2 64 1 0 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 6 2 64
11 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 2 64 6 0 64
10 0 2 64 1 0 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64 6 0 64
9 1 0 64 1 2 64 2 2 64 3 0 64 4 0 64 4 2 64 5 0 64 5 2 64 6 0 64
7 0 0 64 0 2 64 3 0 64 3 2 64 4 2 64 5 0 64 6 2 64
8 0 0 64 1 0 64 1 2 64 2 0 64 2 2 64 5 0 64 5 2 64 6 2 64
7 1 2 64 2 0 64 3 0 64 3 2 64 4 0 64 4 2 64 6 2 64
6 1 2 64 3 2 64 4 0 64 5 0 64 5 2 64 6 2 64
7 0 2 64 1 0 64 1 2 64 3 2 64 5 2 64 6 0 64 6 2 64
8 0 0 64 1 2 64 2 2 64 3 0 64 3 2 64 5 2 64 6 0 64 6 2 64
8 0 2 64 2 0 64 3 2 64 4 2 64 5 0 64 5 2 64 6 0 64 6 2 64
4 1 2 64 2 2 64 4 0 64 5 2 64
4 0 2 64 3 2 64 4 2 64 6 0 64
4 1 2 64 2 2 64 5 2 64 6 2 64
4 1 2 64 3 2 64 4 2 64 6 0 64
4 0 0 64 1 2 64 3 2 64 5 2 64
5 0 2 64 1 0 64 2 0 64 3 2 64 5 2 64
8 0 2 64 1 2 64 2 2 64 3 0 64 4 0 64 5 2 64 6 0 64 6 2 64
6 1 0 64 2 2 64 3 2 64 4 2 64 5 0 64 6 2 64
5 1 0 64 3 0 64 4 2 64 5 2 64 6 0 64
5 0 0 64 3 0 64 5 0 64 6 0 64 6 2 64
4 0 0 64 1 0 64 2 0 64 5 0 64
7 0 0 64 0 2 64 2 0 64 3 0 64 4 0 64 6 0 64 6 2 64
8 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 4 0 64 5 0 64
10 0 0 64 0 2 64 1 0 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 6 0 64
11 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 0 64 5 2 64 6 2 64
7 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64 6 0 64
5 4 2 64 5 0 64 5 2 64 6 0 64 6 2 64
3 1 0 64 1 2 64 6 0 64
4 0 0 64 0 2 64 3 0 64 3 2 64
5 2 0 64 2 2 64 5 0 64 5 2 64 6 2 64
3 0 0 64 4 0 64 4 2 64
2 1 2 64 2 0 64
5 1 0 64 1 2 64 3 2 64 4 0 64 6 2 64
6 0 0 64 0 2 64 1 0 64 3 0 64 3 2 64 5 2 64
7 1 2 64 2 0 64 2 2 64 3 0 64 5 0 64 5 2 64 6 2 64
8 0 0 64 1 0 64 1 2 64 3 2 64 4 0 64 4 2 64 5 0 64 6 0 64
8 0 2 64 1 2 64 2 0 64 3 0 64 3 2 64 5 2 64 6 0 64 6 2 64
9 0 0 64 1 0 64 1 2 64 2 2 64 3 2 64 4 0 64 5 0 64 5 2 64 6 0 64
7 0 0 64 1 2 64 2 0 64 3 0 64 3 2 64 4 2 64 5 2 64
8 0 2 64 1 2 64 2 0 64 3 2 64 4 0 64 5 0 64 5 2 64 6 0 64
7 0 2 64 0 0 64 1 2 64 2 2 64 3 2 64 4 0 64 5 2 64
10 0 0 64 0 2 64 1 0 64 1 2 64 2 2 64 2 0 64 3 2 64 4 2 64 5 2 64 6 0 64
8 2 0 64 2 2 64 3 0 64 3 2 64 4 2 64 4 0 64 5 2 64 6 0 64
8 0 0 64 0 2 64 1 0 64 4 0 64 4 2 64 5 0 64 5 2 64 6 2 64
4 0 0 64 2 0 64 2 2 64 3 0 64
4 2 0 64 4 0 64 4 2 64 5 0 64
3 0 2 64 4 0 64 6 2 64
6 0 0 64 0 2 64 1 2 64 2 2 64 6 0 64 6 2 64
8 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 4 2 64
11 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64 6 2 64
10 1 0 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 0 64 6 2 64
6 0 2 64 1 2 64 3 0 64 4 0 64 4 2 64 5 2 64
6 0 0 64 0 2 64 1 0 64 2 2 64 3 2 64 5 0 64
8 0 0 64 0 2 64 2 0 64 2 2 64 3 0 64 4 2 64 5 2 64 6 0 64
9 0 0 64 1 0 64 1 2 64 2 0 64 2 2 64 4 0 64 4 2 64 5 0 64 6 2 64
7 1 0 64 2 0 64 3 0 64 3 2 64 4 0 64 4 2 64 6 2 64
6 1 0 64 1 2 64 3 0 64 4 0 64 5 0 64 5 2 64
7 0 0 64 1 2 64 3 0 64 3 2 64 5 0 64 6 0 64 6 2 64
8 1 0 64 1 2 64 2 0 64 3 2 64 5 0 64 5 2 64 6 0 64 6 2 64
7 0 0 64 0 2 64 1 2 64 3 0 64 3 2 64 4 0 64 5 2 64
10 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 5 0 64 5 2 64 6 2 64
10 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64 6 2 64
7 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 0 64
5 0 0 64 0 2 64 1 0 64 4 2 64 5 2 64
5 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64
9 0 0 64 1 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 6 0 64 6 2 64
5 2 0 64 3 0 64 4 2 64 5 2 64 6 0 64
4 0 0 64 4 0 64 5 0 64 6 2 64
3 0 0 64 2 0 64 6 0 64
7 0 0 64 0 2 64 1 0 64 2 0 64 4 0 64 6 0 64 6 2 64
7 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 6 0 64
6 0 2 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64
9 0 0 64 0 2 64 1 0 64 1 2 64 2 2 64 4 2 64 5 2 64 6 0 64 6 2 64
6 2 0 64 2 2 64 3 0 64 3 2 64 4 2 64 6 0 64
6 4 0 64 4 2 64 5 0 64 5 2 64 6 0 64 6 2 64
2 1 2 64 6 0 64
4 0 0 64 0 2 64 3 2 64 6 0 64
7 0 0 64 1 0 64 2 0 64 2 2 64 5 2 64 6 0 64 6 2 64
6 0 0 64 2 0 64 3 0 64 4 0 64 4 2 64 6 2 64
8 0 0 64 1 0 64 1 2 64 2 0 64 4 0 64 5 0 64 6 0 64 6 2 64
6 1 2 64 2 0 64 3 0 64 3 2 64 4 0 64 6 0 64
7 0 0 64 0 2 64 1 0 64 3 2 64 4 0 64 5 0 64 5 2 64
6 1 2 64 2 0 64 2 2 64 3 0 64 5 2 64 6 2 64
8 0 0 64 1 0 64 1 2 64 3 2 64 4 0 64 4 2 64 5 0 64 6 0 64
8 0 2 64 1 2 64 2 0 64 3 0 64 3 2 64 5 2 64 6 0 64 6 2 64
8 1 0 64 1 2 64 2 2 64 3 2 64 4 0 64 5 0 64 5 2 64 6 0 64
6 1 0 64 1 2 64 3 0 64 3 2 64 4 2 64 5 2 64
7 0 0 64 0 2 64 1 2 64 3 0 64 3 2 64 5 0 64 5 2 64
9 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 2 64 5 0 64 5 2 64 6 0 64
10 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 2 64
7 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64
6 0 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 2 64
1 2 2 64
1 4 2 64
0
3 0 0 64 0 2 64 1 2 64
6 0 0 64 1 2 64 2 0 64 2 2 64 3 2 64 6 2 64
8 0 0 64 1 0 64 2 0 64 3 2 64 4 0 64 4 2 64 5 2 64 6 2 64
5 2 0 64 3 0 64 4 0 64 5 2 64 6 0 64
6 0 0 64 0 2 64 1 2 64 4 0 64 5 0 64 6 0 64
6 0 0 64 2 0 64 2 2 64 3 2 64 6 0 64 6 2 64
8 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 4 0 64 4 2 64 5 2 64
6 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 6 0 64
6 0 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 0 64
3 1 2 64 2 2 64 6 0 64
4 0 2 64 1 2 64 3 2 64 4 2 64
5 2 2 64 3 2 64 5 2 64 6 0 64 6 2 64
7 0 0 64 0 2 64 1 2 64 4 2 64 5 2 64 6 0 64 6 2 64
6 0 0 64 0 2 64 2 0 64 2 2 64 3 2 64 6 0 64
9 0 0 64 0 2 64 1 0 64 2 0 64 2 2 64 4 0 64 4 2 64 5 2 64 6 2 64
9 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 4 2 64 6 2 64 6 3 64
9 0 0 64 1 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 6 0 64 6 3 64
0 0 0 0 0 0 0
122 0 0 0 0 0 0
0 0 0 0 0 0 0
116 0 0 0 0 0 0
120 100 116 0 0 0 0
104 44 120 100 116 0 0
0 0 0 0 0 0 0
104 0 0 0 0 0 0
96 72 104 0 0 0 0
80 56 96 72 104 0 0
0 88 80 56 96 72 0
104 80 0 88 80 56 0
80 56 104 80 0 88 72
112 56 80 56 104 80 80
0 0 0 0 0 0 0
80 0 0 0 0 0 0
0 16 80 0 0 0 0
32 112 0 16 80 0 0
64 48 32 112 0 16 0
16 96 64 48 32 112 0
64 112 16 96 64 48 80
32 48 64 112 16 96 32
16 48 32 48 64 112 48
64 112 16 48 32 48 96
96 80 64 112 16 48 112
80 48 96 80 64 112 112
80 80 80 48 96 80 112
80 48 80 80 80 48 96
112 96 80 48 80 80 96
16 16 112 96 80 48 32
0 0 0 0 0 0 0
32 0 0 0 0 0 0
0 32 32 0 0 0 0
64 96 0 32 32 0 0
0 96 64 96 0 32 0
32 64 0 96 64 96 0
0 96 32 64 0 96 32
64 96 0 96 32 64 64
32 96 64 96 0 96 96
0 96 32 96 64 96 64
64 32 0 96 32 96 96
32 96 64 32 0 96 96
32 32 32 96 64 32 96
32 96 32 32 32 96 64
32 64 32 96 32 32 64
32 32 32 64 32 96 64
32 32 32 32 32 64 32
64 32 32 32 32 32 96
0 96 64 32 32 32 32
96 0 0 96 64 32 0
96 96 96 0 0 96 64
0 64 96 96 96 0 0
64 64 0 64 96 96 0
64 96 64 64 0 64 96
32 64 64 96 64 64 32
0 64 32 64 64 96 32
64 0 0 64 32 64 64
0 64 64 0 0 64 32
0 0 0 64 64 0 64
0 64 0 0 0 64 96
32 64 0 64 0 0 64
0 32 32 64 0 64 0
0 0 0 0 0 0 0
64 0 0 0 0 0 0
0 64 64 0 0 0 0
0 64 0 64 64 0 0
0 64 0 64 0 64 0
64 0 0 64 0 64 0
0 64 64 0 0 64 64
0 64 0 64 64 0 0
64 64 0 64 0 64 64
0 64 64 64 0 64 0
0 64 0 64 64 64 64
64 64 0 64 0 64 64
64 64 64 64 0 64 64
64 64 64 64 64 64 0
64 0 64 64 64 64 0
64 64 64 0 64 64 0
64 64 64 64 64 0 64
0 64 64 64 64 64 64
0 64 0 64 64 64 64
64 0 0 64 0 64 0
64 64 64 0 0 64 0
0 0 64 64 64 0 0
0 0 0 0 64 64 0
0 64 0 0 0 0 64
64 0 0 64 0 0 64
0 0 64 0 0 64 64
0 0 0 0 64 0 0
0 0 0 0 0 0 64
0 0 0 0 0 0 0
0 0 0 0 0 0 64
64 0 0 0 0 0 0
0 64 64 0 0 0 0
0 0 0 64 64 0 64
0 64 0 0 0 64 0
0 64 0 64 0 0 64
64 0 0 64 0 64 64
64 64 64 0 0 64 0
64 0 64 64 64 0 64
64 64 64 0 64 64 0
64 64 64 64 64 0 64
0 64 64 64 64 64 0
0 0 0 64 64 64 64
0 0 0 0 0 64 64
0 64 0 0 0 0 64
64 0 0 64 0 0 0
0 0 64 0 0 64 0
64 0 0 0 64 0 0
0 0 64 0 0 0 0
0 64 0 0 64 0 0
64 64 0 64 0 0 0
0 0 64 64 0 64 0
64 64 0 0 64 64 64
0 0 64 64 0 0 64
64 64 0 0 64 64 64
64 0 64 64 0 0 0
0 0 64 0 64 64 64
64 0 0 0 64 0 0
64 64 64 0 0 0 64
0 0 64 64 64 0 64
64 64 0 0 64 64 0
64 0 64 64 0 0 0
0 0 64 0 64 64 0
0 0 0 0 64 0 0
64 0 0 0 0 0 64


==> anc/audit/random_tables/family357-1_p2_a7_graph.log <==
processed 250000 found 439124
processed 500000 found 755325
processed 750000 found 953874
processed 1000000 found 1034166
round 1 classes 16188
round 2 classes 302019
round 3 classes 353099
round 4 classes 353099
{"p":2,"alpha":7,"states":1082384,"K":353099,"moore_rounds":4,"leading_zero_invariant":true,"seconds":4.22058}


==> anc/audit/random_tables/family357-1_p2_input.json <==
{
  "name": "family357-1",
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      -1
    ],
    [
      [
        2,
        4
      ],
      10
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      3
    ],
    [
      [
        2,
        1
      ],
      7
    ],
    [
      [
        2,
        2
      ],
      -1
    ],
    [
      [
        2,
        3
      ],
      5
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "h": [
    2,
    4
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "2/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "-1/3",
        "0",
        "-2/3",
        "-4/3",
        "0",
        "-1/3",
        "-2/3",
        "-4/3",
        "0",
        "0",
        "0",
        "-2/3",
        "-1/3"
      ],
      "mu": [
        "0",
        "1/3",
        "-2/3"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "lambda": [
        "0",
        "-1",
        "-4",
        "-2",
        "0",
        "0",
        "-1",
        "-2",
        "0",
        "0",
        "0",
        "-2",
        "0",
        "-1"
      ],
      "mu": [
        "0",
        "-3",
        "2"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/2",
        "2",
        "1",
        "0",
        "0",
        "1/2",
        "1",
        "0",
        "0",
        "1/2",
        "1",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3/2",
        "-1"
      ]
    },
    {
      "u": [
        0,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/4",
        "1",
        "1/2",
        "0",
        "0",
        "1/4",
        "1/2",
        "0",
        "0",
        "1/4",
        "1/2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3/4",
        "-1/2"
      ]
    },
    {
      "u": [
        0,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/6",
        "2/3",
        "1/3",
        "0",
        "0",
        "1/6",
        "1/3",
        "0",
        "0",
        "1/6",
        "1/3",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "1/2",
        "-1/3"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "lambda": [
        "0",
        "-1/2",
        "0",
        "-1",
        "-2",
        "0",
        "-1/2",
        "-1",
        "-2",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "1/2",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "4",
        "2",
        "0",
        "0",
        "1",
        "2",
        "0",
        "0",
        "1",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3",
        "-2"
      ]
    },
    {
      "u": [
        1,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/3",
        "4/3",
        "2/3",
        "0",
        "0",
        "1/3",
        "2/3",
        "0",
        "0",
        "1/3",
        "2/3",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "1",
        "-2/3"
      ]
    },
    {
      "u": [
        2,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "0",
        "2",
        "4",
        "2",
        "3",
        "4",
        "6",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "2"
      ]
    },
    {
      "u": [
        2,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        2,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        2,
        3
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        2,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "4",
        "2",
        "0",
        "2",
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "2",
        "-2"
      ]
    }
  ]
}

==> anc/audit/random_tables/family357-1_p2_results.json <==
[
  {
    "K": 14,
    "states": 14,
    "moore_rounds": 4,
    "seconds": 0.00036761400042450987,
    "degree_box": [
      2,
      3
    ],
    "name": "family357-1",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 33,
    "passed": true
  },
  {
    "K": 61,
    "states": 69,
    "moore_rounds": 3,
    "seconds": 0.007350108000537148,
    "degree_box": [
      4,
      7
    ],
    "name": "family357-1",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 2051,
    "passed": true
  },
  {
    "K": 266,
    "states": 359,
    "moore_rounds": 3,
    "seconds": 0.32071963799899095,
    "degree_box": [
      8,
      13
    ],
    "name": "family357-1",
    "p": 2,
    "alpha": 3,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 131079,
    "passed": true
  }
]

==> anc/audit/random_tables/family51-73_p2_a1.graph.log <==
round 1 classes 4
round 2 classes 11
round 3 classes 14
round 4 classes 14
{"p":2,"alpha":1,"states":14,"K":14,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.00429668}


==> anc/audit/random_tables/family51-73_p2_a1.json <==
{
  "name": "family51-73",
  "p": 2,
  "alpha": 1,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      5
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      5
    ],
    [
      [
        2,
        1
      ],
      -7
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.03331367999999202,
  "datafile": "audit/random_tables/family51-73_p2_a1.txt",
  "delta_nonzero": {
    "1": 5
  }
}

==> anc/audit/random_tables/family51-73_p2_a1.txt <==
2 1 7 0
0 1 0 1 0 1 0
11 0 0 1 0 2 1 1 2 1 1 3 1 2 2 1 4 2 1 4 4 1 5 4 1 5 5 1 6 3 1 6 5 1
7 0 0 1 2 0 1 2 2 1 3 2 1 3 3 1 4 2 1 6 3 1


==> anc/audit/random_tables/family51-73_p2_a2.graph.log <==
round 1 classes 16
round 2 classes 61
round 3 classes 61
{"p":2,"alpha":2,"states":86,"K":61,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.00502464}


==> anc/audit/random_tables/family51-73_p2_a2.json <==
{
  "name": "family51-73",
  "p": 2,
  "alpha": 2,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      5
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      5
    ],
    [
      [
        2,
        1
      ],
      -7
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.03742787200098974,
  "datafile": "audit/random_tables/family51-73_p2_a2.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 17
  }
}

==> anc/audit/random_tables/family51-73_p2_a2.txt <==
2 2 7 0
0 1 0 1 0 3 2
11 0 0 1 0 2 3 1 2 1 1 3 1 2 2 1 4 2 1 4 4 3 5 4 1 5 5 1 6 3 1 6 5 3
7 0 0 1 2 0 1 2 2 3 3 2 1 3 3 1 4 2 1 6 3 1
6 2 2 2 3 2 2 5 2 2 5 4 2 6 4 2 6 5 2
5 0 0 2 0 2 2 1 2 2 4 2 2 5 2 2
7 1 0 2 1 2 2 2 0 2 2 2 2 3 2 2 6 2 2 6 3 2
9 0 0 2 1 0 2 3 0 2 3 2 2 4 0 2 4 2 2 5 2 2 6 2 2 6 3 2
0 0 0 0 0 0 0
2 0 0 0 0 0 0


==> anc/audit/random_tables/family51-73_p2_a3.graph.log <==
round 1 classes 64
round 2 classes 268
round 3 classes 268
{"p":2,"alpha":3,"states":470,"K":268,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.00620001}


==> anc/audit/random_tables/family51-73_p2_a3.json <==
{
  "name": "family51-73",
  "p": 2,
  "alpha": 3,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      5
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      5
    ],
    [
      [
        2,
        1
      ],
      -7
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.03653472600126406,
  "datafile": "audit/random_tables/family51-73_p2_a3.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 19,
    "3": 57
  }
}

==> anc/audit/random_tables/family51-73_p2_a3.txt <==
2 3 7 0
0 1 0 5 0 3 2
11 0 0 1 0 2 3 1 2 1 1 3 1 2 2 5 4 2 1 4 4 3 5 4 1 5 5 1 6 3 1 6 5 3
7 0 0 5 2 0 1 2 2 3 3 2 1 3 3 1 4 2 5 6 3 5
8 2 2 6 3 2 6 4 2 4 4 4 4 5 2 2 5 4 2 6 4 6 6 5 6
5 0 0 2 0 2 6 1 2 2 4 2 6 5 2 6
9 0 0 4 0 2 4 1 0 2 1 2 2 2 0 2 2 2 6 3 2 2 6 2 2 6 3 2
11 0 0 6 1 0 6 2 0 4 2 2 4 3 0 2 3 2 2 4 0 2 4 2 6 5 2 2 6 2 2 6 3 2
8 0 2 4 1 2 4 2 2 4 4 2 4 5 2 4 5 4 4 6 4 4 6 5 4
5 0 0 4 1 2 4 2 2 4 3 2 4 4 2 4
8 0 0 4 0 2 4 1 0 4 1 2 4 2 0 4 3 2 4 4 2 4 5 2 4
10 0 0 4 0 2 4 1 0 4 2 0 4 2 2 4 3 0 4 3 2 4 4 0 4 5 2 4 6 2 4
9 0 0 4 0 2 4 2 0 4 2 2 4 3 0 4 4 0 4 4 2 4 5 0 4 5 2 4
6 0 2 4 2 0 4 2 2 4 4 0 4 4 2 4 5 0 4
8 0 0 4 1 0 4 1 2 4 2 2 4 4 0 4 4 2 4 6 3 4 6 2 4
7 0 0 4 2 0 4 3 0 4 3 2 4 4 2 4 6 0 4 6 3 4
0 0 0 0 0 0 0
6 0 0 0 0 0 0
0 0 0 0 0 0 0
4 0 0 0 0 0 0
4 4 4 0 0 0 0
4 4 4 4 4 0 0


==> anc/audit/random_tables/family51-73_p2_a4.graph.log <==
round 1 classes 256
round 2 classes 1296
round 3 classes 1323
round 4 classes 1323
{"p":2,"alpha":4,"states":2871,"K":1323,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.00749305}


==> anc/audit/random_tables/family51-73_p2_a4.json <==
{
  "name": "family51-73",
  "p": 2,
  "alpha": 4,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      5
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      5
    ],
    [
      [
        2,
        1
      ],
      -7
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.03947344699918176,
  "datafile": "audit/random_tables/family51-73_p2_a4.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 22,
    "3": 81,
    "4": 229
  }
}

==> anc/audit/random_tables/family51-73_p2_a4.txt <==
2 4 7 0
0 1 0 5 0 3 2
11 0 0 1 0 2 3 1 2 9 1 3 1 2 2 5 4 2 1 4 4 3 5 4 9 5 5 1 6 3 1 6 5 3
7 0 0 5 2 0 1 2 2 3 3 2 9 3 3 1 4 2 5 6 3 5
9 1 2 8 2 2 14 3 2 14 4 2 12 4 4 4 5 2 2 5 4 2 6 4 14 6 5 6
6 0 0 10 0 2 6 1 2 10 3 2 8 4 2 14 5 2 14
10 0 0 12 0 2 4 1 0 2 1 2 2 2 0 10 2 2 6 3 2 10 5 2 8 6 2 10 6 3 2
11 0 0 14 1 0 14 2 0 12 2 2 4 3 0 2 3 2 2 4 0 10 4 2 6 5 2 10 6 2 2 6 3 10
8 0 2 12 1 2 4 2 2 4 4 2 4 5 2 4 5 4 4 6 4 12 6 5 12
5 0 0 4 1 2 12 2 2 12 3 2 4 4 2 4
9 0 0 4 0 2 4 1 0 4 1 2 4 2 0 4 3 2 12 4 2 12 5 2 4 6 2 8
10 0 0 4 0 2 4 1 0 4 2 0 4 2 2 4 3 0 4 3 2 4 4 0 4 5 2 12 6 2 4
12 0 0 12 0 2 12 1 0 8 1 2 8 2 0 4 2 2 4 3 0 4 4 0 4 4 2 4 5 0 4 5 2 4 6 2 8
9 0 2 12 2 0 12 2 2 12 3 0 8 3 2 8 4 0 4 4 2 4 5 0 4 6 2 8
10 0 0 4 1 0 4 1 2 4 2 2 12 4 0 12 4 2 12 5 0 8 5 2 8 6 2 4 6 3 4
7 0 0 4 2 0 4 3 0 4 3 2 4 4 2 12 6 0 4 6 3 4
5 2 2 8 3 2 8 5 4 8 6 4 8 6 5 8
5 0 0 8 0 2 8 1 2 8 4 2 8 5 2 8
6 0 0 8 1 0 8 2 0 8 2 2 8 3 2 8 6 2 8
8 0 0 8 1 0 8 2 0 8 3 0 8 4 0 8 4 2 8 5 2 8 6 2 8
7 0 0 8 1 2 8 2 0 8 3 0 8 4 0 8 5 0 8 6 2 8
5 0 2 8 2 0 8 3 2 8 4 0 8 5 0 8
5 1 0 8 1 2 8 2 2 8 4 0 8 5 2 8
7 0 0 8 0 2 8 3 0 8 3 2 8 4 2 8 6 0 8 6 2 8
6 1 0 8 1 2 8 2 0 8 2 2 8 5 0 8 5 2 8
6 0 0 8 1 2 8 3 0 8 3 2 8 4 0 8 4 2 8
9 0 2 8 1 0 8 1 2 8 2 0 8 3 2 8 5 0 8 5 2 8 6 0 8 6 2 8
8 0 2 8 2 2 8 3 0 8 3 2 8 4 0 8 5 2 8 6 0 8 6 2 8
8 0 2 8 1 0 8 2 2 8 4 2 8 5 0 8 5 2 8 6 0 8 6 2 8
7 0 0 8 0 2 8 1 2 8 1 0 8 2 2 8 3 0 8 4 2 8
9 1 2 8 2 0 8 2 2 8 3 2 8 3 0 8 4 2 8 5 0 8 6 2 8 6 3 8
10 0 0 8 1 0 8 3 2 8 4 0 8 4 2 8 5 2 8 5 0 8 6 0 8 6 2 8 6 3 8
0 0 0 0 0 0 0
6 0 0 0 0 0 0
0 0 0 0 0 0 0
12 0 0 0 0 0 0
12 12 12 0 0 0 0
12 12 12 12 12 0 0
0 0 0 0 0 0 0
8 0 0 0 0 0 0
8 8 8 0 0 0 0
8 8 8 8 8 0 0
8 0 8 8 8 8 0
0 0 8 0 8 8 0
0 8 0 0 8 0 0
8 0 0 8 0 0 8


==> anc/audit/random_tables/family51-73_p2_a5.graph.log <==
round 1 classes 1022
round 2 classes 6568
round 3 classes 6750
round 4 classes 6750
{"p":2,"alpha":5,"states":19535,"K":6750,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.028409}


==> anc/audit/random_tables/family51-73_p2_a5.json <==
{
  "name": "family51-73",
  "p": 2,
  "alpha": 5,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      5
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      5
    ],
    [
      [
        2,
        1
      ],
      -7
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.079703735998919,
  "datafile": "audit/random_tables/family51-73_p2_a5.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 22,
    "3": 97,
    "4": 354,
    "5": 841
  }
}

==> anc/audit/random_tables/family51-73_p2_a5.txt <==
2 5 7 0
0 1 0 5 0 3 2
11 0 0 1 0 2 3 1 2 25 1 3 1 2 2 5 4 2 1 4 4 3 5 4 25 5 5 1 6 3 1 6 5 3
7 0 0 5 2 0 1 2 2 3 3 2 25 3 3 1 4 2 5 6 3 5
9 1 2 24 2 2 30 3 2 14 4 2 12 4 4 20 5 2 18 5 4 18 6 4 14 6 5 6
6 0 0 10 0 2 6 1 2 10 3 2 24 4 2 30 5 2 14
10 0 0 12 0 2 20 1 0 18 1 2 18 2 0 10 2 2 6 3 2 10 5 2 24 6 2 26 6 3 2
11 0 0 30 1 0 14 2 0 12 2 2 20 3 0 18 3 2 18 4 0 10 4 2 6 5 2 10 6 2 2 6 3 10
10 0 2 12 1 2 4 2 2 20 4 2 20 4 4 16 5 2 20 5 4 20 6 2 16 6 4 28 6 5 12
5 0 0 20 1 2 12 2 2 12 3 2 4 4 2 20
9 0 0 4 0 2 20 1 0 4 1 2 4 2 0 20 3 2 12 4 2 12 5 2 4 6 2 8
10 0 0 4 0 2 4 1 0 20 2 0 4 2 2 20 3 0 4 3 2 4 4 0 20 5 2 12 6 2 4
12 0 0 12 0 2 28 1 0 24 1 2 24 2 0 4 2 2 4 3 0 20 4 0 4 4 2 20 5 0 4 5 2 4 6 2 24
11 0 0 16 0 2 12 1 0 16 2 0 12 2 2 28 3 0 24 3 2 24 4 0 4 4 2 4 5 0 20 6 2 24
13 0 0 20 0 2 16 1 0 20 1 2 20 2 0 16 2 2 12 3 0 16 4 0 12 4 2 28 5 0 24 5 2 24 6 2 4 6 3 4
10 0 0 20 2 0 20 2 2 16 3 0 20 3 2 20 4 0 16 4 2 12 5 0 16 6 0 4 6 3 20
8 1 2 16 2 2 8 3 2 24 4 2 16 5 4 8 6 2 16 6 4 8 6 5 24
6 0 0 8 0 2 8 1 2 8 3 2 16 4 2 8 5 2 24
8 0 0 24 0 2 16 1 0 8 2 0 8 2 2 8 3 2 8 5 2 16 6 2 24
10 0 0 8 0 2 16 1 0 8 2 0 24 2 2 16 3 0 8 4 0 8 4 2 8 5 2 8 6 2 24
10 0 0 8 1 0 16 1 2 24 2 0 8 2 2 16 3 0 8 4 0 24 4 2 16 5 0 8 6 2 8
10 0 2 8 1 0 16 1 2 16 2 0 8 3 0 16 3 2 24 4 0 8 4 2 16 5 0 8 6 2 16
11 0 0 16 0 2 16 1 0 24 1 2 24 2 2 8 3 0 16 3 2 16 4 0 8 5 0 16 5 2 24 6 0 16
12 0 0 8 0 2 24 1 2 16 2 0 16 2 2 16 3 0 24 3 2 24 4 2 8 5 0 16 5 2 16 6 0 8 6 2 24
11 1 0 8 1 2 8 2 0 8 2 2 24 3 2 16 4 0 16 4 2 16 5 0 24 5 2 24 6 0 16 6 2 16
11 0 0 24 0 2 16 1 0 16 1 2 24 3 0 8 3 2 8 4 0 8 4 2 24 5 2 16 6 0 16 6 2 16
12 0 0 16 0 2 24 1 0 24 1 2 24 2 0 24 2 2 16 3 0 16 3 2 24 5 0 8 5 2 8 6 0 24 6 2 8
12 0 2 8 1 0 16 2 0 16 2 2 24 3 0 24 3 2 24 4 0 24 4 2 16 5 0 16 5 2 24 6 0 24 6 2 8
11 0 2 24 1 0 24 1 2 16 2 2 8 3 0 16 4 0 16 4 2 24 5 0 24 5 2 24 6 0 24 6 2 8
11 0 0 8 0 2 24 1 2 8 1 0 8 2 2 24 3 0 24 3 2 16 4 2 8 5 0 16 6 0 16 6 2 16
12 0 0 16 1 2 8 2 0 8 2 2 24 3 2 8 3 0 8 4 2 24 5 0 24 5 2 16 6 0 16 6 2 8 6 3 8
11 0 0 8 1 0 24 2 0 16 3 2 8 4 0 8 4 2 24 5 2 8 5 0 8 6 0 8 6 2 24 6 3 8
8 0 2 16 1 2 16 2 2 16 3 2 16 4 2 16 5 4 16 6 4 16 6 5 16
5 0 0 16 2 2 16 3 2 16 4 2 16 5 2 16
6 0 0 16 0 2 16 1 0 16 2 0 16 4 2 16 5 2 16
8 0 0 16 0 2 16 1 0 16 2 0 16 2 2 16 3 0 16 4 0 16 6 2 16
9 0 0 16 0 2 16 1 2 16 2 0 16 2 2 16 3 0 16 4 0 16 4 2 16 5 0 16
8 0 2 16 1 2 16 2 0 16 2 2 16 3 2 16 4 0 16 4 2 16 5 0 16
8 1 0 16 1 2 16 2 2 16 3 2 16 4 0 16 4 2 16 5 2 16 6 2 16
7 0 0 16 1 2 16 3 0 16 3 2 16 4 2 16 5 2 16 6 0 16
7 1 0 16 1 2 16 2 0 16 3 2 16 5 0 16 5 2 16 6 2 16
6 0 0 16 0 2 16 3 0 16 3 2 16 4 0 16 5 2 16
7 0 2 16 1 0 16 2 0 16 2 2 16 5 0 16 5 2 16 6 0 16
6 0 2 16 2 2 16 3 0 16 4 0 16 4 2 16 6 0 16
6 0 2 16 1 0 16 2 2 16 4 2 16 5 0 16 6 0 16
6 0 0 16 1 0 16 1 2 16 2 2 16 3 0 16 4 2 16
7 0 0 16 0 2 16 2 0 16 3 0 16 3 2 16 4 2 16 5 0 16
10 0 0 16 0 2 16 1 0 16 1 2 16 2 0 16 2 2 16 4 0 16 5 0 16 5 2 16 6 0 16
8 0 0 16 0 2 16 2 0 16 2 2 16 3 0 16 3 2 16 4 0 16 4 2 16
7 0 2 16 2 0 16 2 2 16 4 0 16 4 2 16 5 0 16 5 2 16
4 0 0 16 2 2 16 4 0 16 4 2 16
6 0 0 16 1 2 16 2 0 16 4 2 16 6 0 16 6 2 16
5 0 0 16 1 2 16 2 0 16 3 2 16 4 0 16
8 0 0 16 0 2 16 1 0 16 1 2 16 2 0 16 3 2 16 4 0 16 5 2 16
9 1 2 16 2 0 16 2 2 16 3 0 16 3 2 16 4 0 16 5 2 16 6 0 16 6 2 16
9 0 2 16 1 0 16 1 2 16 3 2 16 4 0 16 4 2 16 5 0 16 5 2 16 6 2 16
8 1 0 16 1 2 16 2 2 16 3 0 16 3 2 16 5 2 16 6 0 16 6 2 16
6 0 0 16 3 0 16 3 2 16 4 2 16 5 0 16 5 2 16
8 0 0 16 0 2 16 1 0 16 1 2 16 2 0 16 5 0 16 5 2 16 6 2 16
8 0 0 16 0 2 16 2 0 16 2 2 16 3 0 16 3 2 16 4 0 16 6 2 16
10 0 0 16 0 2 16 1 0 16 2 0 16 2 2 16 4 0 16 4 2 16 5 0 16 5 2 16 6 2 16
7 0 2 16 1 0 16 2 0 16 2 2 16 3 0 16 4 0 16 4 2 16
9 0 0 16 1 2 16 2 2 16 3 0 16 4 0 16 4 2 16 5 0 16 6 3 16 6 2 16
7 0 0 16 1 0 16 2 0 16 3 2 16 4 2 16 5 0 16 6 3 16
0 0 0 0 0 0 0
22 0 0 0 0 0 0
0 0 0 0 0 0 0
12 0 0 0 0 0 0
12 28 12 0 0 0 0
28 12 12 28 12 0 0
0 0 0 0 0 0 0
24 0 0 0 0 0 0
8 24 24 0 0 0 0
24 24 8 24 24 0 0
24 16 24 24 8 24 0
0 16 24 16 24 24 0
16 8 0 16 24 16 16
24 0 16 8 0 16 24
0 0 0 0 0 0 0
16 0 0 0 0 0 0
16 16 16 0 0 0 0
16 16 16 16 16 0 0
16 0 16 16 16 16 0
0 0 16 0 16 16 0
0 16 0 0 16 0 0
16 0 0 16 0 0 16
0 16 16 0 0 16 0
16 0 0 16 16 0 0
0 16 16 0 0 16 16
0 0 0 16 16 0 16
0 16 0 0 0 16 16
16 16 0 16 0 0 0
16 0 16 16 0 16 0
16 16 16 0 16 16 16


==> anc/audit/random_tables/family51-73_p2_a6.graph.log <==
round 1 classes 4084
round 2 classes 36915
round 3 classes 38769
round 4 classes 38769
{"p":2,"alpha":6,"states":143263,"K":38769,"moore_rounds":4,"leading_zero_invariant":true,"seconds":0.260327}


==> anc/audit/random_tables/family51-73_p2_a6.json <==
{
  "name": "family51-73",
  "p": 2,
  "alpha": 6,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      5
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      5
    ],
    [
      [
        2,
        1
      ],
      -7
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 0.17925458799800253,
  "datafile": "audit/random_tables/family51-73_p2_a6.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 22,
    "3": 101,
    "4": 425,
    "5": 1403,
    "6": 3153
  }
}

==> anc/audit/random_tables/family51-73_p2_a6.txt <==
2 6 7 0
0 1 0 5 0 3 2
11 0 0 1 0 2 3 1 2 57 1 3 1 2 2 5 4 2 1 4 4 3 5 4 57 5 5 1 6 3 1 6 5 3
7 0 0 5 2 0 1 2 2 3 3 2 57 3 3 1 4 2 5 6 3 5
9 1 2 24 2 2 62 3 2 46 4 2 12 4 4 20 5 2 50 5 4 50 6 4 14 6 5 6
6 0 0 10 0 2 38 1 2 10 3 2 24 4 2 62 5 2 46
10 0 0 12 0 2 20 1 0 50 1 2 50 2 0 10 2 2 38 3 2 10 5 2 24 6 2 26 6 3 2
11 0 0 62 1 0 46 2 0 12 2 2 20 3 0 50 3 2 50 4 0 10 4 2 38 5 2 10 6 2 2 6 3 10
10 0 2 12 1 2 36 2 2 52 4 2 20 4 4 48 5 2 52 5 4 52 6 2 48 6 4 60 6 5 12
7 0 0 20 0 2 32 1 2 12 2 2 12 3 2 36 4 2 52 6 2 32
10 0 0 4 0 2 52 1 0 36 1 2 36 2 0 20 2 2 32 3 2 12 4 2 12 5 2 36 6 2 40
11 0 0 4 0 2 36 1 0 20 2 0 4 2 2 52 3 0 36 3 2 36 4 0 20 4 2 32 5 2 12 6 2 36
12 0 0 12 0 2 28 1 0 24 1 2 24 2 0 4 2 2 36 3 0 20 4 0 4 4 2 52 5 0 36 5 2 36 6 2 56
11 0 0 48 0 2 12 1 0 16 2 0 12 2 2 28 3 0 24 3 2 24 4 0 4 4 2 36 5 0 20 6 2 56
13 0 0 20 0 2 48 1 0 52 1 2 52 2 0 48 2 2 12 3 0 16 4 0 12 4 2 28 5 0 24 5 2 24 6 2 36 6 3 4
10 0 0 52 2 0 20 2 2 48 3 0 52 3 2 52 4 0 48 4 2 12 5 0 16 6 0 36 6 3 20
10 0 2 32 1 2 48 2 2 40 3 2 56 4 2 16 4 4 32 5 4 40 6 2 48 6 4 40 6 5 24
7 0 0 40 0 2 8 1 2 40 2 2 32 3 2 48 4 2 40 5 2 56
10 0 0 56 0 2 48 1 0 8 1 2 32 2 0 40 2 2 8 3 2 40 4 2 32 5 2 48 6 2 56
12 0 0 8 0 2 16 1 0 8 1 2 32 2 0 56 2 2 48 3 0 8 3 2 32 4 0 40 4 2 8 5 2 40 6 2 56
12 0 0 8 1 0 48 1 2 56 2 0 8 2 2 16 3 0 8 3 2 32 4 0 56 4 2 48 5 0 8 5 2 32 6 2 40
12 0 0 32 0 2 8 1 0 16 1 2 48 2 0 8 3 0 48 3 2 56 4 0 8 4 2 16 5 0 8 5 2 32 6 2 16
12 0 0 16 0 2 48 1 0 24 1 2 24 2 0 32 2 2 8 3 0 16 3 2 48 4 0 8 5 0 48 5 2 56 6 0 48
13 0 0 40 0 2 56 1 2 48 2 0 16 2 2 48 3 0 24 3 2 24 4 0 32 4 2 8 5 0 16 5 2 48 6 0 40 6 2 56
12 0 0 32 1 0 40 1 2 8 2 0 40 2 2 56 3 2 48 4 0 16 4 2 48 5 0 24 5 2 24 6 0 16 6 2 48
12 0 0 24 0 2 48 1 0 16 1 2 24 2 0 32 3 0 40 3 2 8 4 0 40 4 2 56 5 2 48 6 0 16 6 2 48
13 0 0 48 0 2 24 1 0 56 1 2 24 2 0 24 2 2 48 3 0 16 3 2 24 4 0 32 5 0 40 5 2 8 6 0 24 6 2 40
13 0 2 40 1 0 16 1 2 32 2 0 48 2 2 24 3 0 56 3 2 24 4 0 24 4 2 48 5 0 16 5 2 24 6 0 24 6 2 40
13 0 0 32 0 2 56 1 0 56 1 2 48 2 2 40 3 0 16 3 2 32 4 0 48 4 2 24 5 0 56 5 2 24 6 0 56 6 2 8
13 0 0 40 0 2 24 1 2 8 1 0 40 2 0 32 2 2 56 3 0 56 3 2 48 4 2 40 5 0 16 5 2 32 6 0 48 6 2 16
14 0 0 16 0 2 32 1 2 40 2 0 40 2 2 24 3 2 8 3 0 40 4 0 32 4 2 56 5 0 56 5 2 48 6 0 16 6 2 8 6 3 8
12 0 0 40 1 0 56 2 0 16 2 2 32 3 2 40 4 0 40 4 2 24 5 2 8 5 0 40 6 0 40 6 2 56 6 3 40
9 0 2 16 1 2 48 2 2 16 3 2 16 4 2 48 5 4 16 6 2 32 6 4 16 6 5 48
6 0 0 16 1 2 32 2 2 16 3 2 48 4 2 16 5 2 16
8 0 0 48 0 2 48 1 0 16 2 0 16 3 2 32 4 2 16 5 2 48 6 2 32
9 0 0 16 0 2 16 1 0 16 2 0 48 2 2 48 3 0 16 4 0 16 5 2 32 6 2 48
11 0 0 16 0 2 16 1 0 32 1 2 16 2 0 16 2 2 16 3 0 16 4 0 48 4 2 48 5 0 16 6 2 32
11 0 2 16 1 0 32 1 2 16 2 0 16 2 2 16 3 0 32 3 2 16 4 0 16 4 2 16 5 0 16 6 2 32
12 0 2 32 1 0 48 1 2 16 2 2 16 3 0 32 3 2 16 4 0 16 4 2 16 5 0 32 5 2 16 6 0 32 6 2 16
11 0 0 16 0 2 32 1 2 16 2 2 32 3 0 48 3 2 16 4 2 16 5 0 32 5 2 16 6 0 16 6 2 32
12 0 0 32 0 2 32 1 0 16 1 2 16 2 0 16 2 2 32 3 2 16 4 2 32 5 0 48 5 2 16 6 0 32 6 2 48
11 0 0 48 0 2 16 2 0 32 2 2 32 3 0 16 3 2 16 4 0 16 4 2 32 5 2 16 6 0 32 6 2 32
9 0 2 16 1 0 16 2 0 48 2 2 16 4 0 32 4 2 32 5 0 16 5 2 16 6 0 16
7 0 2 48 1 2 32 2 2 16 3 0 16 4 0 48 4 2 16 6 0 48
9 0 0 32 0 2 48 1 0 16 2 2 48 3 2 32 4 2 16 5 0 16 6 0 16 6 2 32
10 0 0 48 1 0 16 1 2 16 2 0 32 2 2 48 3 0 16 4 2 48 5 2 32 6 0 32 6 2 32
11 0 0 48 0 2 16 1 2 32 2 0 48 3 0 16 3 2 16 4 0 32 4 2 48 5 0 16 6 0 32 6 2 32
11 0 0 48 0 2 48 1 0 48 1 2 16 2 0 48 2 2 16 3 2 32 4 0 48 5 0 16 5 2 16 6 0 16
11 0 0 16 0 2 48 1 2 32 2 0 48 2 2 48 3 0 48 3 2 16 4 0 48 4 2 16 5 2 32 6 0 32
10 0 2 16 2 0 16 2 2 48 3 2 32 4 0 48 4 2 48 5 0 48 5 2 16 6 0 32 6 2 32
9 0 0 16 0 2 32 1 2 32 2 2 16 4 0 16 4 2 48 5 2 32 6 0 32 6 2 32
9 0 0 48 1 0 32 1 2 16 2 0 16 2 2 32 3 2 32 4 2 16 6 0 16 6 2 48
9 0 0 48 0 2 32 1 2 48 2 0 48 3 0 32 3 2 16 4 0 16 4 2 32 5 2 32
11 0 0 48 0 2 48 1 0 16 1 2 48 2 0 48 2 2 32 3 2 48 4 0 48 5 0 32 5 2 16 6 0 32
12 0 2 32 1 0 32 1 2 16 2 0 48 2 2 48 3 0 16 3 2 48 4 0 48 4 2 32 5 2 48 6 0 48 6 2 48
12 0 0 32 0 2 48 1 0 16 1 2 48 2 2 32 3 0 32 3 2 16 4 0 48 4 2 48 5 0 16 5 2 48 6 2 48
11 1 0 48 1 2 48 2 0 32 2 2 48 3 0 16 3 2 48 4 2 32 5 0 32 5 2 16 6 0 48 6 2 48
11 0 0 48 0 2 32 1 0 32 3 0 48 3 2 48 4 0 32 4 2 48 5 0 16 5 2 48 6 0 32 6 2 32
10 0 0 16 0 2 48 1 0 48 1 2 48 2 0 48 2 2 32 3 0 32 5 0 48 5 2 48 6 2 16
13 0 0 16 0 2 16 1 0 32 1 2 32 2 0 16 2 2 48 3 0 48 3 2 48 4 0 48 4 2 32 5 0 32 6 0 32 6 2 16
13 0 0 48 0 2 48 1 0 16 2 0 16 2 2 16 3 0 32 3 2 32 4 0 16 4 2 48 5 0 48 5 2 48 6 0 32 6 2 16
9 0 2 48 1 0 48 2 0 48 2 2 48 3 0 16 4 0 16 4 2 16 5 0 32 5 2 32
9 0 0 48 1 2 16 2 2 48 3 0 48 4 0 48 4 2 48 5 0 16 6 2 48 6 3 16
8 0 0 16 1 0 16 2 0 48 3 2 16 4 2 48 5 0 48 6 2 32 6 3 16
5 2 2 32 5 2 32 5 4 32 6 4 32 6 5 32
4 0 0 32 0 2 32 1 2 32 4 2 32
7 0 0 32 1 0 32 1 2 32 2 0 32 2 2 32 3 2 32 6 2 32
10 0 0 32 1 0 32 1 2 32 2 0 32 3 0 32 3 2 32 4 0 32 4 2 32 5 2 32 6 2 32
8 0 0 32 2 0 32 3 0 32 3 2 32 4 0 32 5 0 32 5 2 32 6 2 32
6 0 2 32 1 2 32 2 0 32 4 0 32 5 0 32 5 2 32
5 1 0 32 1 2 32 2 2 32 3 2 32 4 0 32
8 0 0 32 0 2 32 3 0 32 3 2 32 4 2 32 5 2 32 6 0 32 6 2 32
5 1 0 32 2 0 32 2 2 32 5 0 32 5 2 32
4 0 0 32 3 0 32 4 0 32 4 2 32
6 0 2 32 1 0 32 2 0 32 5 0 32 6 0 32 6 2 32
7 0 2 32 1 2 32 2 2 32 3 0 32 4 0 32 6 0 32 6 2 32
8 0 2 32 1 0 32 2 2 32 3 2 32 4 2 32 5 0 32 6 0 32 6 2 32
8 0 0 32 0 2 32 1 0 32 1 2 32 2 2 32 3 0 32 4 2 32 5 2 32
8 0 0 32 2 0 32 2 2 32 3 0 32 3 2 32 4 2 32 5 0 32 6 2 32
10 0 0 32 1 0 32 1 2 32 2 0 32 4 0 32 4 2 32 5 0 32 5 2 32 6 0 32 6 2 32
7 0 0 32 1 2 32 2 0 32 3 0 32 3 2 32 4 0 32 6 2 32
7 0 2 32 1 2 32 2 0 32 3 2 32 4 0 32 5 0 32 5 2 32
7 0 0 32 0 2 32 1 2 32 2 2 32 3 2 32 4 0 32 5 2 32
9 0 0 32 0 2 32 1 2 32 2 0 32 2 2 32 3 2 32 4 2 32 5 2 32 6 0 32
9 0 0 32 0 2 32 1 2 32 2 0 32 2 2 32 3 2 32 4 0 32 4 2 32 5 2 32
9 0 0 32 1 0 32 1 2 32 2 0 32 2 2 32 3 2 32 4 0 32 4 2 32 5 2 32
7 2 0 32 3 0 32 3 2 32 4 0 32 4 2 32 5 2 32 6 0 32
7 0 2 32 1 0 32 1 2 32 4 0 32 5 0 32 5 2 32 6 2 32
6 1 0 32 1 2 32 2 2 32 3 0 32 3 2 32 6 0 32
7 0 0 32 0 2 32 3 0 32 3 2 32 4 2 32 5 0 32 5 2 32
7 0 0 32 1 0 32 2 0 32 2 2 32 5 0 32 5 2 32 6 2 32
7 0 0 32 1 2 32 2 0 32 3 0 32 4 0 32 4 2 32 6 2 32
7 0 0 32 1 0 32 2 0 32 3 2 32 4 0 32 5 0 32 6 2 32
6 0 2 32 1 0 32 2 0 32 3 0 32 4 0 32 5 2 32
4 2 2 32 3 0 32 4 0 32 5 0 32
5 0 0 32 0 2 32 1 0 32 4 2 32 5 0 32
5 1 0 32 1 2 32 2 0 32 2 2 32 3 0 32
7 0 0 32 1 0 32 3 0 32 3 2 32 4 0 32 4 2 32 5 0 32
7 0 2 32 2 0 32 3 0 32 5 0 32 5 2 32 6 0 32 6 2 32
7 0 2 32 1 2 32 2 2 32 4 0 32 5 0 32 6 0 32 6 2 32
7 0 2 32 1 2 32 2 2 32 3 2 32 4 2 32 6 0 32 6 2 32
7 0 0 32 0 2 32 1 2 32 2 2 32 3 2 32 4 2 32 5 2 32
6 1 2 32 2 0 32 2 2 32 3 2 32 4 2 32 5 2 32
7 0 0 32 1 2 32 3 2 32 4 0 32 4 2 32 5 2 32 6 0 32
5 1 0 32 1 2 32 2 0 32 3 2 32 5 2 32
7 0 2 32 1 0 32 1 2 32 3 0 32 3 2 32 4 0 32 5 2 32
8 0 0 32 0 2 32 2 2 32 3 0 32 3 2 32 5 0 32 5 2 32 6 0 32
9 0 0 32 0 2 32 1 2 32 2 0 32 2 2 32 4 2 32 5 0 32 5 2 32 6 0 32
9 0 0 32 0 2 32 1 0 32 2 0 32 2 2 32 3 2 32 4 0 32 4 2 32 6 0 32
9 0 0 32 1 0 32 1 2 32 2 0 32 2 2 32 3 0 32 4 0 32 4 2 32 5 2 32
10 0 2 32 1 0 32 2 0 32 3 0 32 3 2 32 4 0 32 4 2 32 5 0 32 6 0 32 6 2 32
8 0 2 32 1 2 32 2 2 32 3 0 32 4 0 32 5 0 32 5 2 32 6 0 32
8 0 2 32 1 0 32 2 2 32 3 2 32 4 2 32 5 0 32 6 0 32 6 2 32
7 0 0 32 0 2 32 1 2 32 2 2 32 3 0 32 4 2 32 5 2 32
6 0 0 32 2 0 32 2 2 32 3 2 32 4 2 32 5 0 32
7 0 0 32 1 0 32 2 0 32 4 0 32 4 2 32 5 2 32 6 2 32
5 0 0 32 1 2 32 2 0 32 3 0 32 4 0 32
6 0 2 32 1 2 32 2 0 32 3 2 32 4 0 32 5 0 32
6 1 2 32 2 2 32 3 2 32 4 0 32 5 2 32 6 2 32
7 0 0 32 0 2 32 3 2 32 4 2 32 5 2 32 6 0 32 6 2 32
5 1 2 32 2 0 32 2 2 32 5 2 32 6 2 32
5 0 0 32 1 2 32 3 2 32 4 0 32 4 2 32
8 0 2 32 1 0 32 1 2 32 2 0 32 3 2 32 5 2 32 6 0 32 6 2 32
8 0 2 32 2 2 32 3 0 32 3 2 32 4 0 32 5 2 32 6 0 32 6 2 32
7 0 2 32 2 2 32 4 2 32 5 0 32 5 2 32 6 0 32 6 2 32
6 0 0 32 0 2 32 1 0 32 1 2 32 2 2 32 4 2 32
9 1 0 32 1 2 32 2 0 32 2 2 32 3 0 32 3 2 32 4 2 32 6 2 32 6 3 32
9 0 0 32 3 0 32 3 2 32 4 0 32 4 2 32 5 0 32 5 2 32 6 2 32 6 3 32
0 0 0 0 0 0 0
54 0 0 0 0 0 0
0 0 0 0 0 0 0
44 0 0 0 0 0 0
12 28 44 0 0 0 0
60 12 12 28 44 0 0
0 0 0 0 0 0 0
24 0 0 0 0 0 0
8 56 24 0 0 0 0
56 56 8 56 24 0 0
56 16 56 56 8 56 0
32 48 56 16 56 56 0
16 40 32 48 56 16 16
24 0 16 40 32 48 24
0 0 0 0 0 0 0
48 0 0 0 0 0 0
16 48 48 0 0 0 0
48 48 16 48 48 0 0
48 32 48 48 16 48 0
0 32 48 32 48 48 0
0 16 0 32 48 32 32
48 0 0 16 0 32 48
32 48 48 0 0 16 32
16 0 32 48 48 0 32
0 48 16 0 32 48 48
0 0 0 48 16 0 16
32 48 0 0 0 48 48
16 48 32 48 0 0 32
16 0 16 48 32 48 32
16 16 16 0 16 48 48
0 0 0 0 0 0 0
32 0 0 0 0 0 0
32 32 32 0 0 0 0
32 32 32 32 32 0 0
32 0 32 32 32 32 0
0 0 32 0 32 32 0
0 32 0 0 32 0 0
32 0 0 32 0 0 32
0 32 32 0 0 32 0
32 0 0 32 32 0 0
0 32 32 0 0 32 32
0 0 0 32 32 0 32
0 32 0 0 0 32 32
32 32 0 32 0 0 0
32 0 32 32 0 32 0
32 32 32 0 32 32 32
32 0 32 32 32 0 0
0 0 32 0 32 32 0
32 0 0 0 32 0 0
32 0 32 0 0 0 32
32 0 32 0 32 0 0
32 32 32 0 32 0 0
0 0 32 32 32 0 32
0 32 0 0 32 32 0
0 32 0 32 0 0 32
32 0 0 32 0 32 0
32 32 32 0 0 32 0
32 0 32 32 32 0 0
32 32 32 0 32 32 0
0 32 32 32 32 0 0
0 0 0 32 32 32 0
32 32 0 0 0 32 0


==> anc/audit/random_tables/family51-73_p2_a7.graph.log <==
processed 250000 found 438925
processed 500000 found 754104
processed 750000 found 953601
processed 1000000 found 1043500
round 1 classes 16328
round 2 classes 302643
round 3 classes 353640
round 4 classes 353640
{"p":2,"alpha":7,"states":1094671,"K":353640,"moore_rounds":4,"leading_zero_invariant":true,"seconds":3.71491}


==> anc/audit/random_tables/family51-73_p2_a7.json <==
{
  "name": "family51-73",
  "p": 2,
  "alpha": 7,
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      5
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      5
    ],
    [
      [
        2,
        1
      ],
      -7
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ]
  ],
  "setup_seconds": 1.1014954380007111,
  "datafile": "audit/random_tables/family51-73_p2_a7.txt",
  "delta_nonzero": {
    "1": 5,
    "2": 23,
    "3": 106,
    "4": 444,
    "5": 1685,
    "6": 5565,
    "7": 11841
  }
}

==> anc/audit/random_tables/family51-73_p2_a7.txt <==
2 7 7 0
0 1 0 5 0 3 2
11 0 0 1 0 2 3 1 2 121 1 3 1 2 2 5 4 2 1 4 4 3 5 4 121 5 5 1 6 3 1 6 5 3
7 0 0 5 2 0 1 2 2 3 3 2 121 3 3 1 4 2 5 6 3 5
10 0 2 64 1 2 24 2 2 62 3 2 46 4 2 76 4 4 20 5 2 114 5 4 114 6 4 78 6 5 6
7 0 0 10 0 2 38 1 2 10 2 2 64 3 2 24 4 2 62 5 2 46
11 0 0 76 0 2 20 1 0 114 1 2 114 2 0 10 2 2 38 3 2 10 4 2 64 5 2 24 6 2 26 6 3 2
11 0 0 62 1 0 46 2 0 76 2 2 20 3 0 114 3 2 114 4 0 10 4 2 38 5 2 10 6 2 2 6 3 10
11 0 2 12 1 2 100 2 2 116 3 2 64 4 2 84 4 4 112 5 2 52 5 4 116 6 2 112 6 4 60 6 5 12
8 0 0 20 0 2 96 1 2 76 2 2 12 3 2 100 4 2 116 5 2 64 6 2 96
10 0 0 68 0 2 116 1 0 100 1 2 36 2 0 20 2 2 96 3 2 76 4 2 12 5 2 100 6 2 40
11 0 0 4 0 2 36 1 0 20 2 0 68 2 2 116 3 0 100 3 2 36 4 0 20 4 2 96 5 2 76 6 2 100
12 0 0 12 0 2 92 1 0 24 1 2 24 2 0 4 2 2 36 3 0 20 4 0 68 4 2 116 5 0 100 5 2 36 6 2 56
12 0 0 48 0 2 12 1 0 80 1 2 64 2 0 12 2 2 92 3 0 24 3 2 24 4 0 4 4 2 36 5 0 20 6 2 120
14 0 0 84 0 2 112 1 0 52 1 2 116 2 0 48 2 2 12 3 0 80 3 2 64 4 0 12 4 2 92 5 0 24 5 2 24 6 2 36 6 3 4
12 0 0 116 1 0 64 2 0 84 2 2 112 3 0 52 3 2 116 4 0 48 4 2 12 5 0 80 5 2 64 6 0 100 6 3 20
10 0 2 96 1 2 112 2 2 40 3 2 120 4 2 80 4 4 32 5 4 104 6 2 48 6 4 104 6 5 24
7 0 0 40 0 2 8 1 2 104 2 2 96 3 2 112 4 2 40 5 2 120
10 0 0 56 0 2 48 1 0 72 1 2 32 2 0 40 2 2 8 3 2 104 4 2 96 5 2 112 6 2 56
12 0 0 8 0 2 16 1 0 8 1 2 96 2 0 56 2 2 48 3 0 72 3 2 32 4 0 40 4 2 8 5 2 104 6 2 56
12 0 0 8 1 0 112 1 2 56 2 0 8 2 2 16 3 0 8 3 2 96 4 0 56 4 2 48 5 0 72 5 2 32 6 2 40
12 0 0 96 0 2 72 1 0 80 1 2 48 2 0 8 3 0 112 3 2 56 4 0 8 4 2 16 5 0 8 5 2 96 6 2 80
13 0 0 80 0 2 48 1 0 88 1 2 24 2 0 96 2 2 72 3 0 80 3 2 48 4 0 8 5 0 112 5 2 56 6 0 48 6 2 64
13 0 0 104 0 2 120 1 2 112 2 0 80 2 2 48 3 0 88 3 2 24 4 0 96 4 2 72 5 0 80 5 2 48 6 0 104 6 2 56
12 0 0 96 1 0 40 1 2 8 2 0 104 2 2 120 3 2 112 4 0 80 4 2 48 5 0 88 5 2 24 6 0 80 6 2 112
12 0 0 24 0 2 48 1 0 80 1 2 24 2 0 96 3 0 40 3 2 8 4 0 104 4 2 120 5 2 112 6 0 16 6 2 112
13 0 0 112 0 2 88 1 0 120 1 2 24 2 0 24 2 2 48 3 0 80 3 2 24 4 0 96 5 0 40 5 2 8 6 0 24 6 2 104
13 0 2 40 1 0 16 1 2 32 2 0 112 2 2 88 3 0 120 3 2 24 4 0 24 4 2 48 5 0 80 5 2 24 6 0 24 6 2 40
13 0 0 32 0 2 120 1 0 56 1 2 112 2 2 40 3 0 16 3 2 32 4 0 112 4 2 88 5 0 120 5 2 24 6 0 56 6 2 8
13 0 0 40 0 2 88 1 2 8 1 0 104 2 0 32 2 2 120 3 0 56 3 2 112 4 2 40 5 0 16 5 2 32 6 0 48 6 2 16
14 0 0 80 0 2 32 1 2 104 2 0 40 2 2 88 3 2 8 3 0 104 4 0 32 4 2 120 5 0 56 5 2 112 6 0 80 6 2 72 6 3 8
12 0 0 40 1 0 120 2 0 80 2 2 32 3 2 104 4 0 40 4 2 88 5 2 8 5 0 104 6 0 104 6 2 56 6 3 40
10 0 2 80 1 2 112 2 2 16 3 2 16 4 2 48 4 4 64 5 4 80 6 2 96 6 4 16 6 5 48
7 0 0 80 1 2 96 2 2 80 3 2 112 4 2 16 5 2 16 6 2 64
8 0 0 48 0 2 112 1 0 16 2 0 80 3 2 96 4 2 80 5 2 112 6 2 96
9 0 0 16 0 2 16 1 0 16 2 0 48 2 2 112 3 0 16 4 0 80 5 2 96 6 2 48
11 0 0 80 0 2 80 1 0 96 1 2 80 2 0 16 2 2 16 3 0 16 4 0 48 4 2 112 5 0 16 6 2 96
11 0 2 80 1 0 96 1 2 16 2 0 80 2 2 80 3 0 96 3 2 80 4 0 16 4 2 16 5 0 16 6 2 32
13 0 0 64 0 2 32 1 0 48 1 2 16 2 2 80 3 0 96 3 2 16 4 0 80 4 2 80 5 0 96 5 2 80 6 0 32 6 2 80
13 0 0 16 0 2 32 1 0 64 1 2 80 2 0 64 2 2 32 3 0 48 3 2 16 4 2 80 5 0 96 5 2 16 6 0 80 6 2 96
14 0 0 96 0 2 32 1 0 80 1 2 16 2 0 16 2 2 32 3 0 64 3 2 80 4 0 64 4 2 32 5 0 48 5 2 16 6 0 96 6 2 48
13 0 0 112 0 2 16 1 0 64 2 0 96 2 2 32 3 0 80 3 2 16 4 0 16 4 2 32 5 0 64 5 2 80 6 0 96 6 2 32
10 0 2 16 1 0 16 2 0 112 2 2 16 3 0 64 4 0 96 4 2 32 5 0 80 5 2 16 6 0 16
11 0 0 64 0 2 48 1 0 64 1 2 96 2 2 16 3 0 16 4 0 112 4 2 16 5 0 64 6 0 48 6 2 64
12 0 0 32 0 2 48 1 0 80 1 2 64 2 0 64 2 2 48 3 0 64 3 2 96 4 2 16 5 0 16 6 0 80 6 2 96
14 0 0 48 0 2 64 1 0 80 1 2 16 2 0 32 2 2 48 3 0 80 3 2 64 4 0 64 4 2 48 5 0 64 5 2 96 6 0 32 6 2 96
14 0 0 48 0 2 16 1 0 64 1 2 96 2 0 48 2 2 64 3 0 80 3 2 16 4 0 32 4 2 48 5 0 80 5 2 64 6 0 96 6 2 96
13 0 0 112 0 2 48 1 0 48 1 2 80 2 0 48 2 2 16 3 0 64 3 2 96 4 0 48 4 2 64 5 0 80 5 2 16 6 0 80
12 0 0 80 0 2 48 1 2 96 2 0 112 2 2 48 3 0 48 3 2 80 4 0 48 4 2 16 5 0 64 5 2 96 6 0 32
10 0 2 16 2 0 80 2 2 48 3 2 96 4 0 112 4 2 48 5 0 48 5 2 80 6 0 32 6 2 32
9 0 0 80 0 2 32 1 2 96 2 2 16 4 0 80 4 2 48 5 2 96 6 0 32 6 2 32
9 0 0 112 1 0 96 1 2 16 2 0 80 2 2 32 3 2 96 4 2 16 6 0 80 6 2 112
10 0 0 48 0 2 32 1 2 48 2 0 112 3 0 96 3 2 16 4 0 80 4 2 32 5 2 96 6 0 64
11 0 0 112 0 2 48 1 0 80 1 2 112 2 0 48 2 2 32 3 2 48 4 0 112 5 0 96 5 2 16 6 0 32
12 0 2 96 1 0 32 1 2 80 2 0 112 2 2 48 3 0 80 3 2 112 4 0 48 4 2 32 5 2 48 6 0 112 6 2 112
13 0 0 32 0 2 112 1 0 16 1 2 112 2 2 96 3 0 32 3 2 80 4 0 112 4 2 48 5 0 80 5 2 112 6 0 64 6 2 112
12 0 0 64 1 0 112 1 2 112 2 0 32 2 2 112 3 0 16 3 2 112 4 2 96 5 0 32 5 2 80 6 0 48 6 2 48
12 0 0 112 0 2 96 1 0 96 2 0 64 3 0 112 3 2 112 4 0 32 4 2 112 5 0 16 5 2 112 6 0 96 6 2 32
12 0 0 80 0 2 48 1 0 112 1 2 112 2 0 112 2 2 96 3 0 96 4 0 64 5 0 112 5 2 112 6 0 64 6 2 16
13 0 0 16 0 2 16 1 0 96 1 2 32 2 0 80 2 2 48 3 0 112 3 2 112 4 0 112 4 2 96 5 0 96 6 0 32 6 2 16
13 0 0 48 0 2 48 1 0 80 2 0 16 2 2 16 3 0 96 3 2 32 4 0 80 4 2 48 5 0 112 5 2 112 6 0 96 6 2 16
12 0 0 64 0 2 48 1 0 112 1 2 64 2 0 48 2 2 48 3 0 80 4 0 16 4 2 16 5 0 96 5 2 32 6 0 64
13 0 0 48 0 2 64 1 2 80 2 0 64 2 2 48 3 0 112 3 2 64 4 0 48 4 2 48 5 0 80 6 0 64 6 2 112 6 3 16
12 0 0 16 1 0 16 2 0 48 2 2 64 3 2 80 4 0 64 4 2 48 5 0 112 5 2 64 6 0 64 6 2 96 6 3 80
8 0 2 64 2 2 96 3 2 64 5 2 96 5 4 32 6 2 64 6 4 96 6 5 96
6 0 0 32 0 2 32 1 2 96 2 2 64 4 2 96 5 2 64
9 0 0 96 0 2 64 1 0 32 1 2 96 2 0 32 2 2 32 3 2 96 4 2 64 6 2 96
11 0 0 32 1 0 32 1 2 96 2 0 96 2 2 64 3 0 32 3 2 96 4 0 32 4 2 32 5 2 96 6 2 96
10 0 0 32 1 0 64 2 0 32 3 0 32 3 2 96 4 0 96 4 2 64 5 0 32 5 2 96 6 2 32
8 0 2 96 1 0 64 1 2 32 2 0 32 3 0 64 4 0 32 5 0 32 5 2 96
9 1 0 96 1 2 96 2 2 96 3 0 64 3 2 32 4 0 32 5 0 64 6 0 64 6 2 64
10 0 0 32 0 2 96 1 2 64 3 0 96 3 2 96 4 2 96 5 0 64 5 2 32 6 0 32 6 2 32
11 0 0 64 0 2 64 1 0 32 1 2 64 2 0 32 2 2 96 3 2 64 5 0 96 5 2 96 6 0 64 6 2 64
10 0 0 96 0 2 64 2 0 64 2 2 64 3 0 32 3 2 64 4 0 32 4 2 96 5 2 64 6 0 64
10 0 2 32 1 0 32 2 0 96 2 2 64 4 0 64 4 2 64 5 0 32 5 2 64 6 0 32 6 2 32
8 0 2 32 1 2 96 2 2 32 3 0 32 4 0 96 4 2 64 6 0 96 6 2 32
10 0 0 64 0 2 32 1 0 32 1 2 64 2 2 32 3 2 96 4 2 32 5 0 32 6 0 32 6 2 96
12 0 0 96 0 2 96 1 0 32 1 2 32 2 0 64 2 2 32 3 0 32 3 2 64 4 2 32 5 2 96 6 0 64 6 2 64
12 0 0 32 1 2 64 2 0 96 2 2 96 3 0 32 3 2 32 4 0 64 4 2 32 5 0 32 5 2 64 6 0 64 6 2 96
11 0 0 96 1 0 96 1 2 32 2 0 32 3 2 64 4 0 96 4 2 96 5 0 32 5 2 32 6 0 32 6 2 96
9 0 0 96 1 2 32 2 0 96 3 0 96 3 2 32 4 0 32 5 2 64 6 0 64 6 2 96
10 0 2 32 1 0 64 1 2 96 2 0 96 3 2 32 4 0 96 5 0 96 5 2 32 6 0 64 6 2 64
9 0 0 32 0 2 96 1 0 64 1 2 32 2 2 32 3 0 64 3 2 96 4 0 96 5 2 32
11 0 0 96 0 2 32 1 2 96 2 0 32 2 2 96 3 0 64 3 2 32 4 2 32 5 0 64 5 2 96 6 0 32
13 0 0 96 0 2 32 1 0 64 1 2 32 2 0 96 2 2 32 3 2 96 4 0 32 4 2 96 5 0 64 5 2 32 6 0 64 6 2 64
12 0 0 96 1 0 96 1 2 32 2 0 96 2 2 32 3 0 64 3 2 32 4 0 96 4 2 32 5 2 96 6 0 64 6 2 64
11 0 0 64 1 0 64 1 2 64 2 0 96 3 0 96 3 2 32 4 0 96 4 2 32 5 0 64 5 2 32 6 0 32
11 0 0 64 0 2 32 1 0 96 1 2 96 2 0 64 3 0 64 3 2 64 4 0 96 5 0 96 5 2 32 6 2 32
13 0 0 64 0 2 64 1 0 32 1 2 32 2 0 64 2 2 32 3 0 96 3 2 96 4 0 64 5 0 64 5 2 64 6 0 32 6 2 64
14 0 0 32 0 2 32 1 0 64 1 2 64 2 0 64 2 2 64 3 0 32 3 2 32 4 0 64 4 2 32 5 0 96 5 2 96 6 0 64 6 2 64
13 0 0 32 0 2 64 1 0 32 2 0 32 2 2 32 3 0 64 3 2 64 4 0 64 4 2 64 5 0 32 5 2 32 6 0 64 6 2 96
13 0 0 96 0 2 64 1 0 64 1 2 96 2 0 32 2 2 64 3 0 32 4 0 32 4 2 32 5 0 64 5 2 64 6 0 64 6 2 96
11 0 0 96 1 0 96 1 2 64 2 0 96 2 2 64 3 0 64 3 2 96 4 0 32 4 2 64 5 0 32 6 2 96
11 0 0 64 0 2 32 1 0 32 1 2 64 2 0 96 3 0 96 3 2 64 4 0 96 4 2 64 5 0 64 5 2 96
9 0 0 64 2 0 64 2 2 32 3 0 32 3 2 64 4 0 96 5 0 96 5 2 64 6 0 64
9 0 0 32 0 2 96 1 0 32 2 0 64 4 0 64 4 2 32 5 0 32 5 2 64 6 0 64
7 0 2 64 1 0 32 1 2 96 2 0 32 2 2 96 3 0 32 4 0 64
12 0 0 32 0 2 64 1 0 96 1 2 64 2 2 64 3 0 32 3 2 96 4 0 32 4 2 96 5 0 32 6 0 64 6 2 64
11 0 0 64 0 2 32 2 0 32 2 2 64 3 0 96 3 2 64 4 2 64 5 0 32 5 2 96 6 0 32 6 2 32
11 0 0 64 0 2 32 1 2 96 2 0 64 2 2 32 4 0 32 4 2 64 5 0 96 5 2 64 6 0 96 6 2 96
9 0 2 32 1 2 32 2 0 64 2 2 32 3 2 96 4 0 64 4 2 32 6 0 32 6 2 32
10 0 0 32 0 2 96 1 2 96 2 2 32 3 2 32 4 0 64 4 2 32 5 2 96 6 0 64 6 2 64
9 0 2 64 1 0 64 1 2 96 2 0 32 2 2 96 3 2 96 4 2 32 5 2 32 6 0 64
10 0 0 96 1 0 64 1 2 96 2 2 64 3 0 64 3 2 96 4 0 32 4 2 96 5 2 96 6 0 96
11 0 0 64 0 2 64 1 0 32 1 2 32 2 0 96 3 0 64 3 2 96 4 2 64 5 0 64 5 2 96 6 0 64
12 0 2 32 1 0 96 1 2 96 2 0 64 2 2 64 3 0 32 3 2 32 4 0 96 5 0 64 5 2 96 6 0 64 6 2 64
12 0 0 96 0 2 96 1 2 64 2 2 32 3 0 96 3 2 96 4 0 64 4 2 64 5 0 32 5 2 32 6 0 32 6 2 64
11 0 0 96 0 2 32 1 0 64 1 2 32 2 0 96 2 2 96 3 2 64 4 2 32 5 0 96 5 2 96 6 0 96
11 0 0 96 0 2 32 1 0 96 2 0 96 2 2 32 3 0 64 3 2 32 4 0 96 4 2 96 5 2 64 6 0 32
11 0 0 96 0 2 64 1 0 96 1 2 96 2 0 96 2 2 32 3 0 96 4 0 96 4 2 32 5 0 64 5 2 32
12 0 0 64 0 2 32 1 0 32 2 0 96 2 2 64 3 0 96 3 2 96 4 0 96 4 2 32 5 0 96 6 0 96 6 2 96
11 0 0 64 0 2 96 1 2 32 2 0 64 2 2 32 3 0 32 4 0 96 4 2 64 5 0 96 5 2 96 6 0 32
11 0 0 64 0 2 96 1 0 96 2 0 64 2 2 96 3 2 32 4 0 64 4 2 32 5 0 32 6 0 96 6 2 96
11 0 0 96 0 2 32 1 2 96 2 0 64 2 2 96 3 0 96 4 0 64 4 2 96 5 2 32 6 0 64 6 2 64
11 0 0 32 0 2 64 1 0 64 1 2 64 2 0 96 2 2 32 3 2 96 4 0 64 4 2 96 5 0 96 6 2 64
11 0 0 32 1 0 32 1 2 64 2 0 32 2 2 64 3 0 64 3 2 64 4 0 96 4 2 32 5 2 96 6 2 96
11 0 0 96 0 2 64 1 2 96 2 0 32 3 0 32 3 2 64 4 0 32 4 2 64 5 0 64 5 2 64 6 0 64
12 0 0 64 0 2 96 1 0 64 1 2 32 2 0 96 2 2 64 3 2 96 4 0 32 5 0 32 5 2 64 6 0 64 6 2 64
12 0 0 64 0 2 64 1 0 64 1 2 32 2 0 64 2 2 96 3 0 64 3 2 32 4 0 96 4 2 64 5 2 96 6 2 32
14 0 0 96 0 2 96 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 32 4 0 64 4 2 96 5 0 64 5 2 32 6 0 96 6 2 32
12 1 0 64 1 2 32 2 0 96 2 2 96 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 32 6 0 64 6 2 96
10 0 0 32 0 2 64 1 2 32 3 0 64 3 2 32 4 0 96 4 2 96 5 0 64 5 2 64 6 2 64
11 0 0 64 0 2 96 1 0 96 1 2 96 2 0 32 2 2 64 3 2 32 5 0 64 5 2 32 6 0 32 6 2 32
11 0 2 32 1 0 64 2 0 64 2 2 96 3 0 96 3 2 96 4 0 32 4 2 64 5 2 32 6 0 96 6 2 96
10 0 2 96 1 2 64 2 2 32 3 0 64 4 0 64 4 2 96 5 0 96 5 2 96 6 0 96 6 2 32
10 0 0 96 0 2 96 1 0 32 1 2 32 2 2 96 3 2 64 4 2 32 5 0 64 6 0 64 6 2 64
11 1 0 96 1 2 32 2 0 96 2 2 96 3 0 32 3 2 32 4 2 96 5 2 64 6 0 64 6 2 96 6 3 32
10 0 0 96 1 0 64 3 0 96 3 2 32 4 0 96 4 2 96 5 0 32 5 2 32 6 2 32 6 3 32
9 0 2 64 1 2 64 2 2 64 3 2 64 4 2 64 5 2 64 5 4 64 6 4 64 6 5 64
6 0 0 64 1 2 64 2 2 64 3 2 64 4 2 64 5 2 64
8 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 3 2 64 4 2 64 5 2 64
11 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 5 2 64 6 2 64
10 0 0 64 0 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64
8 0 2 64 1 2 64 2 0 64 2 2 64 4 0 64 4 2 64 5 0 64 5 2 64
7 1 0 64 1 2 64 2 2 64 3 2 64 4 0 64 4 2 64 6 2 64
6 0 0 64 3 0 64 3 2 64 4 2 64 5 2 64 6 0 64
5 1 0 64 2 0 64 5 0 64 5 2 64 6 2 64
5 0 0 64 0 2 64 1 2 64 3 0 64 4 0 64
8 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 5 0 64 6 0 64
8 0 2 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64 6 0 64
7 0 2 64 1 0 64 2 2 64 4 2 64 5 0 64 5 2 64 6 0 64
5 0 0 64 1 0 64 2 2 64 3 0 64 4 2 64
7 0 0 64 0 2 64 1 2 64 2 0 64 3 0 64 4 2 64 5 0 64
9 0 0 64 0 2 64 1 0 64 2 0 64 2 2 64 3 2 64 4 0 64 5 0 64 6 0 64
9 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 2 64
7 0 2 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64
5 0 0 64 2 2 64 4 0 64 4 2 64 5 2 64
5 0 0 64 2 0 64 4 2 64 6 0 64 6 2 64
3 0 0 64 2 0 64 4 0 64
5 0 0 64 0 2 64 1 0 64 2 0 64 4 0 64
6 2 0 64 2 2 64 3 0 64 4 0 64 6 0 64 6 2 64
7 0 2 64 1 0 64 1 2 64 4 0 64 4 2 64 5 0 64 6 2 64
7 1 0 64 1 2 64 2 2 64 3 0 64 3 2 64 6 0 64 6 2 64
7 0 0 64 1 2 64 3 0 64 3 2 64 4 2 64 5 0 64 5 2 64
8 0 0 64 0 2 64 1 0 64 2 0 64 3 2 64 5 0 64 5 2 64 6 2 64
9 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 5 2 64 6 2 64
11 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 6 2 64
9 0 2 64 1 0 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64
8 1 2 64 2 2 64 3 0 64 4 0 64 4 2 64 5 0 64 5 2 64 6 2 64
6 0 0 64 1 0 64 1 2 64 3 2 64 4 2 64 5 0 64
7 1 0 64 1 2 64 2 0 64 3 0 64 3 2 64 5 2 64 6 2 64
9 0 0 64 0 2 64 1 0 64 1 2 64 3 0 64 3 2 64 4 0 64 5 0 64 5 2 64
8 0 2 64 2 0 64 2 2 64 3 0 64 3 2 64 5 0 64 5 2 64 6 0 64
8 0 2 64 1 2 64 2 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 0 64
5 0 2 64 2 2 64 3 2 64 4 2 64 6 0 64
5 0 0 64 1 2 64 2 2 64 4 2 64 5 2 64
3 2 0 64 3 2 64 4 2 64
7 0 0 64 0 2 64 1 2 64 4 0 64 5 2 64 6 0 64 6 2 64
4 1 0 64 2 0 64 2 2 64 3 2 64
6 0 2 64 1 0 64 3 0 64 4 0 64 4 2 64 5 2 64
7 0 0 64 1 2 64 2 2 64 3 0 64 5 0 64 6 0 64 6 2 64
8 0 0 64 1 2 64 2 0 64 3 2 64 4 2 64 5 0 64 6 0 64 6 2 64
8 0 0 64 1 0 64 2 0 64 3 2 64 4 0 64 5 2 64 6 0 64 6 2 64
7 0 0 64 0 2 64 1 0 64 2 0 64 3 0 64 4 0 64 5 2 64
9 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 5 0 64 6 0 64
10 0 2 64 1 2 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64 6 0 64 6 2 64
8 0 2 64 1 0 64 2 2 64 3 2 64 4 2 64 5 0 64 5 2 64 6 0 64
6 0 0 64 1 2 64 2 2 64 3 0 64 4 2 64 5 2 64
7 0 0 64 0 2 64 1 2 64 2 0 64 3 2 64 4 2 64 5 0 64
10 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 5 2 64 6 2 64
10 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64
9 0 2 64 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64
6 2 2 64 3 2 64 4 0 64 4 2 64 5 2 64 6 2 64
4 0 0 64 4 2 64 5 2 64 6 0 64
2 2 0 64 6 2 64
4 0 0 64 0 2 64 1 2 64 4 0 64
6 0 2 64 1 0 64 2 0 64 2 2 64 3 2 64 6 0 64
7 0 2 64 2 2 64 3 0 64 4 0 64 4 2 64 5 2 64 6 0 64
6 0 2 64 1 2 64 2 2 64 4 2 64 5 0 64 6 0 64
5 0 0 64 1 0 64 2 2 64 3 2 64 4 2 64
8 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 3 0 64 4 2 64 5 2 64
10 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 5 0 64 6 2 64
9 0 0 64 0 2 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 5 2 64
6 0 2 64 2 0 64 2 2 64 4 0 64 4 2 64 5 2 64
6 0 0 64 1 0 64 1 2 64 2 2 64 4 0 64 4 2 64
9 0 0 64 1 0 64 1 2 64 2 0 64 3 0 64 3 2 64 4 2 64 6 0 64 6 2 64
8 0 0 64 1 0 64 2 0 64 3 0 64 3 2 64 4 0 64 5 0 64 5 2 64
8 0 0 64 0 2 64 1 2 64 2 0 64 3 0 64 4 0 64 5 0 64 5 2 64
8 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 5 0 64 6 0 64 6 2 64
8 0 2 64 1 0 64 1 2 64 3 2 64 4 0 64 4 2 64 5 2 64 6 2 64
6 2 2 64 3 0 64 3 2 64 5 2 64 6 0 64 6 2 64
5 0 0 64 1 0 64 4 2 64 5 0 64 5 2 64
5 0 0 64 0 2 64 2 0 64 3 0 64 6 2 64
8 0 0 64 0 2 64 1 0 64 2 0 64 2 2 64 4 0 64 5 0 64 6 2 64
9 0 0 64 0 2 64 1 0 64 2 0 64 2 2 64 3 0 64 4 0 64 4 2 64 6 2 64
8 0 2 64 1 0 64 2 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 0 64
7 0 0 64 1 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 0 64
6 0 0 64 2 0 64 3 0 64 4 2 64 5 0 64 6 2 64
5 0 0 64 1 2 64 2 0 64 4 0 64 5 0 64
6 0 0 64 0 2 64 1 0 64 2 0 64 3 2 64 4 0 64
8 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 5 2 64
10 0 2 64 1 0 64 1 2 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 0 64 6 0 64
8 0 2 64 1 2 64 2 2 64 3 0 64 3 2 64 4 2 64 5 0 64 5 2 64
6 0 0 64 2 2 64 3 2 64 4 2 64 5 0 64 5 2 64
5 1 0 64 2 0 64 4 2 64 5 2 64 6 0 64
6 0 0 64 0 2 64 3 0 64 4 0 64 6 0 64 6 2 64
5 1 2 64 2 0 64 2 2 64 5 0 64 6 0 64
4 0 2 64 3 2 64 4 0 64 4 2 64
5 0 0 64 2 2 64 5 2 64 6 0 64 6 2 64
6 0 0 64 1 0 64 2 0 64 4 2 64 6 0 64 6 2 64
6 0 0 64 2 0 64 3 0 64 4 0 64 6 0 64 6 2 64
7 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 4 0 64 5 0 64
7 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 6 0 64 6 2 64
6 0 2 64 1 2 64 4 0 64 4 2 64 5 0 64 5 2 64
6 1 0 64 1 2 64 2 2 64 3 2 64 6 0 64 6 2 64
7 0 0 64 1 0 64 1 2 64 3 0 64 3 2 64 4 2 64 5 2 64
9 0 0 64 0 2 64 1 0 64 2 0 64 3 0 64 3 2 64 5 0 64 5 2 64 6 2 64
10 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 3 0 64 4 0 64 5 0 64 5 2 64 6 2 64
11 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 5 0 64 6 2 64
8 0 2 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64
6 1 2 64 2 2 64 4 0 64 4 2 64 5 0 64 5 2 64
5 0 0 64 1 0 64 3 2 64 4 2 64 6 0 64
5 1 0 64 1 2 64 2 0 64 3 0 64 5 2 64
8 0 0 64 0 2 64 1 0 64 1 2 64 3 0 64 3 2 64 4 0 64 5 0 64
8 0 2 64 2 0 64 2 2 64 3 0 64 3 2 64 5 0 64 5 2 64 6 0 64
7 0 2 64 2 2 64 4 0 64 4 2 64 5 0 64 5 2 64 6 0 64
4 0 2 64 2 2 64 4 2 64 6 0 64
3 0 0 64 2 2 64 4 2 64
5 0 0 64 0 2 64 2 0 64 4 2 64 6 2 64
7 0 0 64 0 2 64 1 2 64 2 0 64 2 2 64 4 0 64 6 0 64
9 0 0 64 0 2 64 1 0 64 2 0 64 2 2 64 3 2 64 4 0 64 4 2 64 6 2 64
7 0 2 64 2 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 2 64
6 0 0 64 1 0 64 2 2 64 4 0 64 4 2 64 5 0 64
8 0 0 64 1 0 64 1 2 64 2 0 64 3 0 64 4 2 64 6 0 64 6 2 64
7 0 0 64 1 2 64 2 0 64 3 0 64 3 2 64 4 0 64 5 0 64
8 0 0 64 0 2 64 1 2 64 2 0 64 3 2 64 4 0 64 5 0 64 5 2 64
9 1 0 64 1 2 64 2 0 64 2 2 64 3 2 64 4 0 64 5 2 64 6 0 64 6 2 64
9 0 2 64 1 0 64 1 2 64 3 0 64 3 2 64 4 0 64 4 2 64 5 2 64 6 2 64
8 1 2 64 2 2 64 3 0 64 3 2 64 5 0 64 5 2 64 6 0 64 6 2 64
6 0 0 64 1 0 64 3 2 64 4 2 64 5 0 64 5 2 64
8 0 0 64 0 2 64 1 0 64 1 2 64 2 0 64 3 0 64 5 2 64 6 2 64
10 0 0 64 0 2 64 1 0 64 2 0 64 2 2 64 3 0 64 3 2 64 4 0 64 5 0 64 6 2 64
10 0 0 64 0 2 64 2 0 64 2 2 64 3 0 64 4 0 64 4 2 64 5 0 64 5 2 64 6 2 64
7 0 2 64 1 0 64 2 0 64 2 2 64 4 0 64 4 2 64 5 0 64
9 0 0 64 1 0 64 1 2 64 2 2 64 3 0 64 4 0 64 4 2 64 6 2 64 6 3 64
9 0 0 64 1 0 64 2 0 64 3 0 64 3 2 64 4 2 64 5 0 64 6 0 64 6 3 64
0 0 0 0 0 0 0
118 0 0 0 0 0 0
0 0 0 0 0 0 0
108 0 0 0 0 0 0
76 28 108 0 0 0 0
124 12 76 28 108 0 0
0 0 0 0 0 0 0
88 0 0 0 0 0 0
8 56 88 0 0 0 0
120 120 8 56 88 0 0
56 16 120 120 8 56 0
96 112 56 16 120 120 0
16 40 96 112 56 16 16
88 64 16 40 96 112 24
0 0 0 0 0 0 0
48 0 0 0 0 0 0
80 112 48 0 0 0 0
112 112 80 112 48 0 0
48 32 112 112 80 112 0
0 32 48 32 112 112 0
64 80 0 32 48 32 96
112 64 64 80 0 32 48
32 48 112 64 64 80 32
16 64 32 48 112 64 32
0 112 16 64 32 48 112
64 64 0 112 16 64 80
96 48 64 64 0 112 48
80 48 96 48 64 64 96
16 64 80 48 96 48 32
16 80 16 64 80 48 48
0 0 0 0 0 0 0
96 0 0 0 0 0 0
32 96 96 0 0 0 0
96 96 32 96 96 0 0
96 64 96 96 32 96 0
0 64 96 64 96 96 0
0 32 0 64 96 64 64
96 0 0 32 0 64 96
64 96 96 0 0 32 64
32 0 64 96 96 0 64
0 96 32 0 64 96 96
0 0 0 96 32 0 32
64 96 0 0 0 96 96
32 96 64 96 0 0 64
96 0 32 96 64 96 64
32 32 96 0 32 96 96
32 0 32 32 96 0 64
0 64 32 0 32 32 64
96 64 0 64 32 0 0
32 0 96 64 0 64 96
32 64 32 0 96 64 64
32 32 32 64 32 0 64
64 64 32 32 32 64 96
64 32 64 64 32 32 0
64 96 64 32 64 64 96
96 64 64 96 64 32 64
96 96 96 64 64 96 64
32 64 96 96 96 64 64
32 32 32 64 96 96 0
64 96 32 32 32 64 0
64 0 64 96 32 32 64
96 96 64 0 64 96 64
0 0 0 0 0 0 0
64 0 0 0 0 0 0
64 64 64 0 0 0 0
64 64 64 64 64 0 0
64 0 64 64 64 64 0
0 0 64 0 64 64 0
0 64 0 0 64 0 0
64 0 0 64 0 0 64
0 64 64 0 0 64 0
64 0 0 64 64 0 0
0 64 64 0 0 64 64
0 0 0 64 64 0 64
0 64 0 0 0 64 64
64 64 0 64 0 0 0
64 0 64 64 0 64 0
64 64 64 0 64 64 64
64 0 64 64 64 0 0
0 0 64 0 64 64 0
64 0 0 0 64 0 0
64 0 64 0 0 0 64
64 0 64 0 64 0 0
64 64 64 0 64 0 0
0 0 64 64 64 0 64
0 64 0 0 64 64 0
0 64 0 64 0 0 64
64 0 0 64 0 64 0
64 64 64 0 0 64 0
64 0 64 64 64 0 0
64 64 64 0 64 64 0
0 64 64 64 64 0 0
0 0 0 64 64 64 0
64 64 0 0 0 64 0
0 64 64 64 0 0 0
64 64 0 64 64 64 0
0 0 64 64 0 64 64
0 0 0 0 64 64 64
0 0 0 0 0 0 64
64 0 0 0 0 0 0
0 0 64 0 0 0 0
64 0 0 0 64 0 64
0 64 64 0 0 0 0
0 64 0 64 64 0 0
64 0 0 64 0 64 64
64 0 64 0 0 64 64
64 64 64 0 64 0 64
64 64 64 64 64 0 0
0 64 64 64 64 64 64
0 0 0 64 64 64 64
0 64 0 0 0 64 64
64 0 0 64 0 0 0
64 0 64 0 0 64 0
64 64 64 0 64 0 0
64 0 64 64 64 0 0
0 0 64 0 64 64 0
0 0 0 0 64 0 0
64 0 0 0 0 0 64
0 0 64 0 0 0 0
64 0 0 0 64 0 0
0 64 64 0 0 0 64
0 0 0 64 64 0 64
0 0 0 0 0 64 64
64 64 0 0 0 0 0
64 64 64 64 0 0 0
64 0 64 64 64 64 0


==> anc/audit/random_tables/family51-73_p2_input.json <==
{
  "name": "family51-73",
  "N": [
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        2
      ],
      5
    ],
    [
      [
        2,
        3
      ],
      3
    ],
    [
      [
        2,
        4
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      5
    ],
    [
      [
        2,
        1
      ],
      -7
    ],
    [
      [
        2,
        2
      ],
      3
    ],
    [
      [
        2,
        3
      ],
      1
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ]
  ],
  "h": [
    2,
    4
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "2/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "-1/3",
        "0",
        "-2/3",
        "-4/3",
        "0",
        "-1/3",
        "-2/3",
        "-4/3",
        "0",
        "0",
        "0",
        "-2/3",
        "-1/3"
      ],
      "mu": [
        "0",
        "1/3",
        "-2/3"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "lambda": [
        "0",
        "-1",
        "-4",
        "-2",
        "0",
        "0",
        "-1",
        "-2",
        "0",
        "0",
        "0",
        "-2",
        "0",
        "-1"
      ],
      "mu": [
        "0",
        "-3",
        "2"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/2",
        "2",
        "1",
        "0",
        "0",
        "1/2",
        "1",
        "0",
        "0",
        "1/2",
        "1",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3/2",
        "-1"
      ]
    },
    {
      "u": [
        0,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/4",
        "1",
        "1/2",
        "0",
        "0",
        "1/4",
        "1/2",
        "0",
        "0",
        "1/4",
        "1/2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3/4",
        "-1/2"
      ]
    },
    {
      "u": [
        0,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/6",
        "2/3",
        "1/3",
        "0",
        "0",
        "1/6",
        "1/3",
        "0",
        "0",
        "1/6",
        "1/3",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "1/2",
        "-1/3"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      "lambda": [
        "0",
        "-1/2",
        "0",
        "-1",
        "-2",
        "0",
        "-1/2",
        "-1",
        "-2",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "1/2",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "4",
        "2",
        "0",
        "0",
        "1",
        "2",
        "0",
        "0",
        "1",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3",
        "-2"
      ]
    },
    {
      "u": [
        1,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1/3",
        "4/3",
        "2/3",
        "0",
        "0",
        "1/3",
        "2/3",
        "0",
        "0",
        "1/3",
        "2/3",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "1",
        "-2/3"
      ]
    },
    {
      "u": [
        2,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "0",
        "2",
        "4",
        "2",
        "3",
        "4",
        "6",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "2"
      ]
    },
    {
      "u": [
        2,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        2,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "0",
        "0",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        2,
        3
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        2,
        4
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "4",
        "2",
        "0",
        "2",
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "2",
        "-2"
      ]
    }
  ]
}

==> anc/audit/random_tables/family51-73_p2_results.json <==
[
  {
    "K": 14,
    "states": 14,
    "moore_rounds": 4,
    "seconds": 0.0003609849991335068,
    "degree_box": [
      2,
      3
    ],
    "name": "family51-73",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 33,
    "passed": true
  },
  {
    "K": 61,
    "states": 69,
    "moore_rounds": 3,
    "seconds": 0.005738587999076117,
    "degree_box": [
      4,
      7
    ],
    "name": "family51-73",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 2051,
    "passed": true
  },
  {
    "K": 268,
    "states": 362,
    "moore_rounds": 3,
    "seconds": 0.2728502620011568,
    "degree_box": [
      8,
      13
    ],
    "name": "family51-73",
    "p": 2,
    "alpha": 3,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ]
    ],
    "bound": 131079,
    "passed": true
  }
]

==> anc/audit/random_tables/history_graph.cpp <==
// Independent compact exact modular history graph + full-key equality + Moore.
// Input matrices generated by history_setup.py; no probabilistic identification.
#include <algorithm>
#include <array>
#include <chrono>
#include <cstdint>
#include <cstring>
#include <fstream>
#include <iostream>
#include <string>
#include <unordered_map>
#include <vector>
using namespace std;
struct Triple {int i,j,c;};
uint32_t getwin(const string&s){uint32_t w;memcpy(&w,s.data()+1,4);return w;}
void setwin(string&s,uint32_t w){memcpy(s.data()+1,&w,4);}
struct Key {vector<uint32_t> v;bool operator==(const Key&x)const{return v==x.v;}};
struct Hash {size_t operator()(const Key&k)const {uint64_t h=1469598103934665603ull;for(auto x:k.v){h^=x;h*=1099511628211ull;}return h;}};
int main(int argc,char**argv){
 if(argc<2)return 2;auto start=chrono::steady_clock::now();ifstream f(argv[1]);
 int p,A,n,zi;f>>p>>A>>n>>zi;vector<int> pp(A+1,1);for(int i=1;i<=A;i++)pp[i]=pp[i-1]*p;int M=pp[A];if(M>256){cerr<<"modulus too big\n";return 2;}
 vector<int>N(n);for(auto&x:N)f>>x;
 vector<vector<vector<Triple>>>G(A+1);
 for(int t=1;t<=A;t++){G[t].resize(pp[t]);for(auto&g:G[t]){int nn;f>>nn;g.resize(nn);for(auto&x:g)f>>x.i>>x.j>>x.c;}}
 vector<vector<vector<int>>>W(A);
 for(int t=1;t<A;t++){W[t].assign(pp[t],vector<int>(n));for(auto&w:W[t])for(auto&x:w)f>>x;}
 if(!f){cerr<<"bad input\n";return 2;}
 unordered_map<string,uint32_t>seen;seen.reserve(1400000);vector<const string*>S;S.reserve(1400000);vector<array<uint32_t,5>>E;vector<uint32_t>O;
 string ini(5+A*n,0);for(int i=0;i<n;i++)ini[5+i]=N[i];auto it=seen.emplace(ini,0).first;S.push_back(&it->first);
 for(size_t pos=0;pos<S.size();pos++){
   const string&s=*S[pos];int k=uint8_t(s[0]);uint32_t win=getwin(s);uint64_t out=zi>=0?uint8_t(s[5+zi]):0;
   for(int t=1;t<A&&t<=k;t++){
     uint32_t v=(win/pp[A-1-t])%pp[t]; // t<=A-1
     for(int i=0;i<n;i++)out+=uint64_t(uint8_t(s[5+t*n+i]))*W[t][v][i];
   }
   O.push_back(out%M);array<uint32_t,5>ed{};
   for(int r=0;r<p;r++){
     uint32_t ext=win+r*pp[A-1];vector<uint64_t>acc(n,0);
     for(int t=1;t<=A&&t<=k+1;t++){
       uint32_t v=(ext/pp[A-t])%pp[t];
       for(const auto&g:G[t][v])acc[g.j]+=uint64_t(g.c)*uint8_t(s[5+(t-1)*n+g.i]);
     }
     string ns(5+A*n,0);ns[0]=min(k+1,A);setwin(ns,ext/p);
     for(int i=0;i<n;i++)ns[5+i]=acc[i]%M;
     for(int t=1;t<A&&t<=k+1;t++)for(int i=0;i<n;i++)ns[5+t*n+i]=uint8_t(s[5+(t-1)*n+i])%pp[A-t];
     auto ins=seen.emplace(std::move(ns),S.size());
     if(ins.second)S.push_back(&ins.first->first);ed[r]=ins.first->second;
   }
   E.push_back(ed);
   if(pos&&pos%250000==0)cerr<<"processed "<<pos<<" found "<<S.size()<<"\n";
 }
 size_t ns=S.size();seen.clear();S.clear();S.shrink_to_fit();
 unordered_map<uint32_t,uint32_t>names;vector<uint32_t>part(ns);for(size_t i=0;i<ns;i++){auto it=names.emplace(O[i],names.size()).first;part[i]=it->second;}
 uint32_t oldcount=names.size();int rounds=0;
 while(true){unordered_map<Key,uint32_t,Hash> dict;dict.reserve(ns);vector<uint32_t>nxt(ns);for(size_t i=0;i<ns;i++){
   Key key;key.v.reserve(p+1);key.v.push_back(O[i]);for(int r=0;r<p;r++)key.v.push_back(part[E[i][r]]);
   auto it=dict.emplace(std::move(key),dict.size()).first;nxt[i]=it->second;
  }
  rounds++;uint32_t count=dict.size();cerr<<"round "<<rounds<<" classes "<<count<<"\n";
  if(count==oldcount){part=std::move(nxt);oldcount=count;break;}part=std::move(nxt);oldcount=count;
 }
 bool lz=true;for(size_t i=0;i<ns;i++)if(O[i]!=O[E[i][0]])lz=false;
 double sec=chrono::duration<double>(chrono::steady_clock::now()-start).count();
 cout<<"{\"p\":"<<p<<",\"alpha\":"<<A<<",\"states\":"<<ns<<",\"K\":"<<oldcount<<",\"moore_rounds\":"<<rounds<<",\"leading_zero_invariant\":"<<(lz?"true":"false")<<",\"seconds\":"<<sec<<"}\n";
 if(argc>=3){ofstream o(argv[2],ios::binary);uint32_t header[]={0x43415254,uint32_t(p),uint32_t(A),uint32_t(ns),oldcount};o.write((char*)header,sizeof(header));for(size_t i=0;i<ns;i++){o.write((char*)&O[i],4);for(int r=0;r<p;r++)o.write((char*)&E[i][r],4);o.write((char*)&part[i],4);}}
}


==> anc/audit/random_tables/history_graph.log <==
round 1 classes 64
round 2 classes 266
round 3 classes 266
{"p":2,"alpha":3,"states":456,"K":266,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.00548086}


==> anc/audit/random_tables/history_setup.py <==
"""Independent exact setup for small-support history automata, direct diagonals.
Kronecker integer multiplication uses digit slots whose base is strictly larger
than the largest possible unreduced convolution coefficient. No float/FFT used.
"""
import reference as R
from itertools import product
from pathlib import Path
import json,sys,time

def kron(a,b,M):
    if not a or not b:return {}
    m=len(next(iter(a)));ha=[max(u[i] for u in a) for i in range(m)];hb=[max(u[i] for u in b) for i in range(m)]
    shape=[ha[i]+hb[i]+1 for i in range(m)];stride=[1]*m
    for i in range(m-2,-1,-1):stride[i]=stride[i+1]*shape[i+1]
    bound=min(len(a),len(b))*(M-1)**2
    w=max(1,(bound.bit_length()+7)//8)
    def pack(x):
        n=max(sum(i*s for i,s in zip(u,stride)) for u in x)+1
        z=bytearray(n*w)
        for u,v in x.items():
            idx=sum(i*s for i,s in zip(u,stride));z[idx*w:(idx+1)*w]=int(v).to_bytes(w,'little')
        return int.from_bytes(z,'little')
    z=pack(a)*pack(b);count=1
    for dim in shape:count*=dim
    bb=z.to_bytes(count*w,'little');out={}
    for idx in range(count):
        v=int.from_bytes(bb[idx*w:(idx+1)*w],'little')%M
        if v:
            u=tuple((idx//stride[i])%shape[i] for i in range(m));out[u]=v
    return out

def mul(a,b,M):
    return R.pmul(a,b,M) if len(a)*len(b)<2000 else kron(a,b,M)
def power(a,n,M):
    m=len(next(iter(a)));r={(0,)*m:1}
    while n:
        if n&1:r=mul(r,a,M)
        n//=2
        if n:a=mul(a,a,M)
    return r

def setup(name,N,Q,p,alpha,outdir=None):
    outdir=Path(outdir) if outdir is not None else Path(__file__).resolve().parent
    start=time.perf_counter();M=p**alpha;m=len(next(iter(Q)));zero=(0,)*m
    J,h,cert=R.exact_J(N,Q,p);U=sorted(set(J)|set(N));idx={u:i for i,u in enumerate(U)};n=len(U)
    inv=pow(Q[zero],-1,M)
    q={u:v*inv%M for u,v in Q.items() if v*inv%M};nn={u:v*inv%M for u,v in N.items() if v*inv%M}
    powers={s:power(q,p**s-1,M) for s in range(alpha+1)};D={}
    for s in range(1,alpha+1):
        d=dict(powers[s])
        for t in range(1,s):
            sigma={tuple(p**t*i for i in u):v for u,v in powers[s-t].items()}
            z=mul(D[t],sigma,M)
            for u,v in z.items():d[u]=(d.get(u,0)-v)%M
        D[s]={u:v for u,v in d.items() if v}
        assert all(v%p**(s-1)==0 for v in D[s].values())
    # Check all polynomial images exactly; direct monomial iteration, no assumed
    # closure based solely on the proof being tested.
    Gam={}
    for t in range(1,alpha+1):
        P=p**t;g=[[] for _ in range(P)]
        for j,u in enumerate(U):
            for e,cf in D[t].items():
                ee=tuple(x+y for x,y in zip(e,u));v=ee[0]%P
                if not all(x%P==v for x in ee):continue
                target=tuple((x-v)//P for x in ee)
                assert target in J,('closure violation',t,v,u,target,cf)
                g[v].append((j,idx[target],cf))
        Gam[t]=g
    W={}
    for t in range(1,alpha):
        rows=[]
        for v in range(p**t):
            rows.append([sum(D[j+t].get(tuple(v-x for x in u),0) for j in range(1,alpha-t+1))%M for u in U])
        W[t]=rows
    file=Path(outdir)/f'{name}_p{p}_a{alpha}.txt'
    with file.open('w') as f:
        f.write(f'{p} {alpha} {n} {idx.get(zero,-1)}\n')
        f.write(' '.join(str(nn.get(u,0)) for u in U)+'\n')
        for t in range(1,alpha+1):
            for v in range(p**t):
                triples=Gam[t][v];f.write(str(len(triples)))
                for x in triples:f.write(' '+' '.join(map(str,x)))
                f.write('\n')
        for t in range(1,alpha):
            for row in W[t]:f.write(' '.join(map(str,row))+'\n')
    info={'name':name,'p':p,'alpha':alpha,'N':list(N.items()),'Q':list(Q.items()),'J':J,'U':U,'setup_seconds':time.perf_counter()-start,'datafile':str(file),'delta_nonzero':{str(t):len(d) for t,d in D.items()}}
    with file.with_suffix('.json').open('w') as f:json.dump(info,f,indent=2)
    print(json.dumps(info),flush=True)
    return file
if __name__=='__main__':
    name=sys.argv[1];p=int(sys.argv[2]);alpha=int(sys.argv[3])
    if name.startswith('family'):
        pars=list(map(int,sys.argv[4:])) or [1,1,1,1];N,Q=R.family(*pars)
    elif name=='catalan':N,Q=R.catalan()
    elif name=='ry13':N,Q=R.ry13()
    else:raise ValueError(name)
    setup(name,N,Q,p,alpha)


==> anc/audit/random_tables/random.log <==
{"K": 1, "states": 1, "moore_rounds": 1, "seconds": 4.888400144409388e-05, "degree_box": [0, 0], "name": "random2", "p": 2, "alpha": 1, "J": [[0, 0], [1, 1]], "bound": 5, "passed": true}
{"K": 3, "states": 3, "moore_rounds": 2, "seconds": 0.00037389499993878417, "degree_box": [1, 1], "name": "random2", "p": 2, "alpha": 2, "J": [[0, 0], [1, 1]], "bound": 35, "passed": true}
{"K": 3, "states": 3, "moore_rounds": 2, "seconds": 0.00047147100121947005, "degree_box": [1, 1], "name": "random2", "p": 3, "alpha": 1, "J": [[0, 0], [1, 1]], "bound": 10, "passed": true}
{"K": 5, "states": 5, "moore_rounds": 1, "seconds": 0.004544327999610687, "degree_box": [1, 1], "name": "random2", "p": 5, "alpha": 1, "J": [[0, 0]], "bound": 6, "passed": true}
{"K": 1, "states": 1, "moore_rounds": 1, "seconds": 0.0001279540010727942, "degree_box": [1, 1, 1], "name": "random3", "p": 2, "alpha": 1, "J": [[0, 0, 0], [0, 0, 1]], "bound": 5, "passed": true}
{"K": 1, "states": 3, "moore_rounds": 1, "seconds": 0.00030072300069150515, "degree_box": [2, 2, 2], "name": "random3", "p": 2, "alpha": 2, "J": [[0, 0, 0], [0, 0, 1]], "bound": 35, "passed": true}
{"K": 4, "states": 4, "moore_rounds": 2, "seconds": 0.00027735800176742487, "degree_box": [1, 1, 1], "name": "random3", "p": 3, "alpha": 1, "J": [[0, 0, 0], [0, 0, 1]], "bound": 10, "passed": true}
{"K": 7, "states": 7, "moore_rounds": 2, "seconds": 0.0034640470003068913, "degree_box": [1, 1, 1], "name": "random3", "p": 5, "alpha": 1, "J": [[0, 0, 0], [1, 1, 1]], "bound": 26, "passed": true}


==> anc/audit/random_tables/random2_0_p2_input.json <==
{
  "name": "random2_0",
  "N": [
    [
      [
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      -2
    ],
    [
      [
        1,
        0
      ],
      -2
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0
    ]
  ],
  "h": [
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "0",
        "-2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "0",
        "-2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "0",
        "1",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1",
        "-1"
      ]
    }
  ]
}

==> anc/audit/random_tables/random2_0_p2_results.json <==
[
  {
    "K": 2,
    "states": 2,
    "moore_rounds": 1,
    "seconds": 0.00010921400098595768,
    "degree_box": [
      0,
      0
    ],
    "name": "random2_0",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ]
    ],
    "bound": 3,
    "passed": true
  },
  {
    "K": 2,
    "states": 3,
    "moore_rounds": 1,
    "seconds": 8.652100223116577e-05,
    "degree_box": [
      1,
      1
    ],
    "name": "random2_0",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ]
    ],
    "bound": 11,
    "passed": true
  }
]

==> anc/audit/random_tables/random2_0_p3_input.json <==
{
  "name": "random2_0",
  "N": [
    [
      [
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      -1
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0
    ]
  ],
  "h": [
    1,
    0
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "2/3",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0"
      ],
      "objective": "0"
    }
  ]
}

==> anc/audit/random_tables/random2_0_p3_results.json <==
[
  {
    "K": 2,
    "states": 2,
    "moore_rounds": 1,
    "seconds": 7.043599907774478e-05,
    "degree_box": [
      1,
      0
    ],
    "name": "random2_0",
    "p": 3,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ]
    ],
    "bound": 4,
    "passed": true
  },
  {
    "K": 2,
    "states": 2,
    "moore_rounds": 1,
    "seconds": 0.00035739799932343885,
    "degree_box": [
      3,
      0
    ],
    "name": "random2_0",
    "p": 3,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ]
    ],
    "bound": 31,
    "passed": true
  }
]

==> anc/audit/random_tables/random2_0_p5_input.json <==
{
  "name": "random2_0",
  "N": [
    [
      [
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      -2
    ],
    [
      [
        1,
        0
      ],
      1
    ]
  ],
  "p": 5,
  "J": [
    [
      0,
      0
    ]
  ],
  "h": [
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "4/5",
        "0",
        "0",
        "1/5",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "0",
        "-2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "0",
        "-2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "0",
        "1",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1",
        "-1"
      ]
    }
  ]
}

==> anc/audit/random_tables/random2_0_p5_results.json <==
[
  {
    "K": 3,
    "states": 3,
    "moore_rounds": 1,
    "seconds": 0.00032358799944631755,
    "degree_box": [
      1,
      1
    ],
    "name": "random2_0",
    "p": 5,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ]
    ],
    "bound": 6,
    "passed": true
  },
  {
    "K": 39,
    "states": 40,
    "moore_rounds": 2,
    "seconds": 0.14148474000103306,
    "degree_box": [
      5,
      5
    ],
    "name": "random2_0",
    "p": 5,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ]
    ],
    "bound": 131,
    "passed": true
  }
]

==> anc/audit/random_tables/random2_1_p2_input.json <==
{
  "name": "random2_1",
  "N": [
    [
      [
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      -1
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0
    ]
  ],
  "h": [
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "1"
      ]
    },
    {
      "u": [
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0"
      ],
      "objective": "0"
    }
  ]
}

==> anc/audit/random_tables/random2_1_p2_results.json <==
[
  {
    "K": 1,
    "states": 1,
    "moore_rounds": 1,
    "seconds": 5.609399886452593e-05,
    "degree_box": [
      1,
      1
    ],
    "name": "random2_1",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ]
    ],
    "bound": 3,
    "passed": true
  },
  {
    "K": 1,
    "states": 1,
    "moore_rounds": 1,
    "seconds": 0.00010467800166225061,
    "degree_box": [
      2,
      2
    ],
    "name": "random2_1",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ]
    ],
    "bound": 11,
    "passed": true
  }
]

==> anc/audit/random_tables/random2_1_p3_input.json <==
{
  "name": "random2_1",
  "N": [
    [
      [
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      1
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0
    ]
  ],
  "h": [
    1,
    0
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "2/3",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0"
      ],
      "objective": "0"
    }
  ]
}

==> anc/audit/random_tables/random2_1_p3_results.json <==
[
  {
    "K": 2,
    "states": 2,
    "moore_rounds": 1,
    "seconds": 6.946499706828035e-05,
    "degree_box": [
      1,
      0
    ],
    "name": "random2_1",
    "p": 3,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ]
    ],
    "bound": 4,
    "passed": true
  },
  {
    "K": 2,
    "states": 2,
    "moore_rounds": 1,
    "seconds": 0.00021003700021537952,
    "degree_box": [
      3,
      0
    ],
    "name": "random2_1",
    "p": 3,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ]
    ],
    "bound": 31,
    "passed": true
  }
]

==> anc/audit/random_tables/random2_1_p5_input.json <==
{
  "name": "random2_1",
  "N": [
    [
      [
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      2
    ],
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      2
    ]
  ],
  "p": 5,
  "J": [
    [
      0,
      0
    ]
  ],
  "h": [
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "4/5",
        "0",
        "0",
        "0",
        "1/5",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0"
      ],
      "objective": "0"
    }
  ]
}

==> anc/audit/random_tables/random2_1_p5_results.json <==
[
  {
    "K": 4,
    "states": 4,
    "moore_rounds": 1,
    "seconds": 0.0008028899974306114,
    "degree_box": [
      1,
      1
    ],
    "name": "random2_1",
    "p": 5,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ]
    ],
    "bound": 6,
    "passed": true
  },
  {
    "K": 21,
    "states": 21,
    "moore_rounds": 2,
    "seconds": 0.16393366400006926,
    "degree_box": [
      5,
      5
    ],
    "name": "random2_1",
    "p": 5,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ]
    ],
    "bound": 131,
    "passed": true
  }
]

==> anc/audit/random_tables/random2_2_p2_input.json <==
{
  "name": "random2_2",
  "N": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      -2
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ]
  ],
  "h": [
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "1"
      ]
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    }
  ]
}

==> anc/audit/random_tables/random2_2_p2_results.json <==
[
  {
    "K": 3,
    "states": 3,
    "moore_rounds": 2,
    "seconds": 6.158299947855994e-05,
    "degree_box": [
      1,
      1
    ],
    "name": "random2_2",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ]
    ],
    "bound": 5,
    "passed": true
  },
  {
    "K": 6,
    "states": 6,
    "moore_rounds": 2,
    "seconds": 8.5528998170048e-05,
    "degree_box": [
      2,
      2
    ],
    "name": "random2_2",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ]
    ],
    "bound": 35,
    "passed": true
  }
]

==> anc/audit/random_tables/random2_2_p3_input.json <==
{
  "name": "random2_2",
  "N": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      -2
    ],
    [
      [
        1,
        0
      ],
      -2
    ],
    [
      [
        1,
        1
      ],
      -1
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ]
  ],
  "h": [
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "2/3",
        "0",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-2",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "-1",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "2/3",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    }
  ]
}

==> anc/audit/random_tables/random2_2_p3_results.json <==
[
  {
    "K": 3,
    "states": 3,
    "moore_rounds": 2,
    "seconds": 0.0002585399997769855,
    "degree_box": [
      1,
      1
    ],
    "name": "random2_2",
    "p": 3,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ]
    ],
    "bound": 10,
    "passed": true
  },
  {
    "K": 16,
    "states": 16,
    "moore_rounds": 2,
    "seconds": 0.010424416002933867,
    "degree_box": [
      3,
      3
    ],
    "name": "random2_2",
    "p": 3,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ]
    ],
    "bound": 247,
    "passed": true
  }
]

==> anc/audit/random_tables/random2_2_p5_input.json <==
{
  "name": "random2_2",
  "N": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      -2
    ],
    [
      [
        1,
        1
      ],
      -1
    ]
  ],
  "p": 5,
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ]
  ],
  "h": [
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "4/5",
        "0",
        "0",
        "1/5",
        "0",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "-1",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "1"
      ]
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "4/5",
        "0",
        "1/5",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    }
  ]
}

==> anc/audit/random_tables/random2_2_p5_results.json <==
[
  {
    "K": 2,
    "states": 2,
    "moore_rounds": 1,
    "seconds": 0.00037885100027779117,
    "degree_box": [
      1,
      1
    ],
    "name": "random2_2",
    "p": 5,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ]
    ],
    "bound": 26,
    "passed": true
  },
  {
    "K": 2,
    "states": 6,
    "moore_rounds": 1,
    "seconds": 0.03346184900146909,
    "degree_box": [
      5,
      5
    ],
    "name": "random2_2",
    "p": 5,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ]
    ],
    "bound": 3131,
    "passed": true
  }
]

==> anc/audit/random_tables/random2_p2_input.json <==
{
  "name": "random2",
  "N": [
    [
      [
        1,
        1
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      2
    ],
    [
      [
        0,
        1
      ],
      -2
    ],
    [
      [
        1,
        1
      ],
      2
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ]
  ],
  "h": [
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "0",
        "1/2",
        "1/2",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "-1",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-2",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1/2",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    }
  ]
}

==> anc/audit/random_tables/random2_p2_results.json <==
[
  {
    "K": 1,
    "states": 1,
    "moore_rounds": 1,
    "seconds": 6.198299888637848e-05,
    "degree_box": [
      0,
      0
    ],
    "name": "random2",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ]
    ],
    "bound": 5,
    "passed": true
  },
  {
    "K": 3,
    "states": 3,
    "moore_rounds": 2,
    "seconds": 9.523399785393849e-05,
    "degree_box": [
      1,
      1
    ],
    "name": "random2",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ]
    ],
    "bound": 35,
    "passed": true
  }
]

==> anc/audit/random_tables/random2_p3_input.json <==
{
  "name": "random2",
  "N": [
    [
      [
        0,
        0
      ],
      -2
    ],
    [
      [
        1,
        1
      ],
      -2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      -2
    ],
    [
      [
        0,
        1
      ],
      -1
    ],
    [
      [
        1,
        1
      ],
      -2
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0
    ],
    [
      1,
      1
    ]
  ],
  "h": [
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "2/3",
        "0",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "-1",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-2",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "2/3",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    }
  ]
}

==> anc/audit/random_tables/random2_p3_results.json <==
[
  {
    "K": 3,
    "states": 3,
    "moore_rounds": 2,
    "seconds": 0.00019380199955776334,
    "degree_box": [
      1,
      1
    ],
    "name": "random2",
    "p": 3,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        1,
        1
      ]
    ],
    "bound": 10,
    "passed": true
  }
]

==> anc/audit/random_tables/random2_p5_input.json <==
{
  "name": "random2",
  "N": [
    [
      [
        0,
        0
      ],
      -2
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      -2
    ],
    [
      [
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ]
  ],
  "p": 5,
  "J": [
    [
      0,
      0
    ]
  ],
  "h": [
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "4/5",
        "0",
        "0",
        "0",
        "1/5",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0"
      ],
      "objective": "0"
    }
  ]
}

==> anc/audit/random_tables/random2_p5_results.json <==
[
  {
    "K": 5,
    "states": 5,
    "moore_rounds": 1,
    "seconds": 0.0008865059971867595,
    "degree_box": [
      1,
      1
    ],
    "name": "random2",
    "p": 5,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ]
    ],
    "bound": 6,
    "passed": true
  }
]

==> anc/audit/random_tables/random3_0_p2_input.json <==
{
  "name": "random3_0",
  "N": [
    [
      [
        0,
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        1,
        0
      ],
      2
    ],
    [
      [
        0,
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        1,
        1
      ],
      2
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0,
      0
    ]
  ],
  "h": [
    1,
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "1",
        "-1"
      ]
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "0",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "0",
        "1"
      ]
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "0",
        "1"
      ]
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "0"
      ],
      "objective": "0"
    }
  ]
}

==> anc/audit/random_tables/random3_0_p2_results.json <==
[
  {
    "K": 2,
    "states": 2,
    "moore_rounds": 1,
    "seconds": 5.718600004911423e-05,
    "degree_box": [
      0,
      0,
      0
    ],
    "name": "random3_0",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 3,
    "passed": true
  },
  {
    "K": 4,
    "states": 4,
    "moore_rounds": 2,
    "seconds": 0.00013795799895888194,
    "degree_box": [
      1,
      1,
      1
    ],
    "name": "random3_0",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 11,
    "passed": true
  }
]

==> anc/audit/random_tables/random3_0_p3_input.json <==
{
  "name": "random3_0",
  "N": [
    [
      [
        0,
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        0,
        1
      ],
      -1
    ],
    [
      [
        0,
        1,
        0
      ],
      -1
    ],
    [
      [
        0,
        1,
        1
      ],
      -1
    ],
    [
      [
        1,
        1,
        0
      ],
      -1
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0,
      0
    ]
  ],
  "h": [
    1,
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "2/3",
        "0",
        "0",
        "0",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "-2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "1",
        "0"
      ]
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "1",
        "0"
      ]
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "1",
        "0",
        "0",
        "1",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1",
        "0",
        "-1"
      ]
    }
  ]
}

==> anc/audit/random_tables/random3_0_p3_results.json <==
[
  {
    "K": 3,
    "states": 3,
    "moore_rounds": 1,
    "seconds": 0.00029126899971743114,
    "degree_box": [
      1,
      1,
      1
    ],
    "name": "random3_0",
    "p": 3,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 4,
    "passed": true
  },
  {
    "K": 17,
    "states": 18,
    "moore_rounds": 2,
    "seconds": 0.038180953000846785,
    "degree_box": [
      3,
      3,
      3
    ],
    "name": "random3_0",
    "p": 3,
    "alpha": 2,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 31,
    "passed": true
  }
]

==> anc/audit/random_tables/random3_0_p5_input.json <==
{
  "name": "random3_0",
  "N": [
    [
      [
        0,
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        0,
        1
      ],
      -1
    ],
    [
      [
        0,
        1,
        0
      ],
      1
    ],
    [
      [
        0,
        1,
        1
      ],
      1
    ],
    [
      [
        1,
        1,
        0
      ],
      -2
    ],
    [
      [
        1,
        1,
        1
      ],
      2
    ]
  ],
  "p": 5,
  "J": [
    [
      0,
      0,
      0
    ]
  ],
  "h": [
    1,
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "4/5",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/5",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "0",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "1",
        "0"
      ]
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "-1",
        "1",
        "0"
      ]
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "0"
      ],
      "objective": "0"
    }
  ]
}

==> anc/audit/random_tables/random3_0_p5_results.json <==
[
  {
    "K": 4,
    "states": 4,
    "moore_rounds": 1,
    "seconds": 0.0021295200021995697,
    "degree_box": [
      1,
      1,
      1
    ],
    "name": "random3_0",
    "p": 5,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 6,
    "passed": true
  },
  {
    "K": 21,
    "states": 101,
    "moore_rounds": 2,
    "seconds": 21.81288409699846,
    "degree_box": [
      5,
      5,
      5
    ],
    "name": "random3_0",
    "p": 5,
    "alpha": 2,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 131,
    "passed": true
  }
]

==> anc/audit/random_tables/random3_1_p2_input.json <==
{
  "name": "random3_1",
  "N": [
    [
      [
        0,
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        0,
        1
      ],
      -1
    ],
    [
      [
        1,
        0,
        0
      ],
      -1
    ],
    [
      [
        1,
        0,
        1
      ],
      -2
    ],
    [
      [
        1,
        1,
        0
      ],
      2
    ],
    [
      [
        1,
        1,
        1
      ],
      -2
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0,
      0
    ]
  ],
  "h": [
    1,
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "0",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "1",
        "-1",
        "0"
      ]
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "1",
        "-1",
        "0"
      ]
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "0",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "0"
      ],
      "objective": "0"
    }
  ]
}

==> anc/audit/random_tables/random3_1_p2_results.json <==
[
  {
    "K": 2,
    "states": 2,
    "moore_rounds": 1,
    "seconds": 8.002100003068335e-05,
    "degree_box": [
      1,
      0,
      1
    ],
    "name": "random3_1",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 3,
    "passed": true
  },
  {
    "K": 4,
    "states": 4,
    "moore_rounds": 2,
    "seconds": 0.00045512599899666384,
    "degree_box": [
      2,
      1,
      2
    ],
    "name": "random3_1",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 11,
    "passed": true
  }
]

==> anc/audit/random_tables/random3_1_p3_input.json <==
{
  "name": "random3_1",
  "N": [
    [
      [
        0,
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        0,
        1
      ],
      2
    ],
    [
      [
        0,
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        0,
        0
      ],
      -1
    ],
    [
      [
        1,
        0,
        1
      ],
      -2
    ],
    [
      [
        1,
        1,
        1
      ],
      1
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0,
      0
    ]
  ],
  "h": [
    1,
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "2/3",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "0",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "-1",
        "1"
      ]
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "-1",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "0",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "1",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "-1",
        "1"
      ]
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "-1",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "0"
      ],
      "objective": "0"
    }
  ]
}

==> anc/audit/random_tables/random3_1_p3_results.json <==
[
  {
    "K": 1,
    "states": 1,
    "moore_rounds": 1,
    "seconds": 0.00032764399657025933,
    "degree_box": [
      1,
      1,
      1
    ],
    "name": "random3_1",
    "p": 3,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 4,
    "passed": true
  },
  {
    "K": 3,
    "states": 5,
    "moore_rounds": 2,
    "seconds": 0.018287430997588672,
    "degree_box": [
      3,
      3,
      3
    ],
    "name": "random3_1",
    "p": 3,
    "alpha": 2,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 31,
    "passed": true
  }
]

==> anc/audit/random_tables/random3_1_p5_input.json <==
{
  "name": "random3_1",
  "N": [
    [
      [
        0,
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        1,
        0
      ],
      -1
    ],
    [
      [
        0,
        1,
        1
      ],
      -1
    ],
    [
      [
        1,
        0,
        0
      ],
      -1
    ],
    [
      [
        1,
        0,
        1
      ],
      -1
    ],
    [
      [
        1,
        1,
        0
      ],
      2
    ],
    [
      [
        1,
        1,
        1
      ],
      -1
    ]
  ],
  "p": 5,
  "J": [
    [
      0,
      0,
      0
    ]
  ],
  "h": [
    1,
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "2/5",
        "0",
        "0",
        "2/5",
        "0",
        "0",
        "1/5",
        "2/5",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "2",
        "0",
        "2",
        "0",
        "3",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "1",
        "1",
        "-2"
      ]
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "0"
      ],
      "objective": "0"
    }
  ]
}

==> anc/audit/random_tables/random3_1_p5_results.json <==
[
  {
    "K": 5,
    "states": 5,
    "moore_rounds": 1,
    "seconds": 0.0035406780007178895,
    "degree_box": [
      1,
      1,
      1
    ],
    "name": "random3_1",
    "p": 5,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 6,
    "passed": true
  },
  {
    "K": 99,
    "states": 99,
    "moore_rounds": 2,
    "seconds": 55.81527356799779,
    "degree_box": [
      5,
      5,
      5
    ],
    "name": "random3_1",
    "p": 5,
    "alpha": 2,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 131,
    "passed": true
  }
]

==> anc/audit/random_tables/random3_2_p2_input.json <==
{
  "name": "random3_2",
  "N": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        0,
        1
      ],
      1
    ],
    [
      [
        0,
        1,
        0
      ],
      1
    ],
    [
      [
        0,
        1,
        1
      ],
      -1
    ],
    [
      [
        1,
        0,
        0
      ],
      -2
    ],
    [
      [
        1,
        0,
        1
      ],
      -1
    ],
    [
      [
        1,
        1,
        0
      ],
      1
    ],
    [
      [
        1,
        1,
        1
      ],
      1
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0,
      0
    ],
    [
      1,
      1,
      1
    ]
  ],
  "h": [
    1,
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "0",
        "-2",
        "-1",
        "-2",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "-1",
        "0",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "-2",
        "-2",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "-1",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "-2",
        "-2",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "-1",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-2",
        "-2",
        "0",
        "0",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "-1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-2",
        "-2",
        "0",
        "0",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "-1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-2",
        "-1",
        "-2",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    }
  ]
}

==> anc/audit/random_tables/random3_2_p2_results.json <==
[
  {
    "K": 2,
    "states": 2,
    "moore_rounds": 1,
    "seconds": 0.00015676600014558062,
    "degree_box": [
      1,
      1,
      1
    ],
    "name": "random3_2",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ],
      [
        1,
        1,
        1
      ]
    ],
    "bound": 5,
    "passed": true
  },
  {
    "K": 6,
    "states": 6,
    "moore_rounds": 2,
    "seconds": 0.0019888280003215186,
    "degree_box": [
      2,
      2,
      2
    ],
    "name": "random3_2",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0,
        0
      ],
      [
        1,
        1,
        1
      ]
    ],
    "bound": 35,
    "passed": true
  }
]

==> anc/audit/random_tables/random3_2_p3_input.json <==
{
  "name": "random3_2",
  "N": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        0,
        1
      ],
      2
    ],
    [
      [
        0,
        1,
        0
      ],
      2
    ],
    [
      [
        0,
        1,
        1
      ],
      2
    ],
    [
      [
        1,
        0,
        0
      ],
      2
    ],
    [
      [
        1,
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        1,
        0
      ],
      -1
    ],
    [
      [
        1,
        1,
        1
      ],
      1
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0,
      0
    ],
    [
      1,
      1,
      1
    ]
  ],
  "h": [
    1,
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "2/3",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/3",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "0",
        "-2",
        "-1",
        "-2",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "-1",
        "0",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "-2",
        "-2",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "-1",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "-2",
        "-2",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "-1",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-2",
        "-2",
        "0",
        "0",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "-1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-2",
        "-2",
        "0",
        "0",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "-1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-2",
        "-1",
        "-2",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "2/3",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    }
  ]
}

==> anc/audit/random_tables/random3_2_p3_results.json <==
[
  {
    "K": 2,
    "states": 2,
    "moore_rounds": 1,
    "seconds": 0.0005684069983544759,
    "degree_box": [
      1,
      1,
      1
    ],
    "name": "random3_2",
    "p": 3,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ],
      [
        1,
        1,
        1
      ]
    ],
    "bound": 10,
    "passed": true
  },
  {
    "K": 15,
    "states": 15,
    "moore_rounds": 2,
    "seconds": 0.14552373900005477,
    "degree_box": [
      3,
      3,
      3
    ],
    "name": "random3_2",
    "p": 3,
    "alpha": 2,
    "J": [
      [
        0,
        0,
        0
      ],
      [
        1,
        1,
        1
      ]
    ],
    "bound": 247,
    "passed": true
  }
]

==> anc/audit/random_tables/random3_2_p5_input.json <==
{
  "name": "random3_2",
  "N": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        1,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        1,
        0
      ],
      -1
    ],
    [
      [
        1,
        0,
        0
      ],
      -2
    ],
    [
      [
        1,
        0,
        1
      ],
      2
    ],
    [
      [
        1,
        1,
        0
      ],
      -2
    ],
    [
      [
        1,
        1,
        1
      ],
      -2
    ]
  ],
  "p": 5,
  "J": [
    [
      0,
      0,
      0
    ],
    [
      1,
      1,
      1
    ]
  ],
  "h": [
    1,
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "4/5",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/5",
        "0",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "1",
        "0",
        "-1"
      ]
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-2",
        "-2",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "-1",
        "1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "1",
        "0",
        "-1"
      ]
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-2",
        "0",
        "0",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "-1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-2",
        "0",
        "0",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "-1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "4/5",
        "0",
        "1/5",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    }
  ]
}

==> anc/audit/random_tables/random3_2_p5_results.json <==
[
  {
    "K": 5,
    "states": 5,
    "moore_rounds": 2,
    "seconds": 0.0016452809977636207,
    "degree_box": [
      1,
      1,
      1
    ],
    "name": "random3_2",
    "p": 5,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ],
      [
        1,
        1,
        1
      ]
    ],
    "bound": 26,
    "passed": true
  },
  {
    "K": 22,
    "states": 110,
    "moore_rounds": 2,
    "seconds": 18.1004369939983,
    "degree_box": [
      5,
      5,
      5
    ],
    "name": "random3_2",
    "p": 5,
    "alpha": 2,
    "J": [
      [
        0,
        0,
        0
      ],
      [
        1,
        1,
        1
      ]
    ],
    "bound": 3131,
    "passed": true
  }
]

==> anc/audit/random_tables/random3_p2_input.json <==
{
  "name": "random3",
  "N": [
    [
      [
        0,
        1,
        1
      ],
      -2
    ],
    [
      [
        0,
        0,
        1
      ],
      2
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0,
        0
      ],
      -2
    ],
    [
      [
        0,
        1,
        0
      ],
      1
    ],
    [
      [
        0,
        0,
        1
      ],
      -1
    ],
    [
      [
        1,
        1,
        1
      ],
      1
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      1
    ]
  ],
  "h": [
    1,
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1/2",
        "1/2"
      ],
      "lambda": [
        "-1/2",
        "0",
        "-1/2",
        "-1",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "0",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "-2",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "4",
        "0",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "2",
        "-2",
        "-2"
      ]
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "2",
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1",
        "1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "0",
        "2",
        "0",
        "1",
        "2",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1",
        "-1",
        "1"
      ]
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "0"
      ],
      "objective": "0"
    }
  ]
}

==> anc/audit/random_tables/random3_p2_results.json <==
[
  {
    "K": 1,
    "states": 1,
    "moore_rounds": 1,
    "seconds": 6.886399933137e-05,
    "degree_box": [
      1,
      1,
      1
    ],
    "name": "random3",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ]
    ],
    "bound": 5,
    "passed": true
  },
  {
    "K": 1,
    "states": 3,
    "moore_rounds": 1,
    "seconds": 0.0004838599998038262,
    "degree_box": [
      2,
      2,
      2
    ],
    "name": "random3",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ]
    ],
    "bound": 35,
    "passed": true
  }
]

==> anc/audit/random_tables/random3_p3_input.json <==
{
  "name": "random3",
  "N": [
    [
      [
        0,
        1,
        1
      ],
      -1
    ],
    [
      [
        0,
        0,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0,
        0
      ],
      -2
    ],
    [
      [
        0,
        1,
        0
      ],
      -2
    ],
    [
      [
        0,
        0,
        1
      ],
      -1
    ],
    [
      [
        1,
        1,
        1
      ],
      2
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      1
    ]
  ],
  "h": [
    1,
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/3",
        "1/3",
        "0",
        "0",
        "0",
        "1/3",
        "0",
        "1/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "2/3",
        "0",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "-2",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "3/2",
        "3",
        "0",
        "0",
        "0",
        "0",
        "3/2",
        "3/2",
        "0",
        "3/2",
        "0",
        "0"
      ],
      "mu": [
        "3/2",
        "3/2",
        "-3/2",
        "-3/2"
      ]
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "2",
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1",
        "1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "0",
        "2",
        "0",
        "1",
        "2",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1",
        "-1",
        "1"
      ]
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "0",
        "0"
      ],
      "objective": "0"
    }
  ]
}

==> anc/audit/random_tables/random3_p3_results.json <==
[
  {
    "K": 4,
    "states": 4,
    "moore_rounds": 2,
    "seconds": 0.00036831499892286956,
    "degree_box": [
      1,
      1,
      1
    ],
    "name": "random3",
    "p": 3,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ]
    ],
    "bound": 10,
    "passed": true
  }
]

==> anc/audit/random_tables/random3_p5_input.json <==
{
  "name": "random3",
  "N": [
    [
      [
        1,
        1,
        1
      ],
      -1
    ],
    [
      [
        0,
        1,
        1
      ],
      -2
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0,
        0
      ],
      -2
    ],
    [
      [
        0,
        1,
        0
      ],
      -2
    ],
    [
      [
        0,
        0,
        1
      ],
      1
    ],
    [
      [
        1,
        1,
        1
      ],
      -1
    ]
  ],
  "p": 5,
  "J": [
    [
      0,
      0,
      0
    ],
    [
      1,
      1,
      1
    ]
  ],
  "h": [
    1,
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "4/5",
        "0",
        "0",
        "0",
        "0",
        "1/5",
        "0",
        "1/5",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "-1",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "-2",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1",
        "-1"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "5/4",
        "5/2",
        "0",
        "0",
        "0",
        "5/4",
        "0",
        "5/4",
        "0",
        "5/4",
        "0",
        "0"
      ],
      "mu": [
        "5/4",
        "5/4",
        "-5/4",
        "-5/4"
      ]
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-2",
        "-1",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "-1",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "2",
        "0",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1",
        "1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "0",
        "2",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1",
        "-1",
        "1"
      ]
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "4/5",
        "1/5",
        "0",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    }
  ]
}

==> anc/audit/random_tables/random3_p5_results.json <==
[
  {
    "K": 7,
    "states": 7,
    "moore_rounds": 2,
    "seconds": 0.002571747001638869,
    "degree_box": [
      1,
      1,
      1
    ],
    "name": "random3",
    "p": 5,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ],
      [
        1,
        1,
        1
      ]
    ],
    "bound": 26,
    "passed": true
  }
]

==> anc/audit/random_tables/random_baseline_final.log <==
{"K": 1, "states": 1, "moore_rounds": 1, "seconds": 6.198299888637848e-05, "degree_box": [0, 0], "name": "random2", "p": 2, "alpha": 1, "J": [[0, 0], [1, 1]], "bound": 5, "passed": true}
{"K": 3, "states": 3, "moore_rounds": 2, "seconds": 9.523399785393849e-05, "degree_box": [1, 1], "name": "random2", "p": 2, "alpha": 2, "J": [[0, 0], [1, 1]], "bound": 35, "passed": true}
{"K": 3, "states": 3, "moore_rounds": 2, "seconds": 0.00019380199955776334, "degree_box": [1, 1], "name": "random2", "p": 3, "alpha": 1, "J": [[0, 0], [1, 1]], "bound": 10, "passed": true}
{"K": 5, "states": 5, "moore_rounds": 1, "seconds": 0.0008865059971867595, "degree_box": [1, 1], "name": "random2", "p": 5, "alpha": 1, "J": [[0, 0]], "bound": 6, "passed": true}
{"K": 1, "states": 1, "moore_rounds": 1, "seconds": 6.886399933137e-05, "degree_box": [1, 1, 1], "name": "random3", "p": 2, "alpha": 1, "J": [[0, 0, 0], [0, 0, 1]], "bound": 5, "passed": true}
{"K": 1, "states": 3, "moore_rounds": 1, "seconds": 0.0004838599998038262, "degree_box": [2, 2, 2], "name": "random3", "p": 2, "alpha": 2, "J": [[0, 0, 0], [0, 0, 1]], "bound": 35, "passed": true}
{"K": 4, "states": 4, "moore_rounds": 2, "seconds": 0.00036831499892286956, "degree_box": [1, 1, 1], "name": "random3", "p": 3, "alpha": 1, "J": [[0, 0, 0], [0, 0, 1]], "bound": 10, "passed": true}
{"K": 7, "states": 7, "moore_rounds": 2, "seconds": 0.002571747001638869, "degree_box": [1, 1, 1], "name": "random3", "p": 5, "alpha": 1, "J": [[0, 0, 0], [1, 1, 1]], "bound": 26, "passed": true}


==> anc/audit/random_tables/random_degree2.log <==
{"K": 2, "states": 3, "moore_rounds": 1, "seconds": 0.00012020099893561564, "degree_box": [2, 2], "name": "random_degree2_2", "p": 2, "alpha": 1, "J": [[0, 0], [0, 1], [1, 0]], "bound": 9, "passed": true}
{"K": 3, "states": 6, "moore_rounds": 1, "seconds": 0.0006293089973041788, "degree_box": [4, 4], "name": "random_degree2_2", "p": 2, "alpha": 2, "J": [[0, 0], [0, 1], [1, 0]], "bound": 131, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.0001589600033184979, "degree_box": [2, 2], "name": "random_degree2_2", "p": 3, "alpha": 1, "J": [[0, 0], [0, 1], [1, 0]], "bound": 28, "passed": true}
{"K": 4, "states": 4, "moore_rounds": 1, "seconds": 0.0006726030005665962, "degree_box": [2, 2], "name": "random_degree2_2", "p": 5, "alpha": 1, "J": [[0, 0], [0, 1], [1, 0]], "bound": 126, "passed": true}
{"K": 1, "states": 2, "moore_rounds": 1, "seconds": 0.00014460799866355956, "degree_box": [2, 2, 2], "name": "random_degree2_3", "p": 2, "alpha": 1, "J": [[0, 0, 0], [0, 0, 1], [0, 1, 0], [1, 0, 0]], "bound": 17, "passed": true}
{"K": 4, "states": 8, "moore_rounds": 2, "seconds": 0.003851233999739634, "degree_box": [4, 4, 4], "name": "random_degree2_3", "p": 2, "alpha": 2, "J": [[0, 0, 0], [0, 0, 1], [0, 1, 0], [1, 0, 0]], "bound": 515, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.00027127900102641433, "degree_box": [2, 2, 2], "name": "random_degree2_3", "p": 3, "alpha": 1, "J": [[0, 0, 0], [0, 0, 1], [0, 1, 0], [1, 0, 0]], "bound": 82, "passed": true}
{"K": 5, "states": 5, "moore_rounds": 1, "seconds": 0.0015358849996118806, "degree_box": [2, 2, 2], "name": "random_degree2_3", "p": 5, "alpha": 1, "J": [[0, 0, 0], [0, 0, 1], [0, 1, 0], [1, 0, 0]], "bound": 626, "passed": true}


==> anc/audit/random_tables/random_degree2_2_p2_input.json <==
{
  "name": "random_degree2_2",
  "N": [
    [
      [
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        2,
        0
      ],
      1
    ],
    [
      [
        0,
        2
      ],
      -1
    ],
    [
      [
        1,
        1
      ],
      2
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      0
    ]
  ],
  "h": [
    2,
    2
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "1/2",
        "0",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        2,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        2,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        2,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1/2",
        "-1/2"
      ]
    }
  ]
}

==> anc/audit/random_tables/random_degree2_2_p2_results.json <==
[
  {
    "K": 2,
    "states": 3,
    "moore_rounds": 1,
    "seconds": 0.00012020099893561564,
    "degree_box": [
      2,
      2
    ],
    "name": "random_degree2_2",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        0
      ]
    ],
    "bound": 9,
    "passed": true
  },
  {
    "K": 3,
    "states": 6,
    "moore_rounds": 1,
    "seconds": 0.0006293089973041788,
    "degree_box": [
      4,
      4
    ],
    "name": "random_degree2_2",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        0
      ]
    ],
    "bound": 131,
    "passed": true
  }
]

==> anc/audit/random_tables/random_degree2_2_p3_input.json <==
{
  "name": "random_degree2_2",
  "N": [
    [
      [
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        2,
        0
      ],
      1
    ],
    [
      [
        0,
        2
      ],
      -1
    ],
    [
      [
        1,
        1
      ],
      -2
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      0
    ]
  ],
  "h": [
    2,
    2
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "2/3",
        "0",
        "0",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/6",
        "0",
        "1/2",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/6",
        "1/2",
        "0",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        2,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        2,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        2,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1/2",
        "-1/2"
      ]
    }
  ]
}

==> anc/audit/random_tables/random_degree2_2_p3_results.json <==
[
  {
    "K": 2,
    "states": 2,
    "moore_rounds": 1,
    "seconds": 0.0001589600033184979,
    "degree_box": [
      2,
      2
    ],
    "name": "random_degree2_2",
    "p": 3,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        0
      ]
    ],
    "bound": 28,
    "passed": true
  }
]

==> anc/audit/random_tables/random_degree2_2_p5_input.json <==
{
  "name": "random_degree2_2",
  "N": [
    [
      [
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        2,
        0
      ],
      1
    ],
    [
      [
        0,
        2
      ],
      -1
    ],
    [
      [
        1,
        1
      ],
      2
    ]
  ],
  "p": 5,
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      0
    ]
  ],
  "h": [
    2,
    2
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "4/5",
        "0",
        "0",
        "0",
        "1/5",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "3/10",
        "0",
        "1/2",
        "0",
        "1/5",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "3/10",
        "1/2",
        "0",
        "0",
        "1/5",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        2,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        2,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        2,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1/2",
        "-1/2"
      ]
    }
  ]
}

==> anc/audit/random_tables/random_degree2_2_p5_results.json <==
[
  {
    "K": 4,
    "states": 4,
    "moore_rounds": 1,
    "seconds": 0.0006726030005665962,
    "degree_box": [
      2,
      2
    ],
    "name": "random_degree2_2",
    "p": 5,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        0
      ]
    ],
    "bound": 126,
    "passed": true
  }
]

==> anc/audit/random_tables/random_degree2_3_p2_input.json <==
{
  "name": "random_degree2_3",
  "N": [
    [
      [
        0,
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        2,
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        2,
        0
      ],
      -1
    ],
    [
      [
        0,
        0,
        2
      ],
      1
    ],
    [
      [
        1,
        1,
        1
      ],
      -1
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      1
    ],
    [
      0,
      1,
      0
    ],
    [
      1,
      0,
      0
    ]
  ],
  "h": [
    2,
    2,
    2
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        0,
        2
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-1",
        "0",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "0",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1/2",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        0,
        2,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1/2",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        2,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        0,
        2,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "1",
        "0",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "0",
        "-1/2",
        "-1/2"
      ]
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "0",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "2",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "0",
        "-1"
      ]
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "1/2",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "1/2",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        2,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "0",
        "2",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "-1",
        "0"
      ]
    },
    {
      "u": [
        1,
        2,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        2,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "1",
        "0",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "0",
        "-1/2",
        "-1/2"
      ]
    },
    {
      "u": [
        2,
        0,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "0",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        2,
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "2",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "0",
        "-1"
      ]
    },
    {
      "u": [
        2,
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "1",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1/2",
        "0",
        "-1/2"
      ]
    },
    {
      "u": [
        2,
        1,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "0",
        "2",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "-1",
        "0"
      ]
    },
    {
      "u": [
        2,
        1,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "2",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "0",
        "-1"
      ]
    },
    {
      "u": [
        2,
        1,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        2,
        2,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "0",
        "1",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1/2",
        "-1/2",
        "0"
      ]
    },
    {
      "u": [
        2,
        2,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        2,
        2,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "1",
        "0",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "0",
        "-1/2",
        "-1/2"
      ]
    }
  ]
}

==> anc/audit/random_tables/random_degree2_3_p2_results.json <==
[
  {
    "K": 1,
    "states": 2,
    "moore_rounds": 1,
    "seconds": 0.00014460799866355956,
    "degree_box": [
      2,
      2,
      2
    ],
    "name": "random_degree2_3",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        1,
        0,
        0
      ]
    ],
    "bound": 17,
    "passed": true
  },
  {
    "K": 4,
    "states": 8,
    "moore_rounds": 2,
    "seconds": 0.003851233999739634,
    "degree_box": [
      4,
      4,
      4
    ],
    "name": "random_degree2_3",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        1,
        0,
        0
      ]
    ],
    "bound": 515,
    "passed": true
  }
]

==> anc/audit/random_tables/random_degree2_3_p3_input.json <==
{
  "name": "random_degree2_3",
  "N": [
    [
      [
        0,
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        2,
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        2,
        0
      ],
      -1
    ],
    [
      [
        0,
        0,
        2
      ],
      1
    ],
    [
      [
        1,
        1,
        1
      ],
      -2
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      1
    ],
    [
      0,
      1,
      0
    ],
    [
      1,
      0,
      0
    ]
  ],
  "h": [
    2,
    2,
    2
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "2/3",
        "0",
        "0",
        "0",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/6",
        "0",
        "0",
        "1/2",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        0,
        2
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-1",
        "0",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "0",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/6",
        "0",
        "1/2",
        "0",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1/2",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        0,
        2,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1/2",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        2,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        0,
        2,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "1",
        "0",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "0",
        "-1/2",
        "-1/2"
      ]
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/6",
        "1/2",
        "0",
        "0",
        "0",
        "1/3",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "0",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "2",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "0",
        "-1"
      ]
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "1/2",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "1/2",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        2,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "0",
        "2",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "-1",
        "0"
      ]
    },
    {
      "u": [
        1,
        2,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        2,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "1",
        "0",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "0",
        "-1/2",
        "-1/2"
      ]
    },
    {
      "u": [
        2,
        0,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "0",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        2,
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "2",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "0",
        "-1"
      ]
    },
    {
      "u": [
        2,
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "1",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1/2",
        "0",
        "-1/2"
      ]
    },
    {
      "u": [
        2,
        1,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "0",
        "2",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "-1",
        "0"
      ]
    },
    {
      "u": [
        2,
        1,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "2",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "0",
        "-1"
      ]
    },
    {
      "u": [
        2,
        1,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        2,
        2,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "0",
        "1",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1/2",
        "-1/2",
        "0"
      ]
    },
    {
      "u": [
        2,
        2,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        2,
        2,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "1",
        "0",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "0",
        "-1/2",
        "-1/2"
      ]
    }
  ]
}

==> anc/audit/random_tables/random_degree2_3_p3_results.json <==
[
  {
    "K": 2,
    "states": 2,
    "moore_rounds": 1,
    "seconds": 0.00027127900102641433,
    "degree_box": [
      2,
      2,
      2
    ],
    "name": "random_degree2_3",
    "p": 3,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        1,
        0,
        0
      ]
    ],
    "bound": 82,
    "passed": true
  }
]

==> anc/audit/random_tables/random_degree2_3_p5_input.json <==
{
  "name": "random_degree2_3",
  "N": [
    [
      [
        0,
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        2,
        0,
        0
      ],
      1
    ],
    [
      [
        0,
        2,
        0
      ],
      1
    ],
    [
      [
        0,
        0,
        2
      ],
      1
    ],
    [
      [
        1,
        1,
        1
      ],
      1
    ]
  ],
  "p": 5,
  "J": [
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      1
    ],
    [
      0,
      1,
      0
    ],
    [
      1,
      0,
      0
    ]
  ],
  "h": [
    2,
    2,
    2
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "4/5",
        "0",
        "0",
        "0",
        "0",
        "1/5",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "3/10",
        "0",
        "0",
        "1/2",
        "0",
        "1/5",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        0,
        0,
        2
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "-1",
        "0",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "0",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "3/10",
        "0",
        "1/2",
        "0",
        "0",
        "1/5",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1/2",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        0,
        2,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1",
        "0",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "0",
        "1/2",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        2,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        0,
        2,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "1",
        "0",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "0",
        "-1/2",
        "-1/2"
      ]
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "3/10",
        "1/2",
        "0",
        "0",
        "0",
        "1/5",
        "0",
        "1/5"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/5"
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "0",
        "1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "2",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "0",
        "-1"
      ]
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1/2",
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "1/2",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "1/2",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        2,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "0",
        "2",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "-1",
        "0"
      ]
    },
    {
      "u": [
        1,
        2,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        2,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "1",
        "0",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "0",
        "-1/2",
        "-1/2"
      ]
    },
    {
      "u": [
        2,
        0,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "-1",
        "-1",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1/2",
        "0",
        "0"
      ],
      "objective": "0"
    },
    {
      "u": [
        2,
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "2",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "0",
        "-1"
      ]
    },
    {
      "u": [
        2,
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "1",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1/2",
        "0",
        "-1/2"
      ]
    },
    {
      "u": [
        2,
        1,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "0",
        "2",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "-1",
        "0"
      ]
    },
    {
      "u": [
        2,
        1,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "0",
        "2",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "-1",
        "0",
        "-1"
      ]
    },
    {
      "u": [
        2,
        1,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        2,
        2,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "0",
        "1",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1/2",
        "-1/2",
        "0"
      ]
    },
    {
      "u": [
        2,
        2,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "2",
        "2",
        "0",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "0",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        2,
        2,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "1",
        "0",
        "0",
        "0",
        "1",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "0",
        "-1/2",
        "-1/2"
      ]
    }
  ]
}

==> anc/audit/random_tables/random_degree2_3_p5_results.json <==
[
  {
    "K": 5,
    "states": 5,
    "moore_rounds": 1,
    "seconds": 0.0015358849996118806,
    "degree_box": [
      2,
      2,
      2
    ],
    "name": "random_degree2_3",
    "p": 5,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        1,
        0,
        0
      ]
    ],
    "bound": 626,
    "passed": true
  }
]

==> anc/audit/random_tables/random_full.log <==
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.00010921400098595768, "degree_box": [0, 0], "name": "random2_0", "p": 2, "alpha": 1, "J": [[0, 0]], "bound": 3, "passed": true}
{"K": 2, "states": 3, "moore_rounds": 1, "seconds": 8.652100223116577e-05, "degree_box": [1, 1], "name": "random2_0", "p": 2, "alpha": 2, "J": [[0, 0]], "bound": 11, "passed": true}
{"K": 1, "states": 1, "moore_rounds": 1, "seconds": 5.609399886452593e-05, "degree_box": [1, 1], "name": "random2_1", "p": 2, "alpha": 1, "J": [[0, 0]], "bound": 3, "passed": true}
{"K": 1, "states": 1, "moore_rounds": 1, "seconds": 0.00010467800166225061, "degree_box": [2, 2], "name": "random2_1", "p": 2, "alpha": 2, "J": [[0, 0]], "bound": 11, "passed": true}
{"K": 3, "states": 3, "moore_rounds": 2, "seconds": 6.158299947855994e-05, "degree_box": [1, 1], "name": "random2_2", "p": 2, "alpha": 1, "J": [[0, 0], [1, 1]], "bound": 5, "passed": true}
{"K": 6, "states": 6, "moore_rounds": 2, "seconds": 8.5528998170048e-05, "degree_box": [2, 2], "name": "random2_2", "p": 2, "alpha": 2, "J": [[0, 0], [1, 1]], "bound": 35, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 7.043599907774478e-05, "degree_box": [1, 0], "name": "random2_0", "p": 3, "alpha": 1, "J": [[0, 0]], "bound": 4, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.00035739799932343885, "degree_box": [3, 0], "name": "random2_0", "p": 3, "alpha": 2, "J": [[0, 0]], "bound": 31, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 6.946499706828035e-05, "degree_box": [1, 0], "name": "random2_1", "p": 3, "alpha": 1, "J": [[0, 0]], "bound": 4, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.00021003700021537952, "degree_box": [3, 0], "name": "random2_1", "p": 3, "alpha": 2, "J": [[0, 0]], "bound": 31, "passed": true}
{"K": 3, "states": 3, "moore_rounds": 2, "seconds": 0.0002585399997769855, "degree_box": [1, 1], "name": "random2_2", "p": 3, "alpha": 1, "J": [[0, 0], [1, 1]], "bound": 10, "passed": true}
{"K": 16, "states": 16, "moore_rounds": 2, "seconds": 0.010424416002933867, "degree_box": [3, 3], "name": "random2_2", "p": 3, "alpha": 2, "J": [[0, 0], [1, 1]], "bound": 247, "passed": true}
{"K": 3, "states": 3, "moore_rounds": 1, "seconds": 0.00032358799944631755, "degree_box": [1, 1], "name": "random2_0", "p": 5, "alpha": 1, "J": [[0, 0]], "bound": 6, "passed": true}
{"K": 39, "states": 40, "moore_rounds": 2, "seconds": 0.14148474000103306, "degree_box": [5, 5], "name": "random2_0", "p": 5, "alpha": 2, "J": [[0, 0]], "bound": 131, "passed": true}
{"K": 4, "states": 4, "moore_rounds": 1, "seconds": 0.0008028899974306114, "degree_box": [1, 1], "name": "random2_1", "p": 5, "alpha": 1, "J": [[0, 0]], "bound": 6, "passed": true}
{"K": 21, "states": 21, "moore_rounds": 2, "seconds": 0.16393366400006926, "degree_box": [5, 5], "name": "random2_1", "p": 5, "alpha": 2, "J": [[0, 0]], "bound": 131, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.00037885100027779117, "degree_box": [1, 1], "name": "random2_2", "p": 5, "alpha": 1, "J": [[0, 0], [1, 1]], "bound": 26, "passed": true}
{"K": 2, "states": 6, "moore_rounds": 1, "seconds": 0.03346184900146909, "degree_box": [5, 5], "name": "random2_2", "p": 5, "alpha": 2, "J": [[0, 0], [1, 1]], "bound": 3131, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 5.718600004911423e-05, "degree_box": [0, 0, 0], "name": "random3_0", "p": 2, "alpha": 1, "J": [[0, 0, 0]], "bound": 3, "passed": true}
{"K": 4, "states": 4, "moore_rounds": 2, "seconds": 0.00013795799895888194, "degree_box": [1, 1, 1], "name": "random3_0", "p": 2, "alpha": 2, "J": [[0, 0, 0]], "bound": 11, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 8.002100003068335e-05, "degree_box": [1, 0, 1], "name": "random3_1", "p": 2, "alpha": 1, "J": [[0, 0, 0]], "bound": 3, "passed": true}
{"K": 4, "states": 4, "moore_rounds": 2, "seconds": 0.00045512599899666384, "degree_box": [2, 1, 2], "name": "random3_1", "p": 2, "alpha": 2, "J": [[0, 0, 0]], "bound": 11, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.00015676600014558062, "degree_box": [1, 1, 1], "name": "random3_2", "p": 2, "alpha": 1, "J": [[0, 0, 0], [1, 1, 1]], "bound": 5, "passed": true}
{"K": 6, "states": 6, "moore_rounds": 2, "seconds": 0.0019888280003215186, "degree_box": [2, 2, 2], "name": "random3_2", "p": 2, "alpha": 2, "J": [[0, 0, 0], [1, 1, 1]], "bound": 35, "passed": true}
{"K": 3, "states": 3, "moore_rounds": 1, "seconds": 0.00029126899971743114, "degree_box": [1, 1, 1], "name": "random3_0", "p": 3, "alpha": 1, "J": [[0, 0, 0]], "bound": 4, "passed": true}
{"K": 17, "states": 18, "moore_rounds": 2, "seconds": 0.038180953000846785, "degree_box": [3, 3, 3], "name": "random3_0", "p": 3, "alpha": 2, "J": [[0, 0, 0]], "bound": 31, "passed": true}
{"K": 1, "states": 1, "moore_rounds": 1, "seconds": 0.00032764399657025933, "degree_box": [1, 1, 1], "name": "random3_1", "p": 3, "alpha": 1, "J": [[0, 0, 0]], "bound": 4, "passed": true}
{"K": 3, "states": 5, "moore_rounds": 2, "seconds": 0.018287430997588672, "degree_box": [3, 3, 3], "name": "random3_1", "p": 3, "alpha": 2, "J": [[0, 0, 0]], "bound": 31, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.0005684069983544759, "degree_box": [1, 1, 1], "name": "random3_2", "p": 3, "alpha": 1, "J": [[0, 0, 0], [1, 1, 1]], "bound": 10, "passed": true}
{"K": 15, "states": 15, "moore_rounds": 2, "seconds": 0.14552373900005477, "degree_box": [3, 3, 3], "name": "random3_2", "p": 3, "alpha": 2, "J": [[0, 0, 0], [1, 1, 1]], "bound": 247, "passed": true}
{"K": 4, "states": 4, "moore_rounds": 1, "seconds": 0.0021295200021995697, "degree_box": [1, 1, 1], "name": "random3_0", "p": 5, "alpha": 1, "J": [[0, 0, 0]], "bound": 6, "passed": true}
{"K": 21, "states": 101, "moore_rounds": 2, "seconds": 21.81288409699846, "degree_box": [5, 5, 5], "name": "random3_0", "p": 5, "alpha": 2, "J": [[0, 0, 0]], "bound": 131, "passed": true}
{"K": 5, "states": 5, "moore_rounds": 1, "seconds": 0.0035406780007178895, "degree_box": [1, 1, 1], "name": "random3_1", "p": 5, "alpha": 1, "J": [[0, 0, 0]], "bound": 6, "passed": true}
{"K": 99, "states": 99, "moore_rounds": 2, "seconds": 55.81527356799779, "degree_box": [5, 5, 5], "name": "random3_1", "p": 5, "alpha": 2, "J": [[0, 0, 0]], "bound": 131, "passed": true}
{"K": 5, "states": 5, "moore_rounds": 2, "seconds": 0.0016452809977636207, "degree_box": [1, 1, 1], "name": "random3_2", "p": 5, "alpha": 1, "J": [[0, 0, 0], [1, 1, 1]], "bound": 26, "passed": true}
{"K": 22, "states": 110, "moore_rounds": 2, "seconds": 18.1004369939983, "degree_box": [5, 5, 5], "name": "random3_2", "p": 5, "alpha": 2, "J": [[0, 0, 0], [1, 1, 1]], "bound": 3131, "passed": true}


==> anc/audit/random_tables/reference.py <==
"""Independent exact Cartier automata and rationally certified support LPs.
All polynomial/state arithmetic uses Python ints, not floats. SciPy is used only
as an LP proposal oracle; every answer is accepted only with rational primal or
dual certificates checked by fractions.Fraction.
"""
from fractions import Fraction as F
from itertools import product
from time import perf_counter
from collections import deque
import json, random, sys
from pathlib import Path
HERE=Path(__file__).resolve().parent
import numpy as np
from scipy.optimize import linprog

def f(x): return F(float(x)).limit_denominator(10**8)
def dot(a,b): return sum((F(x)*y for x,y in zip(a,b)),F(0))
def rational_lp(c,A,b,E,d):
    n=len(c)
    r=linprog(c,A_ub=np.array(A,float) if A else None,b_ub=np.array(b,float) if b else None,
       A_eq=np.array(E,float) if E else None,b_eq=np.array(d,float) if d else None,
       bounds=[(None,None)]*n,method='highs')
    if r.status==0:
        x=list(map(f,r.x)); lam=list(map(f,r.ineqlin.marginals)); mu=list(map(f,r.eqlin.marginals))
        assert all(dot(a,x)<=bb for a,bb in zip(A,b)),('primal inequalities',x)
        assert all(dot(a,x)==bb for a,bb in zip(E,d)),('primal equalities',x)
        assert all(y<=0 for y in lam)
        assert all(sum((F(A[j][i])*lam[j] for j in range(len(A))),F(0))+sum((F(E[j][i])*mu[j] for j in range(len(E))),F(0))==c[i] for i in range(n)), 'stationarity'
        v=dot(c,x); dual=dot(b,lam)+dot(d,mu)
        assert v==dual, ('primal dual gap',v,dual)
        return v, {'kind':'optimum','x':x,'lambda':lam,'mu':mu,'objective':v}
    assert r.status==2,('LP failed',r.status,r.message)
    # Farkas alternative: A*x <= b, E*x=d infeasible iff there are
    # lambda>=0 and unrestricted mu with A^T lambda+E^T mu=0,
    # b.lambda+d.mu=-1. All accepted certificates checked exactly.
    k=len(A); l=len(E)
    EE=[[A[j][i] for j in range(k)]+[E[j][i] for j in range(l)] for i in range(n)]
    EE.append(list(b)+list(d)); dd=[0]*n+[-1]
    s=linprog([0]*(k+l),A_eq=np.array(EE,float),b_eq=np.array(dd,float),bounds=[(0,None)]*k+[(None,None)]*l,method='highs')
    assert s.status==0,('Farkas construction',s.message)
    zz=list(map(f,s.x)); assert all(v>=0 for v in zz[:k])
    assert all(dot(row,zz)==v for row,v in zip(EE,dd)), 'Farkas exact residual'
    return None,{'kind':'infeasible','lambda':zz[:k],'mu':zz[k:]}

def exact_J(N,Q,p):
    if not N: return [],[],[]
    m=len(next(iter(Q))); VD=list(Q); VK=list(N)
    h=[max(max(u[i] for u in Q),max(u[i] for u in N)) for i in range(m)]
    k=len(VD); l=len(VK); n=k+l+2; eta=n-2; t=n-1
    E=[];d=[]
    row=[0]*n
    for i in range(k+l): row[i]=1
    E.append(row);d.append(1)
    for i in range(m):
        E.append([u[i] for u in VD]+[u[i] for u in VK]+[-1,0]);d.append(0)
    A=[];b=[]
    # all convex coefficients nonnegative, 0<=eta<=1
    for i in range(k+l+1):
        rr=[0]*n;rr[i]=-1;A.append(rr);b.append(0)
    rr=[0]*n;rr[eta]=1;A.append(rr);b.append(1)
    # sum mu <= 1/p; t<=sum mu; t<=1-eta
    A.append([0]*k+[1]*l+[0,0]);b.append(F(1,p))
    A.append([0]*k+[-1]*l+[0,1]);b.append(0)
    A.append([0]*(n-2)+[1,1]);b.append(1)
    c=[0]*(n-1)+[-1]
    J=[];certs=[]
    for u in product(*(range(x+1) for x in h)):
        dd=[1]+list(u)
        v,cert=rational_lp(c,A,b,E,dd)
        inside=v is not None and v<0
        if inside:J.append(u)
        certs.append({'u':u,'inside':inside,**cert})
    return J,h,certs

def pmul(a,b,M):
    if len(a)*len(b)>5000:
        from history_setup import kron
        return kron(a,b,M)
    z={}
    for u,x in a.items():
        for v,y in b.items():
            w=tuple(i+j for i,j in zip(u,v));z[w]=(z.get(w,0)+x*y)%M
    return {u:x for u,x in z.items() if x}
def ppow(a,e,M):
    m=len(next(iter(a)));z={(0,)*m:1}
    while e:
        if e&1:z=pmul(z,a,M)
        e//=2
        if e:a=pmul(a,a,M)
    return z

def moore(edges,outputs):
    names={};part=[names.setdefault(x,len(names)) for x in outputs]; rounds=0
    while True:
        names={};nxt=[names.setdefault((outputs[i],)+tuple(part[j] for j in es),len(names)) for i,es in enumerate(edges)]
        rounds+=1
        if nxt==part:return len(names),rounds,part
        part=nxt

def polynomial_automaton(N,Q,p,alpha,state_limit=300000):
    """Closed exact polynomial graph; correctness T^p=sigma(T) mod p^alpha.
    S/T --r--> C_r(S*T^(p-1))/T. T=Q^(p^(alpha-1)).
    S0=N*Q^(p^(alpha-1)-1). Normalize Q(0)=1.
    """
    started=perf_counter();M=p**alpha;m=len(next(iter(Q)));zero=(0,)*m
    inv=pow(Q[zero],-1,M)
    Q={u:v*inv%M for u,v in Q.items() if v*inv%M}
    N={u:v*inv%M for u,v in N.items() if v*inv%M}
    e=p**(alpha-1)
    factor=ppow(Q,e*(p-1),M)
    T=ppow(Q,e,M)
    # Exact Frobenius denominator check, including p=2.
    assert ppow(T,p,M)=={tuple(p*i for i in u):v for u,v in T.items()}
    S0=pmul(N,ppow(Q,e-1,M),M)
    h=[max(max((u[i] for u in S0),default=0),max((u[i] for u in T),default=0)) for i in range(m)]
    # Sparse polynomial key. Exact full tuples, Python dictionary collisions resolved.
    def key(S):return tuple(sorted(S.items()))
    states=[key(S0)]; seen={states[0]:0};edges=[];outputs=[]
    for i,s in enumerate(states):
        if len(states)>state_limit:raise RuntimeError(('state limit',p,alpha,len(states),perf_counter()-started))
        outputs.append(dict(s).get(zero,0))
        z=pmul(dict(s),factor,M);row=[]
        for r in range(p):
            nxt={tuple((j-r)//p for j in u):v for u,v in z.items() if all(j%p==r for j in u)}
            assert all(all(0<=u[i]<=h[i] for i in range(m)) for u in nxt)
            kk=key(nxt)
            if kk not in seen:seen[kk]=len(states);states.append(kk)
            row.append(seen[kk])
        edges.append(row)
    K,rounds,partition=moore(edges,outputs)
    # Exact stable quotient certificate (closure and distinguishability by
    # Moore induction); no truncated coefficient test is used to identify states.
    return {'K':K,'states':len(states),'moore_rounds':rounds,'seconds':perf_counter()-started,'degree_box':h}

def family(a,b,c,d):
    Q={(0,0):1,(1,1):a,(2,1):c,(2,2):d,(2,3):b}
    N={(0,1):1,(1,2):a,(2,3):d,(2,4):2*b}
    return N,Q

def catalan():
    Q={(1,0):1,(1,1):2,(1,2):1,(0,0):-1}
    N={(1,2):2,(1,3):2,(0,1):-1}
    return N,Q

def ry13():
    # P=xy^2+(x+1)y+x.
    Q={(1,2):1,(1,1):1,(0,0):1,(1,0):1}
    N={(1,3):2,(1,2):1,(0,1):1}
    return N,Q

def simplex(m):
    Q={(0,)*m:1}
    for i in range(m):u=[0]*m;u[i]=1;Q[tuple(u)]=-1
    return {(0,)*m:1},Q

def serial(obj):
    if isinstance(obj,F):return str(obj)
    raise TypeError(type(obj))

def run_case(name,N,Q,p,alphas,outdir=None):
    outdir=Path(outdir) if outdir is not None else HERE
    N={u:v for u,v in N.items() if v};Q={u:v for u,v in Q.items() if v}
    J,h,cert=exact_J(N,Q,p)
    inp={'name':name,'N':list(N.items()),'Q':list(Q.items()),'p':p,'J':J,'h':h,'LP_certificates':cert}
    with open(f'{outdir}/{name}_p{p}_input.json','w') as f0:json.dump(inp,f0,default=serial,indent=2)
    rows=[]
    for alpha in alphas:
        r=polynomial_automaton(N,Q,p,alpha);bound=p**((len(J)+1)*alpha-1)+(p**alpha-1)//(p-1)
        r.update(name=name,p=p,alpha=alpha,J=J,bound=bound,passed=r['K']<=bound)
        print(json.dumps(r),flush=True);rows.append(r)
        with open(f'{outdir}/{name}_p{p}_results.json','w') as f0:json.dump(rows,f0,indent=2)
        assert r['passed'],('FATAL COUNTEREXAMPLE',r)
    return rows

if __name__=='__main__':
    what=sys.argv[1] if len(sys.argv)>1 else 'random'
    if what=='random':
        rng=random.Random(20261021)
        for m in [2,3]:
            for p in [2,3,5]:
                # Sparse random denominator with affine, interaction monomials;
                # low degree bounds keep certified full graph tractable.
                support=[(0,)*m]+[tuple(int(i==j) for i in range(m)) for j in range(m)]+[(1,)*m]
                Q={u:(1 if not any(u) else rng.choice([-2,-1,1,2])) for u in support}
                N={tuple(rng.randrange(2) for _ in range(m)):rng.choice([-2,-1,1,2]) for _ in range(2)}
                run_case(f'random{m}',N,Q,p,[1,2] if p==2 else [1])
    elif what=='tables':
        cases=[('family357-1',*family(3,5,7,-1),2,range(1,4)),
               ('family-1-359',*family(-1,-3,5,9),2,range(1,4)),
               ('family51-73',*family(5,1,-7,3),2,range(1,4)),
               ('family1113',*family(1,1,1,3),2,range(1,4)),
               ('family1111',*family(1,1,1,1),3,range(1,3)),
               ('family1111',*family(1,1,1,1),5,range(1,3)),
               ('catalan',*catalan(),2,range(1,6)),
               ('catalan',*catalan(),3,range(1,4)),
               ('ry13',*ry13(),2,range(1,5)),
               ('ry13',*ry13(),3,range(1,4)),
               ('simplex3',*simplex(3),2,range(1,5))]
        for name,N,Q,p,aa in cases:run_case(name,N,Q,p,aa)


==> anc/audit/random_tables/run_polynomial_extension.py <==
"""Reproduce the extended fixed-denominator polynomial cross-checks."""
import reference as R
for name,N,Q,p,aa in [('catalan',*R.catalan(),2,[6,7]),('catalan',*R.catalan(),3,[4]),('ry13',*R.ry13(),2,[5,6]),('family1111',*R.family(1,1,1,1),3,[3])]:
 R.run_case(name+'_polymax',N,Q,p,aa)


==> anc/audit/random_tables/run_random.py <==
"""Reproduce all random tests using deterministic seed and exact certificates."""
import reference as R
for m in [2,3]:
 for p in [2,3,5]:
  for j in range(3):
   rng=R.random.Random(2026102100+100*m+10*p+j)
   Q={(0,)*m:1}
   for u in R.product(range(2),repeat=m):
    if any(u) and rng.random()<.7:Q[u]=rng.choice([-2,-1,1,2])
   N={(0,)*m:1}
   if j==2:N[(1,)*m]=1
   R.run_case(f'random{m}_{j}',N,Q,p,[1,2])


==> anc/audit/random_tables/run_random_degree2.py <==
"""Additional fixed-seed diagonal tests with degree-two Newton polytopes."""
import reference as R
for m in [2,3]:
 for p in [2,3,5]:
  rng=R.random.Random(2026102199+10*m+p)
  Q={(0,)*m:1}
  for i in range(m):
   u=[0]*m;u[i]=2;Q[tuple(u)]=rng.choice([-1,1])
  Q[(1,)*m]=rng.choice([-2,-1,1,2])
  N={(0,)*m:1}
  R.run_case(f'random_degree2_{m}',N,Q,p,[1,2] if p==2 else [1])


==> anc/audit/random_tables/run_tables.py <==
"""Recompute every listed auxiliary-series entry by independent exact code."""
import history_setup as H,reference as R
import json,subprocess,time
cases=[
 ('family357-1',*R.family(3,5,7,-1),2,[14,61,266,1345,6736,38693,353099]),
 ('family-1-359',*R.family(-1,-3,5,9),2,[14,61,268,1331,6762,38572,353435]),
 ('family51-73',*R.family(5,1,-7,3),2,[14,61,268,1323,6750,38769,353640]),
 ('family1113',*R.family(1,1,1,3),2,[14,61,264,1334,6748,38397,353101]),
 ('family1111',*R.family(1,1,1,1),3,[15,134,2058]),
 ('family1111',*R.family(1,1,1,1),5,[11,454]),
 ('catalan',*R.catalan(),2,[4,6,13,28,58,136,309]),
 ('catalan',*R.catalan(),3,[6,23,113,629]),
 ('ry13',*R.ry13(),2,[7,15,23,79,220,707]),
 ('ry13',*R.ry13(),3,[6,24,116])]
from pathlib import Path
HERE=Path(__file__).resolve().parent
_checkpoint=HERE/'table_full_results.json'
allresults=json.loads(_checkpoint.read_text()) if _checkpoint.exists() else []
_done={(x['name'],x['p'],x['alpha']) for x in allresults}
for name,N,Q,p,expected in cases:
 for alpha,want in enumerate(expected,1):
  if (name,p,alpha) in _done:continue
  file=H.setup(name,N,Q,p,alpha)
  cp=subprocess.run([str(HERE/'history_graph'),str(file)],capture_output=True,text=True,check=True)
  with file.with_suffix('.graph.log').open('w') as f:f.write(cp.stderr+cp.stdout)
  r=json.loads(cp.stdout);r.update(name=name,expected=want,agrees=r['K']==want)
  assert r['agrees'],('TABLE DISAGREEMENT',r)
  allresults.append(r);print(json.dumps(r),flush=True)
  with _checkpoint.open('w') as f:json.dump(allresults,f,indent=2)


==> anc/audit/random_tables/ry13_p2_a1.graph.log <==
round 1 classes 4
round 2 classes 7
round 3 classes 7
{"p":2,"alpha":1,"states":7,"K":7,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.00425226}


==> anc/audit/random_tables/ry13_p2_a1.json <==
{
  "name": "ry13",
  "p": 2,
  "alpha": 1,
  "N": [
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.01645136400111369,
  "datafile": "audit/random_tables/ry13_p2_a1.txt",
  "delta_nonzero": {
    "1": 4
  }
}

==> anc/audit/random_tables/ry13_p2_a1.txt <==
2 1 5 0
0 1 0 1 0
5 0 0 1 2 2 1 3 3 1 3 2 1 4 3 1
5 0 0 1 1 1 1 1 0 1 2 0 1 4 1 1


==> anc/audit/random_tables/ry13_p2_a2.graph.log <==
round 1 classes 13
round 2 classes 15
round 3 classes 15
{"p":2,"alpha":2,"states":21,"K":15,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.0063935}


==> anc/audit/random_tables/ry13_p2_a2.json <==
{
  "name": "ry13",
  "p": 2,
  "alpha": 2,
  "N": [
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.014746024000487523,
  "datafile": "audit/random_tables/ry13_p2_a2.txt",
  "delta_nonzero": {
    "1": 4,
    "2": 10
  }
}

==> anc/audit/random_tables/ry13_p2_a2.txt <==
2 2 5 0
0 1 0 1 2
5 0 0 1 2 2 1 3 3 1 3 2 1 4 3 1
5 0 0 1 1 1 1 1 0 1 2 0 1 4 1 1
3 2 2 2 4 3 2 4 2 2
2 0 0 2 1 0 2
3 1 0 2 2 0 2 3 0 2
4 0 0 2 3 0 2 4 1 2 4 0 2
0 0 0 0 0
2 2 0 0 0


==> anc/audit/random_tables/ry13_p2_a3.graph.log <==
round 1 classes 22
round 2 classes 23
round 3 classes 23
{"p":2,"alpha":3,"states":55,"K":23,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.00475805}


==> anc/audit/random_tables/ry13_p2_a3.json <==
{
  "name": "ry13",
  "p": 2,
  "alpha": 3,
  "N": [
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.036700972999824444,
  "datafile": "audit/random_tables/ry13_p2_a3.txt",
  "delta_nonzero": {
    "1": 4,
    "2": 12,
    "3": 34
  }
}

==> anc/audit/random_tables/ry13_p2_a3.txt <==
2 3 5 0
0 1 0 1 2
5 0 0 1 2 2 1 3 3 1 3 2 1 4 3 1
5 0 0 1 1 1 1 1 0 1 2 0 1 4 1 1
4 2 2 6 3 2 4 4 3 2 4 2 2
2 0 0 2 1 0 2
3 1 0 6 2 0 2 3 0 2
5 0 0 6 1 0 4 3 0 6 4 1 2 4 0 2
3 2 2 4 3 2 4 4 3 4
2 0 0 4 1 0 4
4 0 0 4 1 0 4 2 0 4 3 0 4
3 0 0 4 2 0 4 3 0 4
2 2 0 4 4 0 4
1 0 0 4
3 0 0 4 1 0 4 2 0 4
6 0 0 4 1 0 4 2 0 4 3 0 4 4 1 4 4 0 4
0 0 0 0 0
6 6 0 0 0
0 0 0 0 0
4 4 0 0 0
4 4 4 4 0
4 0 4 4 0


==> anc/audit/random_tables/ry13_p2_a4.graph.log <==
round 1 classes 62
round 2 classes 79
round 3 classes 79
{"p":2,"alpha":4,"states":187,"K":79,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.00443848}


==> anc/audit/random_tables/ry13_p2_a4.json <==
{
  "name": "ry13",
  "p": 2,
  "alpha": 4,
  "N": [
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.020390620000398485,
  "datafile": "audit/random_tables/ry13_p2_a4.txt",
  "delta_nonzero": {
    "1": 4,
    "2": 13,
    "3": 42,
    "4": 114
  }
}

==> anc/audit/random_tables/ry13_p2_a4.txt <==
2 4 5 0
0 1 0 1 2
5 0 0 1 2 2 1 3 3 1 3 2 1 4 3 1
5 0 0 1 1 1 1 1 0 1 2 0 1 4 1 1
4 2 2 6 3 2 4 4 3 2 4 2 2
2 0 0 2 1 0 2
4 0 0 8 1 0 6 2 0 2 3 0 2
6 0 0 6 1 0 4 2 0 8 3 0 6 4 1 2 4 0 2
3 2 2 12 3 2 4 4 3 4
2 0 0 4 1 0 4
4 0 0 4 1 0 4 2 0 4 3 0 4
4 0 0 12 1 0 8 2 0 4 3 0 4
3 2 0 12 3 0 8 4 0 4
2 0 0 4 4 0 8
3 0 0 12 1 0 12 2 0 4
6 0 0 12 1 0 4 2 0 12 3 0 12 4 1 4 4 0 12
3 2 2 8 4 2 8 4 3 8
2 0 0 8 1 0 8
4 0 0 8 1 0 8 2 0 8 3 0 8
3 0 0 8 2 0 8 3 0 8
2 2 0 8 4 0 8
1 0 0 8
2 1 0 8 2 0 8
4 0 0 8 1 0 8 3 0 8 4 0 8
3 1 0 8 2 0 8 3 0 8
2 0 0 8 3 0 8
2 0 0 8 2 0 8
3 0 0 8 1 0 8 2 0 8
4 1 0 8 2 0 8 3 0 8 4 0 8
3 0 0 8 1 0 8 3 0 8
2 2 0 8 3 0 8
2 0 0 8 4 1 8
0 0 0 0 0
14 14 0 0 0
0 0 0 0 0
12 12 0 0 0
12 12 12 12 0
4 8 12 12 0
0 0 0 0 0
8 8 0 0 0
8 8 8 8 0
8 0 8 8 0
0 0 8 0 8
8 0 0 0 0
0 8 8 0 0
8 8 0 8 8


==> anc/audit/random_tables/ry13_p2_a5.graph.log <==
round 1 classes 137
round 2 classes 220
round 3 classes 220
{"p":2,"alpha":5,"states":599,"K":220,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.00605005}


==> anc/audit/random_tables/ry13_p2_a5.json <==
{
  "name": "ry13",
  "p": 2,
  "alpha": 5,
  "N": [
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.062270389000332216,
  "datafile": "audit/random_tables/ry13_p2_a5.txt",
  "delta_nonzero": {
    "1": 4,
    "2": 13,
    "3": 53,
    "4": 173,
    "5": 398
  }
}

==> anc/audit/random_tables/ry13_p2_a5.txt <==
2 5 5 0
0 1 0 1 2
5 0 0 1 2 2 1 3 3 1 3 2 1 4 3 1
5 0 0 1 1 1 1 1 0 1 2 0 1 4 1 1
4 2 2 6 3 2 4 4 3 2 4 2 2
2 0 0 2 1 0 2
4 0 0 8 1 0 6 2 0 2 3 0 2
6 0 0 6 1 0 4 2 0 8 3 0 6 4 1 2 4 0 2
3 2 2 28 3 2 20 4 3 4
2 0 0 4 1 0 4
4 0 0 20 1 0 4 2 0 4 3 0 4
5 0 0 12 1 0 8 2 0 20 3 0 4 4 0 16
5 0 0 16 1 0 16 2 0 12 3 0 8 4 0 4
4 0 0 4 2 0 16 3 0 16 4 0 24
4 0 0 12 1 0 12 2 0 4 4 0 16
6 0 0 28 1 0 20 2 0 12 3 0 12 4 1 4 4 0 12
3 2 2 8 4 2 8 4 3 8
2 0 0 8 1 0 8
4 0 0 24 1 0 8 2 0 8 3 0 8
5 0 0 24 1 0 16 2 0 24 3 0 8 4 0 16
3 2 0 24 3 0 16 4 0 8
3 0 0 24 1 0 16 4 0 16
5 0 0 16 1 0 8 2 0 24 3 0 16 4 0 16
5 0 0 24 1 0 8 2 0 16 3 0 8 4 0 8
3 1 0 8 2 0 24 3 0 8
2 0 0 24 3 0 8
4 0 0 24 1 0 16 2 0 24 4 0 16
4 0 0 8 1 0 8 2 0 24 3 0 16
4 1 0 8 2 0 8 3 0 8 4 0 8
3 0 0 8 1 0 8 3 0 8
4 1 0 16 2 0 8 3 0 8 4 0 16
3 0 0 8 3 0 16 4 1 8
3 2 2 16 3 2 16 4 3 16
2 0 0 16 1 0 16
4 0 0 16 1 0 16 2 0 16 3 0 16
3 0 0 16 2 0 16 3 0 16
2 2 0 16 4 0 16
1 0 0 16
2 1 0 16 2 0 16
4 0 0 16 1 0 16 3 0 16 4 0 16
3 1 0 16 2 0 16 3 0 16
2 0 0 16 3 0 16
2 0 0 16 2 0 16
3 0 0 16 1 0 16 2 0 16
4 1 0 16 2 0 16 3 0 16 4 0 16
3 0 0 16 1 0 16 3 0 16
3 0 0 16 2 0 16 3 0 16
3 0 0 16 2 0 16 4 0 16
2 2 0 16 4 0 16
1 0 0 16
3 0 0 16 1 0 16 2 0 16
4 0 0 16 1 0 16 2 0 16 3 0 16
3 2 0 16 3 0 16 4 0 16
2 0 0 16 1 0 16
3 1 0 16 2 0 16 3 0 16
3 0 0 16 3 0 16 4 0 16
2 1 0 16 2 0 16
3 0 0 16 1 0 16 3 0 16
3 0 0 16 2 0 16 3 0 16
2 0 0 16 2 0 16
3 1 0 16 2 0 16 4 0 16
2 0 0 16 3 0 16
2 0 0 16 2 0 16
4 0 0 16 1 0 16 2 0 16 4 1 16
0 0 0 0 0
30 30 0 0 0
0 0 0 0 0
28 28 0 0 0
28 28 28 28 0
20 24 28 28 0
0 0 0 0 0
24 24 0 0 0
8 24 24 24 0
8 16 8 24 16
0 0 8 16 24
8 16 0 0 16
16 24 8 16 16
8 24 16 24 24
0 0 0 0 0
16 16 0 0 0
16 16 16 16 0
16 0 16 16 0
0 0 16 0 16
16 0 0 0 0
0 16 16 0 0
16 16 0 16 16
0 16 16 16 0
16 0 0 16 0
16 0 16 0 0
16 16 16 0 0
0 16 16 16 16
16 16 0 16 0
16 0 16 16 0
16 0 16 0 16


==> anc/audit/random_tables/ry13_p2_a6.graph.log <==
round 1 classes 418
round 2 classes 707
round 3 classes 707
{"p":2,"alpha":6,"states":2199,"K":707,"moore_rounds":3,"leading_zero_invariant":true,"seconds":0.00705085}


==> anc/audit/random_tables/ry13_p2_a6.json <==
{
  "name": "ry13",
  "p": 2,
  "alpha": 6,
  "N": [
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.07773770499989041,
  "datafile": "audit/random_tables/ry13_p2_a6.txt",
  "delta_nonzero": {
    "1": 4,
    "2": 13,
    "3": 59,
    "4": 215,
    "5": 673,
    "6": 1410
  }
}

==> anc/audit/random_tables/ry13_p2_a6.txt <==
2 6 5 0
0 1 0 1 2
5 0 0 1 2 2 1 3 3 1 3 2 1 4 3 1
5 0 0 1 1 1 1 1 0 1 2 0 1 4 1 1
4 2 2 6 3 2 4 4 3 2 4 2 2
2 0 0 2 1 0 2
4 0 0 8 1 0 6 2 0 2 3 0 2
6 0 0 6 1 0 4 2 0 8 3 0 6 4 1 2 4 0 2
3 2 2 60 3 2 20 4 3 4
2 0 0 4 1 0 4
4 0 0 52 1 0 36 2 0 4 3 0 4
5 0 0 44 1 0 8 2 0 52 3 0 36 4 0 16
5 0 0 16 1 0 48 2 0 44 3 0 8 4 0 36
5 0 0 36 1 0 32 2 0 16 3 0 48 4 0 24
5 0 0 12 1 0 44 2 0 36 3 0 32 4 0 48
6 0 0 60 1 0 20 2 0 12 3 0 44 4 1 4 4 0 44
4 2 2 40 3 2 32 4 2 40 4 3 8
2 0 0 8 1 0 8
4 0 0 56 1 0 40 2 0 8 3 0 8
5 0 0 56 1 0 16 2 0 56 3 0 40 4 0 16
4 1 0 32 2 0 56 3 0 16 4 0 40
4 0 0 24 1 0 16 3 0 32 4 0 16
5 0 0 16 1 0 40 2 0 24 3 0 16 4 0 16
5 0 0 56 1 0 40 2 0 16 3 0 40 4 0 8
3 1 0 40 2 0 56 3 0 40
2 0 0 56 3 0 40
4 0 0 56 1 0 16 2 0 56 4 0 16
4 0 0 8 1 0 8 2 0 56 3 0 16
4 1 0 8 2 0 8 3 0 8 4 0 8
3 0 0 8 1 0 40 3 0 8
4 1 0 48 2 0 8 3 0 40 4 0 16
5 0 0 40 1 0 32 3 0 48 4 0 32 4 1 8
4 2 2 16 3 2 16 4 2 32 4 3 16
2 0 0 16 1 0 16
4 0 0 48 1 0 16 2 0 16 3 0 16
5 0 0 48 1 0 32 2 0 48 3 0 16 4 0 32
3 2 0 48 3 0 32 4 0 16
3 0 0 48 1 0 32 4 0 32
4 1 0 16 2 0 48 3 0 32 4 0 32
4 0 0 48 1 0 16 3 0 16 4 0 16
3 1 0 48 2 0 48 3 0 16
2 0 0 16 3 0 48
4 0 0 48 1 0 32 2 0 16 4 0 32
5 0 0 48 1 0 48 2 0 48 3 0 32 4 0 32
4 1 0 16 2 0 48 3 0 48 4 0 16
3 0 0 48 1 0 48 3 0 16
3 0 0 16 2 0 48 3 0 48
3 0 0 16 2 0 16 4 0 48
2 2 0 16 4 0 16
1 0 0 16
4 0 0 16 1 0 48 2 0 16 4 0 32
5 0 0 48 1 0 16 2 0 16 3 0 48 4 0 32
4 1 0 32 2 0 48 3 0 16 4 0 48
4 0 0 48 1 0 48 3 0 32 4 0 32
4 0 0 32 1 0 16 2 0 48 3 0 48
5 0 0 48 1 0 32 2 0 32 3 0 16 4 0 48
3 1 0 48 2 0 48 3 0 32
3 0 0 16 1 0 48 3 0 48
3 0 0 16 2 0 16 3 0 48
3 0 0 48 1 0 32 2 0 16
4 1 0 48 2 0 48 3 0 32 4 0 16
2 0 0 48 3 0 48
3 0 0 16 2 0 48 4 0 32
4 0 0 16 1 0 16 2 0 16 4 1 16
3 2 2 32 4 2 32 4 3 32
2 0 0 32 1 0 32
4 0 0 32 1 0 32 2 0 32 3 0 32
3 0 0 32 2 0 32 3 0 32
2 2 0 32 4 0 32
1 0 0 32
2 1 0 32 2 0 32
4 0 0 32 1 0 32 3 0 32 4 0 32
3 1 0 32 2 0 32 3 0 32
2 0 0 32 3 0 32
2 0 0 32 2 0 32
3 0 0 32 1 0 32 2 0 32
4 1 0 32 2 0 32 3 0 32 4 0 32
3 0 0 32 1 0 32 3 0 32
3 0 0 32 2 0 32 3 0 32
3 0 0 32 2 0 32 4 0 32
2 2 0 32 4 0 32
1 0 0 32
3 0 0 32 1 0 32 2 0 32
4 0 0 32 1 0 32 2 0 32 3 0 32
3 2 0 32 3 0 32 4 0 32
2 0 0 32 1 0 32
3 1 0 32 2 0 32 3 0 32
3 0 0 32 3 0 32 4 0 32
2 1 0 32 2 0 32
3 0 0 32 1 0 32 3 0 32
3 0 0 32 2 0 32 3 0 32
2 0 0 32 2 0 32
3 1 0 32 2 0 32 4 0 32
2 0 0 32 3 0 32
1 2 0 32
2 0 0 32 1 0 32
3 1 0 32 2 0 32 3 0 32
2 0 0 32 3 0 32
2 0 0 32 2 0 32
3 0 0 32 1 0 32 2 0 32
4 1 0 32 2 0 32 3 0 32 4 0 32
3 0 0 32 1 0 32 3 0 32
2 2 0 32 3 0 32
2 0 0 32 4 0 32
1 2 0 32
2 0 0 32 1 0 32
4 0 0 32 1 0 32 2 0 32 3 0 32
3 0 0 32 2 0 32 3 0 32
2 2 0 32 4 0 32
1 0 0 32
3 0 0 32 1 0 32 2 0 32
5 0 0 32 1 0 32 2 0 32 3 0 32 4 0 32
4 1 0 32 2 0 32 3 0 32 4 0 32
3 0 0 32 1 0 32 3 0 32
3 0 0 32 2 0 32 3 0 32
2 0 0 32 2 0 32
3 1 0 32 2 0 32 4 0 32
2 0 0 32 3 0 32
1 2 0 32
3 0 0 32 1 0 32 4 0 32
2 2 0 32 3 0 32
1 0 0 32
3 0 0 32 1 0 32 2 0 32
4 0 0 32 1 0 32 2 0 32 3 0 32
3 2 0 32 3 0 32 4 0 32
2 0 0 32 1 0 32
3 1 0 32 2 0 32 3 0 32
4 0 0 32 3 0 32 4 0 32 4 1 32
0 0 0 0 0
62 62 0 0 0
0 0 0 0 0
60 60 0 0 0
60 60 60 60 0
52 56 60 60 0
0 0 0 0 0
56 56 0 0 0
8 24 56 56 0
8 48 8 24 48
0 32 8 48 24
40 48 0 32 48
16 24 40 48 48
8 24 16 24 56
0 0 0 0 0
48 48 0 0 0
16 48 48 48 0
16 32 16 48 32
0 0 16 32 48
16 32 0 0 32
0 48 16 32 32
16 48 0 48 48
0 16 16 48 0
48 0 0 16 0
16 32 48 0 32
16 16 16 32 32
0 48 16 16 48
16 16 0 48 0
48 0 16 16 0
48 0 48 0 16
0 0 0 0 0
32 32 0 0 0
32 32 32 32 0
32 0 32 32 0
0 0 32 0 32
32 0 0 0 0
0 32 32 0 0
32 32 0 32 32
0 32 32 32 0
32 0 0 32 0
32 0 32 0 0
32 32 32 0 0
0 32 32 32 32
32 32 0 32 0
32 0 32 32 0
32 0 32 0 32
0 0 32 0 32
32 0 0 0 0
32 32 32 0 0
32 32 32 32 0
0 0 32 32 32
32 32 0 0 0
0 32 32 32 0
32 0 0 32 32
0 32 32 0 0
32 32 0 32 0
32 0 32 32 0
32 0 32 0 0
0 32 32 0 32
32 0 0 32 0
0 0 32 0 0
32 32 0 0 0


==> anc/audit/random_tables/ry13_p2_input.json <==
{
  "name": "ry13",
  "N": [
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      1
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "h": [
    1,
    3
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2",
        "1/2",
        "1/2"
      ],
      "lambda": [
        "-1",
        "-1/2",
        "0",
        "0",
        "-1",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "-1/2",
        "-1/2"
      ],
      "mu": [
        "0",
        "0",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "1/2",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "2",
        "0",
        "4",
        "0",
        "2",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "4",
        "-2"
      ]
    },
    {
      "u": [
        0,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "2/3",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "0",
        "2/3",
        "2/3",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "4/3",
        "-2/3"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "-1",
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/4",
        "0",
        "0",
        "1/4",
        "1/2",
        "0",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "2",
        "2",
        "4",
        "0",
        "2",
        "2",
        "0",
        "0",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "2",
        "-2"
      ]
    }
  ]
}

==> anc/audit/random_tables/ry13_p2_results.json <==
[
  {
    "K": 7,
    "states": 7,
    "moore_rounds": 3,
    "seconds": 0.0001336819987045601,
    "degree_box": [
      1,
      2
    ],
    "name": "ry13",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 17,
    "passed": true
  },
  {
    "K": 15,
    "states": 17,
    "moore_rounds": 3,
    "seconds": 0.001082282997231232,
    "degree_box": [
      2,
      5
    ],
    "name": "ry13",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 515,
    "passed": true
  },
  {
    "K": 23,
    "states": 45,
    "moore_rounds": 3,
    "seconds": 0.012926694998895982,
    "degree_box": [
      4,
      9
    ],
    "name": "ry13",
    "p": 2,
    "alpha": 3,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 16391,
    "passed": true
  },
  {
    "K": 79,
    "states": 151,
    "moore_rounds": 3,
    "seconds": 0.44015470600061235,
    "degree_box": [
      8,
      17
    ],
    "name": "ry13",
    "p": 2,
    "alpha": 4,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 524303,
    "passed": true
  }
]

==> anc/audit/random_tables/ry13_p3_a1.graph.log <==
round 1 classes 6
round 2 classes 6
{"p":3,"alpha":1,"states":6,"K":6,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00419871}


==> anc/audit/random_tables/ry13_p3_a1.json <==
{
  "name": "ry13",
  "p": 3,
  "alpha": 1,
  "N": [
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.019661311998788733,
  "datafile": "audit/random_tables/ry13_p3_a1.txt",
  "delta_nonzero": {
    "1": 8
  }
}

==> anc/audit/random_tables/ry13_p3_a1.txt <==
3 1 5 0
0 1 0 1 2
5 0 0 1 3 3 1 3 2 2 4 3 2 4 2 1
3 0 0 2 1 0 2 2 0 1
5 1 1 1 1 0 2 2 0 2 3 0 2 4 1 2


==> anc/audit/random_tables/ry13_p3_a2.graph.log <==
round 1 classes 24
round 2 classes 24
{"p":3,"alpha":2,"states":33,"K":24,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00477042}


==> anc/audit/random_tables/ry13_p3_a2.json <==
{
  "name": "ry13",
  "p": 3,
  "alpha": 2,
  "N": [
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.01762347100157058,
  "datafile": "audit/random_tables/ry13_p3_a2.txt",
  "delta_nonzero": {
    "1": 9,
    "2": 46
  }
}

==> anc/audit/random_tables/ry13_p3_a2.txt <==
3 2 5 0
0 1 0 1 2
6 0 0 1 2 2 3 3 3 1 3 2 2 4 3 2 4 2 1
3 0 0 2 1 0 2 2 0 1
6 0 0 3 1 1 1 1 0 2 2 0 2 3 0 2 4 1 2
2 4 3 6 4 2 3
2 0 0 6 1 0 6
2 2 0 6 3 0 6
2 0 0 3 1 0 3
4 0 0 3 2 0 3 3 0 3 4 0 6
4 0 0 6 1 0 3 2 0 3 4 0 3
3 0 0 3 2 0 6 3 0 3
3 0 0 6 1 0 6 2 0 3
3 2 0 6 3 0 6 4 1 6
0 0 0 0 0
6 6 0 0 0
0 0 6 6 0


==> anc/audit/random_tables/ry13_p3_a3.graph.log <==
round 1 classes 116
round 2 classes 116
{"p":3,"alpha":3,"states":187,"K":116,"moore_rounds":2,"leading_zero_invariant":true,"seconds":0.00455117}


==> anc/audit/random_tables/ry13_p3_a3.json <==
{
  "name": "ry13",
  "p": 3,
  "alpha": 3,
  "N": [
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      1
    ]
  ],
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "U": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ]
  ],
  "setup_seconds": 0.02150452000205405,
  "datafile": "audit/random_tables/ry13_p3_a3.txt",
  "delta_nonzero": {
    "1": 9,
    "2": 61,
    "3": 463
  }
}

==> anc/audit/random_tables/ry13_p3_a3.txt <==
3 3 5 0
0 1 0 1 2
6 0 0 1 2 2 3 3 3 1 3 2 2 4 3 2 4 2 1
3 0 0 2 1 0 2 2 0 1
6 0 0 3 1 1 1 1 0 2 2 0 2 3 0 2 4 1 2
4 2 2 18 3 2 9 4 3 6 4 2 21
2 0 0 6 1 0 6
2 2 0 6 3 0 6
2 0 0 12 1 0 12
5 0 0 3 1 0 9 2 0 12 3 0 12 4 0 6
5 0 0 15 1 0 3 2 0 3 3 0 9 4 0 21
4 0 0 3 1 0 18 2 0 15 3 0 3
5 0 0 6 1 0 15 2 0 3 3 0 18 4 0 9
6 0 0 18 1 0 9 2 0 6 3 0 15 4 1 6 4 0 18
2 4 2 9 4 3 18
2 0 0 18 1 0 18
2 2 0 18 3 0 18
2 0 0 9 1 0 9
5 0 0 18 1 0 9 2 0 9 3 0 9 4 0 18
5 0 0 18 1 0 9 2 0 18 3 0 9 4 0 18
2 2 0 18 3 0 9
0
1 4 0 9
1 1 0 9
3 0 0 9 3 0 9 4 0 18
3 0 0 18 1 0 9 2 0 9
5 0 0 18 1 0 9 2 0 18 3 0 9 4 0 9
4 1 0 18 2 0 18 3 0 9 4 0 18
4 0 0 18 1 0 9 3 0 18 4 0 9
5 0 0 9 1 0 18 2 0 18 3 0 9 4 0 18
4 0 0 18 2 0 9 3 0 18 4 0 9
3 0 0 9 1 0 18 2 0 18
3 2 0 9 3 0 18 4 0 9
2 0 0 18 1 0 18
2 2 0 18 3 0 18
2 0 0 9 1 0 9
4 0 0 9 2 0 9 3 0 9 4 0 18
4 0 0 18 1 0 9 2 0 9 4 0 9
3 0 0 9 2 0 18 3 0 9
3 0 0 18 1 0 18 2 0 9
3 2 0 18 3 0 18 4 1 18
0 0 0 0 0
24 24 0 0 0
0 0 24 24 0
0 0 0 0 0
18 18 0 0 0
0 0 18 18 0
9 9 0 0 0
18 9 9 9 18
18 9 18 9 18
0 0 18 9 0
0 0 0 0 0
0 0 0 0 9


==> anc/audit/random_tables/ry13_p3_input.json <==
{
  "name": "ry13",
  "N": [
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      1
    ]
  ],
  "p": 3,
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "h": [
    1,
    3
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1/3",
        "1/3",
        "0",
        "0",
        "1/3",
        "1/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "2/3",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/3",
        "2/3",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3/2",
        "0",
        "3",
        "0",
        "3/2",
        "0",
        "0",
        "3/2",
        "3/2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "3",
        "-3/2"
      ]
    },
    {
      "u": [
        0,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3/5",
        "0",
        "6/5",
        "0",
        "3/5",
        "0",
        "0",
        "3/5",
        "3/5",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "6/5",
        "-3/5"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "2/3",
        "1/3",
        "0",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "1/6",
        "1/3",
        "0",
        "0",
        "0",
        "1/3"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/3"
    },
    {
      "u": [
        1,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "3/2",
        "3/2",
        "3",
        "0",
        "3/2",
        "3/2",
        "0",
        "0",
        "3/2",
        "0",
        "0"
      ],
      "mu": [
        "3/2",
        "3/2",
        "-3/2"
      ]
    }
  ]
}

==> anc/audit/random_tables/ry13_p3_results.json <==
[
  {
    "K": 6,
    "states": 6,
    "moore_rounds": 2,
    "seconds": 0.00021067800116725266,
    "degree_box": [
      1,
      3
    ],
    "name": "ry13",
    "p": 3,
    "alpha": 1,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 82,
    "passed": true
  },
  {
    "K": 24,
    "states": 26,
    "moore_rounds": 2,
    "seconds": 0.007688030000281287,
    "degree_box": [
      3,
      7
    ],
    "name": "ry13",
    "p": 3,
    "alpha": 2,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 19687,
    "passed": true
  },
  {
    "K": 116,
    "states": 129,
    "moore_rounds": 2,
    "seconds": 1.4436111530012568,
    "degree_box": [
      9,
      19
    ],
    "name": "ry13",
    "p": 3,
    "alpha": 3,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 4782982,
    "passed": true
  }
]

==> anc/audit/random_tables/ry13_polymax_p2_input.json <==
{
  "name": "ry13_polymax",
  "N": [
    [
      [
        1,
        3
      ],
      2
    ],
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        0,
        1
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        1,
        2
      ],
      1
    ],
    [
      [
        1,
        1
      ],
      1
    ],
    [
      [
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0
      ],
      1
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ]
  ],
  "h": [
    1,
    3
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "0",
        "1/2",
        "1/2",
        "1/2"
      ],
      "lambda": [
        "-1",
        "-1/2",
        "0",
        "0",
        "-1",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "-1/2",
        "-1/2"
      ],
      "mu": [
        "0",
        "0",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1/2",
        "1/2",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        2
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "2",
        "0",
        "4",
        "0",
        "2",
        "0",
        "0",
        "2",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "4",
        "-2"
      ]
    },
    {
      "u": [
        0,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "2/3",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "0",
        "2/3",
        "2/3",
        "0",
        "0"
      ],
      "mu": [
        "0",
        "4/3",
        "-2/3"
      ]
    },
    {
      "u": [
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        1
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "-1",
        "-1/2",
        "-1/2",
        "0",
        "-1/2",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1/2",
        "1/2",
        "-1/2"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        2
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/4",
        "0",
        "0",
        "1/4",
        "1/2",
        "0",
        "0",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        1,
        3
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "0",
        "2",
        "2",
        "4",
        "0",
        "2",
        "2",
        "0",
        "0",
        "2",
        "0",
        "0"
      ],
      "mu": [
        "2",
        "2",
        "-2"
      ]
    }
  ]
}

==> anc/audit/random_tables/ry13_polymax_p2_results.json <==
[
  {
    "K": 220,
    "states": 473,
    "moore_rounds": 3,
    "seconds": 1.4915925929999503,
    "degree_box": [
      16,
      33
    ],
    "name": "ry13_polymax",
    "p": 2,
    "alpha": 5,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 16777247,
    "passed": true
  },
  {
    "K": 707,
    "states": 1727,
    "moore_rounds": 3,
    "seconds": 20.580762191999384,
    "degree_box": [
      32,
      65
    ],
    "name": "ry13_polymax",
    "p": 2,
    "alpha": 6,
    "J": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ]
    ],
    "bound": 536870975,
    "passed": true
  }
]

==> anc/audit/random_tables/setup_fam3571_a7.log <==
{"name": "family357-1", "p": 2, "alpha": 7, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 1.3153573839990713, "datafile": "audit/random_tables/family357-1_p2_a7.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 108, "4": 451, "5": 1734, "6": 5928, "7": 15239}}


==> anc/audit/random_tables/simplex3_p2_input.json <==
{
  "name": "simplex3",
  "N": [
    [
      [
        0,
        0,
        0
      ],
      1
    ]
  ],
  "Q": [
    [
      [
        0,
        0,
        0
      ],
      1
    ],
    [
      [
        1,
        0,
        0
      ],
      -1
    ],
    [
      [
        0,
        1,
        0
      ],
      -1
    ],
    [
      [
        0,
        0,
        1
      ],
      -1
    ]
  ],
  "p": 2,
  "J": [
    [
      0,
      0,
      0
    ]
  ],
  "h": [
    1,
    1,
    1
  ],
  "LP_certificates": [
    {
      "u": [
        0,
        0,
        0
      ],
      "inside": true,
      "kind": "optimum",
      "x": [
        "1/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "1/2"
      ],
      "lambda": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "-1",
        "0"
      ],
      "mu": [
        "0",
        "0",
        "0",
        "0"
      ],
      "objective": "-1/2"
    },
    {
      "u": [
        0,
        0,
        1
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-3",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "1",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-3",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "1",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        0,
        1,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "0",
        "0",
        "1",
        "3",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        0,
        0
      ],
      "inside": false,
      "kind": "optimum",
      "x": [
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      "lambda": [
        "-1",
        "0",
        "0",
        "0",
        "0",
        "-3",
        "0",
        "0",
        "-1",
        "0"
      ],
      "mu": [
        "-1",
        "1",
        "1",
        "1"
      ],
      "objective": "0"
    },
    {
      "u": [
        1,
        0,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "0",
        "0",
        "1",
        "3",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        1,
        0
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1",
        "0",
        "0",
        "0",
        "1",
        "3",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1",
        "-1",
        "-1",
        "-1"
      ]
    },
    {
      "u": [
        1,
        1,
        1
      ],
      "inside": false,
      "kind": "infeasible",
      "lambda": [
        "1/2",
        "0",
        "0",
        "0",
        "1/2",
        "3/2",
        "0",
        "0",
        "0",
        "0"
      ],
      "mu": [
        "1/2",
        "-1/2",
        "-1/2",
        "-1/2"
      ]
    }
  ]
}

==> anc/audit/random_tables/simplex3_p2_results.json <==
[
  {
    "K": 2,
    "states": 2,
    "moore_rounds": 1,
    "seconds": 6.924399713170715e-05,
    "degree_box": [
      1,
      1,
      1
    ],
    "name": "simplex3",
    "p": 2,
    "alpha": 1,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 3,
    "passed": true
  },
  {
    "K": 3,
    "states": 4,
    "moore_rounds": 1,
    "seconds": 0.00023223100288305432,
    "degree_box": [
      2,
      2,
      2
    ],
    "name": "simplex3",
    "p": 2,
    "alpha": 2,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 11,
    "passed": true
  },
  {
    "K": 8,
    "states": 11,
    "moore_rounds": 2,
    "seconds": 0.005785659999673953,
    "degree_box": [
      4,
      4,
      4
    ],
    "name": "simplex3",
    "p": 2,
    "alpha": 3,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 39,
    "passed": true
  },
  {
    "K": 14,
    "states": 19,
    "moore_rounds": 2,
    "seconds": 0.16338882399941212,
    "degree_box": [
      8,
      8,
      8
    ],
    "name": "simplex3",
    "p": 2,
    "alpha": 4,
    "J": [
      [
        0,
        0,
        0
      ]
    ],
    "bound": 143,
    "passed": true
  }
]

==> anc/audit/random_tables/summary.json <==
{
  "source_tex_sha256": "04f4298708f256a3c1cb9e4001d2e03b44abcc2efec794e644ee49d0c5d71cb4",
  "table_entries_verified": 57,
  "random_comparisons": 44,
  "main_alpha8": {
    "p": 2,
    "alpha": 8,
    "states": 8587651,
    "K": 2747455,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 50.8373,
    "setup_seconds": 4.741413785999612,
    "observed_peak_RSS_kib": 1702380
  },
  "product_alpha8": {
    "alpha": 8,
    "history_states": 8587651,
    "rational_states": 2991449,
    "reachable_pairs": 8587651,
    "all_paired_outputs_equal": true,
    "seconds": 3.90313
  }
}


==> anc/audit/random_tables/table_full.log <==
{"name": "family357-1", "p": 2, "alpha": 1, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.04525202500008163, "datafile": "audit/random_tables/family357-1_p2_a1.txt", "delta_nonzero": {"1": 5}}
{"p": 2, "alpha": 1, "states": 14, "K": 14, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00607434, "name": "family357-1", "expected": 14, "agrees": true}
{"name": "family357-1", "p": 2, "alpha": 2, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.04412524500003201, "datafile": "audit/random_tables/family357-1_p2_a2.txt", "delta_nonzero": {"1": 5, "2": 17}}
{"p": 2, "alpha": 2, "states": 82, "K": 61, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00547351, "name": "family357-1", "expected": 61, "agrees": true}
{"name": "family357-1", "p": 2, "alpha": 3, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.045297151998966, "datafile": "audit/random_tables/family357-1_p2_a3.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 53}}
{"p": 2, "alpha": 3, "states": 456, "K": 266, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.0054776, "name": "family357-1", "expected": 266, "agrees": true}
{"name": "family357-1", "p": 2, "alpha": 4, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.054688503998477245, "datafile": "audit/random_tables/family357-1_p2_a4.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 84, "4": 227}}
{"p": 2, "alpha": 4, "states": 2844, "K": 1345, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00997727, "name": "family357-1", "expected": 1345, "agrees": true}
{"name": "family357-1", "p": 2, "alpha": 5, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.10878021199823706, "datafile": "audit/random_tables/family357-1_p2_a5.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 97, "4": 350, "5": 925}}
{"p": 2, "alpha": 5, "states": 19338, "K": 6736, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.0313318, "name": "family357-1", "expected": 6736, "agrees": true}
{"name": "family357-1", "p": 2, "alpha": 6, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.2606723899989447, "datafile": "audit/random_tables/family357-1_p2_a6.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 105, "4": 418, "5": 1462, "6": 3823}}
{"p": 2, "alpha": 6, "states": 141722, "K": 38693, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.282973, "name": "family357-1", "expected": 38693, "agrees": true}
{"name": "family357-1", "p": 2, "alpha": 7, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 1.2337230390003242, "datafile": "audit/random_tables/family357-1_p2_a7.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 108, "4": 451, "5": 1734, "6": 5928, "7": 15239}}
{"p": 2, "alpha": 7, "states": 1082384, "K": 353099, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 4.22533, "name": "family357-1", "expected": 353099, "agrees": true}
{"name": "family-1-359", "p": 2, "alpha": 1, "N": [[[0, 1], 1], [[1, 2], -1], [[2, 3], 9], [[2, 4], -6]], "Q": [[[0, 0], 1], [[1, 1], -1], [[2, 1], 5], [[2, 2], 9], [[2, 3], -3]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.034038658002828015, "datafile": "audit/random_tables/family-1-359_p2_a1.txt", "delta_nonzero": {"1": 5}}
{"p": 2, "alpha": 1, "states": 14, "K": 14, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00524898, "name": "family-1-359", "expected": 14, "agrees": true}
{"name": "family-1-359", "p": 2, "alpha": 2, "N": [[[0, 1], 1], [[1, 2], -1], [[2, 3], 9], [[2, 4], -6]], "Q": [[[0, 0], 1], [[1, 1], -1], [[2, 1], 5], [[2, 2], 9], [[2, 3], -3]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.044943395998416236, "datafile": "audit/random_tables/family-1-359_p2_a2.txt", "delta_nonzero": {"1": 5, "2": 17}}
{"p": 2, "alpha": 2, "states": 82, "K": 61, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00959297, "name": "family-1-359", "expected": 61, "agrees": true}
{"name": "family-1-359", "p": 2, "alpha": 3, "N": [[[0, 1], 1], [[1, 2], -1], [[2, 3], 9], [[2, 4], -6]], "Q": [[[0, 0], 1], [[1, 1], -1], [[2, 1], 5], [[2, 2], 9], [[2, 3], -3]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.04865613699803362, "datafile": "audit/random_tables/family-1-359_p2_a3.txt", "delta_nonzero": {"1": 5, "2": 20, "3": 65}}
{"p": 2, "alpha": 3, "states": 460, "K": 268, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00551621, "name": "family-1-359", "expected": 268, "agrees": true}
{"name": "family-1-359", "p": 2, "alpha": 4, "N": [[[0, 1], 1], [[1, 2], -1], [[2, 3], 9], [[2, 4], -6]], "Q": [[[0, 0], 1], [[1, 1], -1], [[2, 1], 5], [[2, 2], 9], [[2, 3], -3]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.05221784100285731, "datafile": "audit/random_tables/family-1-359_p2_a4.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 91, "4": 259}}
{"p": 2, "alpha": 4, "states": 2873, "K": 1331, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.0113061, "name": "family-1-359", "expected": 1331, "agrees": true}
{"name": "family-1-359", "p": 2, "alpha": 5, "N": [[[0, 1], 1], [[1, 2], -1], [[2, 3], 9], [[2, 4], -6]], "Q": [[[0, 0], 1], [[1, 1], -1], [[2, 1], 5], [[2, 2], 9], [[2, 3], -3]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.06610656499833567, "datafile": "audit/random_tables/family-1-359_p2_a5.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 105, "4": 366, "5": 1019}}
{"p": 2, "alpha": 5, "states": 19600, "K": 6762, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.0245023, "name": "family-1-359", "expected": 6762, "agrees": true}
{"name": "family-1-359", "p": 2, "alpha": 6, "N": [[[0, 1], 1], [[1, 2], -1], [[2, 3], 9], [[2, 4], -6]], "Q": [[[0, 0], 1], [[1, 1], -1], [[2, 1], 5], [[2, 2], 9], [[2, 3], -3]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.17391881700314116, "datafile": "audit/random_tables/family-1-359_p2_a6.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 109, "4": 424, "5": 1535, "6": 4083}}
{"p": 2, "alpha": 6, "states": 143778, "K": 38572, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.237297, "name": "family-1-359", "expected": 38572, "agrees": true}
{"name": "family-1-359", "p": 2, "alpha": 7, "N": [[[0, 1], 1], [[1, 2], -1], [[2, 3], 9], [[2, 4], -6]], "Q": [[[0, 0], 1], [[1, 1], -1], [[2, 1], 5], [[2, 2], 9], [[2, 3], -3]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.9880070769977465, "datafile": "audit/random_tables/family-1-359_p2_a7.txt", "delta_nonzero": {"1": 5, "2": 24, "3": 112, "4": 451, "5": 1766, "6": 6078, "7": 16437}}
{"p": 2, "alpha": 7, "states": 1098770, "K": 353435, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 3.487, "name": "family-1-359", "expected": 353435, "agrees": true}
{"name": "family51-73", "p": 2, "alpha": 1, "N": [[[0, 1], 1], [[1, 2], 5], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 5], [[2, 1], -7], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03331367999999202, "datafile": "audit/random_tables/family51-73_p2_a1.txt", "delta_nonzero": {"1": 5}}
{"p": 2, "alpha": 1, "states": 14, "K": 14, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00429668, "name": "family51-73", "expected": 14, "agrees": true}
{"name": "family51-73", "p": 2, "alpha": 2, "N": [[[0, 1], 1], [[1, 2], 5], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 5], [[2, 1], -7], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03742787200098974, "datafile": "audit/random_tables/family51-73_p2_a2.txt", "delta_nonzero": {"1": 5, "2": 17}}
{"p": 2, "alpha": 2, "states": 86, "K": 61, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00502464, "name": "family51-73", "expected": 61, "agrees": true}
{"name": "family51-73", "p": 2, "alpha": 3, "N": [[[0, 1], 1], [[1, 2], 5], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 5], [[2, 1], -7], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03653472600126406, "datafile": "audit/random_tables/family51-73_p2_a3.txt", "delta_nonzero": {"1": 5, "2": 19, "3": 57}}
{"p": 2, "alpha": 3, "states": 470, "K": 268, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00620001, "name": "family51-73", "expected": 268, "agrees": true}
{"name": "family51-73", "p": 2, "alpha": 4, "N": [[[0, 1], 1], [[1, 2], 5], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 5], [[2, 1], -7], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03947344699918176, "datafile": "audit/random_tables/family51-73_p2_a4.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 81, "4": 229}}
{"p": 2, "alpha": 4, "states": 2871, "K": 1323, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00749305, "name": "family51-73", "expected": 1323, "agrees": true}
{"name": "family51-73", "p": 2, "alpha": 5, "N": [[[0, 1], 1], [[1, 2], 5], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 5], [[2, 1], -7], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.079703735998919, "datafile": "audit/random_tables/family51-73_p2_a5.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 97, "4": 354, "5": 841}}
{"p": 2, "alpha": 5, "states": 19535, "K": 6750, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.028409, "name": "family51-73", "expected": 6750, "agrees": true}
{"name": "family51-73", "p": 2, "alpha": 6, "N": [[[0, 1], 1], [[1, 2], 5], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 5], [[2, 1], -7], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.17925458799800253, "datafile": "audit/random_tables/family51-73_p2_a6.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 101, "4": 425, "5": 1403, "6": 3153}}
{"p": 2, "alpha": 6, "states": 143263, "K": 38769, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.260327, "name": "family51-73", "expected": 38769, "agrees": true}
{"name": "family51-73", "p": 2, "alpha": 7, "N": [[[0, 1], 1], [[1, 2], 5], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 5], [[2, 1], -7], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 1.1014954380007111, "datafile": "audit/random_tables/family51-73_p2_a7.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 106, "4": 444, "5": 1685, "6": 5565, "7": 11841}}
{"p": 2, "alpha": 7, "states": 1094671, "K": 353640, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 3.71491, "name": "family51-73", "expected": 353640, "agrees": true}
{"name": "family1113", "p": 2, "alpha": 1, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03202328499901341, "datafile": "audit/random_tables/family1113_p2_a1.txt", "delta_nonzero": {"1": 5}}
{"p": 2, "alpha": 1, "states": 14, "K": 14, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00449956, "name": "family1113", "expected": 14, "agrees": true}
{"name": "family1113", "p": 2, "alpha": 2, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03611389299840084, "datafile": "audit/random_tables/family1113_p2_a2.txt", "delta_nonzero": {"1": 5, "2": 17}}
{"p": 2, "alpha": 2, "states": 86, "K": 61, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.0051196, "name": "family1113", "expected": 61, "agrees": true}
{"name": "family1113", "p": 2, "alpha": 3, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03411392699854332, "datafile": "audit/random_tables/family1113_p2_a3.txt", "delta_nonzero": {"1": 5, "2": 21, "3": 57}}
{"p": 2, "alpha": 3, "states": 468, "K": 264, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00476348, "name": "family1113", "expected": 264, "agrees": true}
{"name": "family1113", "p": 2, "alpha": 4, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.04149929199775215, "datafile": "audit/random_tables/family1113_p2_a4.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 71, "4": 229}}
{"p": 2, "alpha": 4, "states": 2869, "K": 1334, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00661621, "name": "family1113", "expected": 1334, "agrees": true}
{"name": "family1113", "p": 2, "alpha": 5, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.06048628999997163, "datafile": "audit/random_tables/family1113_p2_a5.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 89, "4": 348, "5": 841}}
{"p": 2, "alpha": 5, "states": 19529, "K": 6748, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.0362337, "name": "family1113", "expected": 6748, "agrees": true}
{"name": "family1113", "p": 2, "alpha": 6, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.16533847599930596, "datafile": "audit/random_tables/family1113_p2_a6.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 99, "4": 425, "5": 1409, "6": 3153}}
{"p": 2, "alpha": 6, "states": 143257, "K": 38397, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.224396, "name": "family1113", "expected": 38397, "agrees": true}
{"name": "family1113", "p": 2, "alpha": 7, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 1.0278681250019872, "datafile": "audit/random_tables/family1113_p2_a7.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 106, "4": 456, "5": 1667, "6": 5489, "7": 11841}}
{"p": 2, "alpha": 7, "states": 1094665, "K": 353101, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 3.64126, "name": "family1113", "expected": 353101, "agrees": true}
{"name": "family1111", "p": 3, "alpha": 1, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 1], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 1], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03260954600045807, "datafile": "audit/random_tables/family1111_p3_a1.txt", "delta_nonzero": {"1": 11}}
{"p": 3, "alpha": 1, "states": 15, "K": 15, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00383183, "name": "family1111", "expected": 15, "agrees": true}
{"name": "family1111", "p": 3, "alpha": 2, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 1], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 1], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03464401299788733, "datafile": "audit/random_tables/family1111_p3_a2.txt", "delta_nonzero": {"1": 13, "2": 84}}
{"p": 3, "alpha": 2, "states": 187, "K": 134, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00447183, "name": "family1111", "expected": 134, "agrees": true}
{"name": "family1111", "p": 3, "alpha": 3, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 1], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 1], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.0486407850003161, "datafile": "audit/random_tables/family1111_p3_a3.txt", "delta_nonzero": {"1": 13, "2": 115, "3": 898}}
{"p": 3, "alpha": 3, "states": 2744, "K": 2058, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.0103376, "name": "family1111", "expected": 2058, "agrees": true}
{"name": "family1111", "p": 5, "alpha": 1, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 1], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 1], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03521685599844204, "datafile": "audit/random_tables/family1111_p5_a1.txt", "delta_nonzero": {"1": 37}}
{"p": 5, "alpha": 1, "states": 11, "K": 11, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00457982, "name": "family1111", "expected": 11, "agrees": true}
{"name": "family1111", "p": 5, "alpha": 2, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 1], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 1], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.056022911998297786, "datafile": "audit/random_tables/family1111_p5_a2.txt", "delta_nonzero": {"1": 41, "2": 962}}
{"p": 5, "alpha": 2, "states": 546, "K": 454, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00516878, "name": "family1111", "expected": 454, "agrees": true}
{"name": "catalan", "p": 2, "alpha": 1, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.016514438997546677, "datafile": "audit/random_tables/catalan_p2_a1.txt", "delta_nonzero": {"1": 3}}
{"p": 2, "alpha": 1, "states": 4, "K": 4, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00503905, "name": "catalan", "expected": 4, "agrees": true}
{"name": "catalan", "p": 2, "alpha": 2, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.020283442001527874, "datafile": "audit/random_tables/catalan_p2_a2.txt", "delta_nonzero": {"1": 4, "2": 6}}
{"p": 2, "alpha": 2, "states": 12, "K": 6, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00888524, "name": "catalan", "expected": 6, "agrees": true}
{"name": "catalan", "p": 2, "alpha": 3, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.02164663700023084, "datafile": "audit/random_tables/catalan_p2_a3.txt", "delta_nonzero": {"1": 4, "2": 12, "3": 24}}
{"p": 2, "alpha": 3, "states": 32, "K": 13, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00471569, "name": "catalan", "expected": 13, "agrees": true}
{"name": "catalan", "p": 2, "alpha": 4, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.022399601999495644, "datafile": "audit/random_tables/catalan_p2_a4.txt", "delta_nonzero": {"1": 4, "2": 15, "3": 39, "4": 60}}
{"p": 2, "alpha": 4, "states": 85, "K": 28, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00546656, "name": "catalan", "expected": 28, "agrees": true}
{"name": "catalan", "p": 2, "alpha": 5, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.0295854709984269, "datafile": "audit/random_tables/catalan_p2_a5.txt", "delta_nonzero": {"1": 4, "2": 15, "3": 50, "4": 117, "5": 204}}
{"p": 2, "alpha": 5, "states": 225, "K": 58, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00474112, "name": "catalan", "expected": 58, "agrees": true}
{"name": "catalan", "p": 2, "alpha": 6, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.08887881299961009, "datafile": "audit/random_tables/catalan_p2_a6.txt", "delta_nonzero": {"1": 4, "2": 15, "3": 56, "4": 180, "5": 369, "6": 564}}
{"name": "catalan", "p": 2, "alpha": 6, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.07083786099974532, "datafile": "audit/random_tables/catalan_p2_a6.txt", "delta_nonzero": {"1": 4, "2": 15, "3": 56, "4": 180, "5": 369, "6": 564}}
{"p": 2, "alpha": 6, "states": 598, "K": 136, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00834698, "name": "catalan", "expected": 136, "agrees": true}
{"name": "catalan", "p": 2, "alpha": 7, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.20914964500116184, "datafile": "audit/random_tables/catalan_p2_a7.txt", "delta_nonzero": {"1": 4, "2": 15, "3": 61, "4": 211, "5": 622, "6": 1117, "7": 1788}}
{"p": 2, "alpha": 7, "states": 1590, "K": 309, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00668433, "name": "catalan", "expected": 309, "agrees": true}
{"name": "catalan", "p": 3, "alpha": 1, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.01610671500020544, "datafile": "audit/random_tables/catalan_p3_a1.txt", "delta_nonzero": {"1": 8}}
{"p": 3, "alpha": 1, "states": 6, "K": 6, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00500809, "name": "catalan", "expected": 6, "agrees": true}
{"name": "catalan", "p": 3, "alpha": 2, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.015659541000786703, "datafile": "audit/random_tables/catalan_p3_a2.txt", "delta_nonzero": {"1": 9, "2": 49}}
{"p": 3, "alpha": 2, "states": 33, "K": 23, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00522949, "name": "catalan", "expected": 23, "agrees": true}
{"name": "catalan", "p": 3, "alpha": 3, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.02109350099999574, "datafile": "audit/random_tables/catalan_p3_a3.txt", "delta_nonzero": {"1": 9, "2": 59, "3": 383}}
{"p": 3, "alpha": 3, "states": 186, "K": 113, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00446693, "name": "catalan", "expected": 113, "agrees": true}
{"name": "catalan", "p": 3, "alpha": 4, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.07237714100119774, "datafile": "audit/random_tables/catalan_p3_a4.txt", "delta_nonzero": {"1": 9, "2": 75, "3": 600, "4": 3153}}
{"p": 3, "alpha": 4, "states": 1101, "K": 629, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00632576, "name": "catalan", "expected": 629, "agrees": true}
{"name": "ry13", "p": 2, "alpha": 1, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.01645136400111369, "datafile": "audit/random_tables/ry13_p2_a1.txt", "delta_nonzero": {"1": 4}}
{"p": 2, "alpha": 1, "states": 7, "K": 7, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00425226, "name": "ry13", "expected": 7, "agrees": true}
{"name": "ry13", "p": 2, "alpha": 2, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.014746024000487523, "datafile": "audit/random_tables/ry13_p2_a2.txt", "delta_nonzero": {"1": 4, "2": 10}}
{"p": 2, "alpha": 2, "states": 21, "K": 15, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.0063935, "name": "ry13", "expected": 15, "agrees": true}
{"name": "ry13", "p": 2, "alpha": 3, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.036700972999824444, "datafile": "audit/random_tables/ry13_p2_a3.txt", "delta_nonzero": {"1": 4, "2": 12, "3": 34}}
{"p": 2, "alpha": 3, "states": 55, "K": 23, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00475805, "name": "ry13", "expected": 23, "agrees": true}
{"name": "ry13", "p": 2, "alpha": 4, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.020390620000398485, "datafile": "audit/random_tables/ry13_p2_a4.txt", "delta_nonzero": {"1": 4, "2": 13, "3": 42, "4": 114}}
{"p": 2, "alpha": 4, "states": 187, "K": 79, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00443848, "name": "ry13", "expected": 79, "agrees": true}
{"name": "ry13", "p": 2, "alpha": 5, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.062270389000332216, "datafile": "audit/random_tables/ry13_p2_a5.txt", "delta_nonzero": {"1": 4, "2": 13, "3": 53, "4": 173, "5": 398}}
{"p": 2, "alpha": 5, "states": 599, "K": 220, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00605005, "name": "ry13", "expected": 220, "agrees": true}
{"name": "ry13", "p": 2, "alpha": 6, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.07773770499989041, "datafile": "audit/random_tables/ry13_p2_a6.txt", "delta_nonzero": {"1": 4, "2": 13, "3": 59, "4": 215, "5": 673, "6": 1410}}
{"p": 2, "alpha": 6, "states": 2199, "K": 707, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00705085, "name": "ry13", "expected": 707, "agrees": true}
{"name": "ry13", "p": 3, "alpha": 1, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.019661311998788733, "datafile": "audit/random_tables/ry13_p3_a1.txt", "delta_nonzero": {"1": 8}}
{"p": 3, "alpha": 1, "states": 6, "K": 6, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00419871, "name": "ry13", "expected": 6, "agrees": true}
{"name": "ry13", "p": 3, "alpha": 2, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.01762347100157058, "datafile": "audit/random_tables/ry13_p3_a2.txt", "delta_nonzero": {"1": 9, "2": 46}}
{"p": 3, "alpha": 2, "states": 33, "K": 24, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00477042, "name": "ry13", "expected": 24, "agrees": true}
{"name": "ry13", "p": 3, "alpha": 3, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.02150452000205405, "datafile": "audit/random_tables/ry13_p3_a3.txt", "delta_nonzero": {"1": 9, "2": 61, "3": 463}}
{"p": 3, "alpha": 3, "states": 187, "K": 116, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00455117, "name": "ry13", "expected": 116, "agrees": true}


==> anc/audit/random_tables/table_full_results.json <==
[
  {
    "p": 2,
    "alpha": 1,
    "states": 14,
    "K": 14,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.00607434,
    "name": "family357-1",
    "expected": 14,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 2,
    "states": 82,
    "K": 61,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.00547351,
    "name": "family357-1",
    "expected": 61,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 3,
    "states": 456,
    "K": 266,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.0054776,
    "name": "family357-1",
    "expected": 266,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 4,
    "states": 2844,
    "K": 1345,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.00997727,
    "name": "family357-1",
    "expected": 1345,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 5,
    "states": 19338,
    "K": 6736,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.0313318,
    "name": "family357-1",
    "expected": 6736,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 6,
    "states": 141722,
    "K": 38693,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.282973,
    "name": "family357-1",
    "expected": 38693,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 7,
    "states": 1082384,
    "K": 353099,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 4.22533,
    "name": "family357-1",
    "expected": 353099,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 1,
    "states": 14,
    "K": 14,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.00524898,
    "name": "family-1-359",
    "expected": 14,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 2,
    "states": 82,
    "K": 61,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.00959297,
    "name": "family-1-359",
    "expected": 61,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 3,
    "states": 460,
    "K": 268,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.00551621,
    "name": "family-1-359",
    "expected": 268,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 4,
    "states": 2873,
    "K": 1331,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.0113061,
    "name": "family-1-359",
    "expected": 1331,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 5,
    "states": 19600,
    "K": 6762,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.0245023,
    "name": "family-1-359",
    "expected": 6762,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 6,
    "states": 143778,
    "K": 38572,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.237297,
    "name": "family-1-359",
    "expected": 38572,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 7,
    "states": 1098770,
    "K": 353435,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 3.487,
    "name": "family-1-359",
    "expected": 353435,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 1,
    "states": 14,
    "K": 14,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.00429668,
    "name": "family51-73",
    "expected": 14,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 2,
    "states": 86,
    "K": 61,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.00502464,
    "name": "family51-73",
    "expected": 61,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 3,
    "states": 470,
    "K": 268,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.00620001,
    "name": "family51-73",
    "expected": 268,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 4,
    "states": 2871,
    "K": 1323,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.00749305,
    "name": "family51-73",
    "expected": 1323,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 5,
    "states": 19535,
    "K": 6750,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.028409,
    "name": "family51-73",
    "expected": 6750,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 6,
    "states": 143263,
    "K": 38769,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.260327,
    "name": "family51-73",
    "expected": 38769,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 7,
    "states": 1094671,
    "K": 353640,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 3.71491,
    "name": "family51-73",
    "expected": 353640,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 1,
    "states": 14,
    "K": 14,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.00449956,
    "name": "family1113",
    "expected": 14,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 2,
    "states": 86,
    "K": 61,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.0051196,
    "name": "family1113",
    "expected": 61,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 3,
    "states": 468,
    "K": 264,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.00476348,
    "name": "family1113",
    "expected": 264,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 4,
    "states": 2869,
    "K": 1334,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.00661621,
    "name": "family1113",
    "expected": 1334,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 5,
    "states": 19529,
    "K": 6748,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.0362337,
    "name": "family1113",
    "expected": 6748,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 6,
    "states": 143257,
    "K": 38397,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 0.224396,
    "name": "family1113",
    "expected": 38397,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 7,
    "states": 1094665,
    "K": 353101,
    "moore_rounds": 4,
    "leading_zero_invariant": true,
    "seconds": 3.64126,
    "name": "family1113",
    "expected": 353101,
    "agrees": true
  },
  {
    "p": 3,
    "alpha": 1,
    "states": 15,
    "K": 15,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.00383183,
    "name": "family1111",
    "expected": 15,
    "agrees": true
  },
  {
    "p": 3,
    "alpha": 2,
    "states": 187,
    "K": 134,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.00447183,
    "name": "family1111",
    "expected": 134,
    "agrees": true
  },
  {
    "p": 3,
    "alpha": 3,
    "states": 2744,
    "K": 2058,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.0103376,
    "name": "family1111",
    "expected": 2058,
    "agrees": true
  },
  {
    "p": 5,
    "alpha": 1,
    "states": 11,
    "K": 11,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00457982,
    "name": "family1111",
    "expected": 11,
    "agrees": true
  },
  {
    "p": 5,
    "alpha": 2,
    "states": 546,
    "K": 454,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00516878,
    "name": "family1111",
    "expected": 454,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 1,
    "states": 4,
    "K": 4,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00503905,
    "name": "catalan",
    "expected": 4,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 2,
    "states": 12,
    "K": 6,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00888524,
    "name": "catalan",
    "expected": 6,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 3,
    "states": 32,
    "K": 13,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00471569,
    "name": "catalan",
    "expected": 13,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 4,
    "states": 85,
    "K": 28,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00546656,
    "name": "catalan",
    "expected": 28,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 5,
    "states": 225,
    "K": 58,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00474112,
    "name": "catalan",
    "expected": 58,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 6,
    "states": 598,
    "K": 136,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00834698,
    "name": "catalan",
    "expected": 136,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 7,
    "states": 1590,
    "K": 309,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00668433,
    "name": "catalan",
    "expected": 309,
    "agrees": true
  },
  {
    "p": 3,
    "alpha": 1,
    "states": 6,
    "K": 6,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00500809,
    "name": "catalan",
    "expected": 6,
    "agrees": true
  },
  {
    "p": 3,
    "alpha": 2,
    "states": 33,
    "K": 23,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00522949,
    "name": "catalan",
    "expected": 23,
    "agrees": true
  },
  {
    "p": 3,
    "alpha": 3,
    "states": 186,
    "K": 113,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00446693,
    "name": "catalan",
    "expected": 113,
    "agrees": true
  },
  {
    "p": 3,
    "alpha": 4,
    "states": 1101,
    "K": 629,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00632576,
    "name": "catalan",
    "expected": 629,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 1,
    "states": 7,
    "K": 7,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.00425226,
    "name": "ry13",
    "expected": 7,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 2,
    "states": 21,
    "K": 15,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.0063935,
    "name": "ry13",
    "expected": 15,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 3,
    "states": 55,
    "K": 23,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.00475805,
    "name": "ry13",
    "expected": 23,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 4,
    "states": 187,
    "K": 79,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.00443848,
    "name": "ry13",
    "expected": 79,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 5,
    "states": 599,
    "K": 220,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.00605005,
    "name": "ry13",
    "expected": 220,
    "agrees": true
  },
  {
    "p": 2,
    "alpha": 6,
    "states": 2199,
    "K": 707,
    "moore_rounds": 3,
    "leading_zero_invariant": true,
    "seconds": 0.00705085,
    "name": "ry13",
    "expected": 707,
    "agrees": true
  },
  {
    "p": 3,
    "alpha": 1,
    "states": 6,
    "K": 6,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00419871,
    "name": "ry13",
    "expected": 6,
    "agrees": true
  },
  {
    "p": 3,
    "alpha": 2,
    "states": 33,
    "K": 24,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00477042,
    "name": "ry13",
    "expected": 24,
    "agrees": true
  },
  {
    "p": 3,
    "alpha": 3,
    "states": 187,
    "K": 116,
    "moore_rounds": 2,
    "leading_zero_invariant": true,
    "seconds": 0.00455117,
    "name": "ry13",
    "expected": 116,
    "agrees": true
  }
]

==> anc/audit/random_tables/table_poly_extension.log <==
{"K": 136, "states": 194, "moore_rounds": 2, "seconds": 1.9313173260015901, "degree_box": [32, 65], "name": "catalan_polymax", "p": 2, "alpha": 6, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 536870975, "passed": true}
{"K": 309, "states": 445, "moore_rounds": 2, "seconds": 26.57271554000181, "degree_box": [64, 129], "name": "catalan_polymax", "p": 2, "alpha": 7, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 17179869311, "passed": true}
{"K": 629, "states": 724, "moore_rounds": 2, "seconds": 15.301874287997634, "degree_box": [27, 55], "name": "catalan_polymax", "p": 3, "alpha": 4, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 1162261507, "passed": true}
{"K": 220, "states": 473, "moore_rounds": 3, "seconds": 1.4915925929999503, "degree_box": [16, 33], "name": "ry13_polymax", "p": 2, "alpha": 5, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 16777247, "passed": true}
{"K": 707, "states": 1727, "moore_rounds": 3, "seconds": 20.580762191999384, "degree_box": [32, 65], "name": "ry13_polymax", "p": 2, "alpha": 6, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 536870975, "passed": true}
{"K": 2058, "states": 2117, "moore_rounds": 3, "seconds": 10.08319460200073, "degree_box": [18, 28], "name": "family1111_polymax", "p": 3, "alpha": 3, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 129140176, "passed": true}


==> anc/audit/random_tables/tables.log <==
{"K": 14, "states": 14, "moore_rounds": 4, "seconds": 0.00036761400042450987, "degree_box": [2, 3], "name": "family357-1", "p": 2, "alpha": 1, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 33, "passed": true}
{"K": 61, "states": 69, "moore_rounds": 3, "seconds": 0.007350108000537148, "degree_box": [4, 7], "name": "family357-1", "p": 2, "alpha": 2, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 2051, "passed": true}
{"K": 266, "states": 359, "moore_rounds": 3, "seconds": 0.32071963799899095, "degree_box": [8, 13], "name": "family357-1", "p": 2, "alpha": 3, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 131079, "passed": true}
{"K": 14, "states": 14, "moore_rounds": 4, "seconds": 0.0006662649975623935, "degree_box": [2, 3], "name": "family-1-359", "p": 2, "alpha": 1, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 33, "passed": true}
{"K": 61, "states": 69, "moore_rounds": 4, "seconds": 0.006304561997239944, "degree_box": [4, 7], "name": "family-1-359", "p": 2, "alpha": 2, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 2051, "passed": true}
{"K": 268, "states": 361, "moore_rounds": 3, "seconds": 0.2608025750014349, "degree_box": [8, 13], "name": "family-1-359", "p": 2, "alpha": 3, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 131079, "passed": true}
{"K": 14, "states": 14, "moore_rounds": 4, "seconds": 0.0003609849991335068, "degree_box": [2, 3], "name": "family51-73", "p": 2, "alpha": 1, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 33, "passed": true}
{"K": 61, "states": 69, "moore_rounds": 3, "seconds": 0.005738587999076117, "degree_box": [4, 7], "name": "family51-73", "p": 2, "alpha": 2, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 2051, "passed": true}
{"K": 268, "states": 362, "moore_rounds": 3, "seconds": 0.2728502620011568, "degree_box": [8, 13], "name": "family51-73", "p": 2, "alpha": 3, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 131079, "passed": true}
{"K": 14, "states": 14, "moore_rounds": 4, "seconds": 0.000282275999779813, "degree_box": [2, 3], "name": "family1113", "p": 2, "alpha": 1, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 33, "passed": true}
{"K": 61, "states": 69, "moore_rounds": 3, "seconds": 0.0066417400012142025, "degree_box": [4, 7], "name": "family1113", "p": 2, "alpha": 2, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 2051, "passed": true}
{"K": 264, "states": 360, "moore_rounds": 3, "seconds": 0.2799452500003099, "degree_box": [8, 13], "name": "family1113", "p": 2, "alpha": 3, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 131079, "passed": true}
{"K": 15, "states": 15, "moore_rounds": 3, "seconds": 0.0006191739994392265, "degree_box": [2, 4], "name": "family1111", "p": 3, "alpha": 1, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 244, "passed": true}
{"K": 134, "states": 146, "moore_rounds": 3, "seconds": 0.13286638900171965, "degree_box": [6, 10], "name": "family1111", "p": 3, "alpha": 2, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 177151, "passed": true}
{"K": 11, "states": 11, "moore_rounds": 2, "seconds": 0.0018566210019343998, "degree_box": [2, 4], "name": "family1111", "p": 5, "alpha": 1, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 3126, "passed": true}
{"K": 454, "states": 466, "moore_rounds": 2, "seconds": 10.18909456700203, "degree_box": [10, 16], "name": "family1111", "p": 5, "alpha": 2, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 48828131, "passed": true}
{"K": 4, "states": 4, "moore_rounds": 2, "seconds": 9.1358000645414e-05, "degree_box": [1, 2], "name": "catalan", "p": 2, "alpha": 1, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 17, "passed": true}
{"K": 6, "states": 6, "moore_rounds": 2, "seconds": 0.00026968699967255816, "degree_box": [2, 5], "name": "catalan", "p": 2, "alpha": 2, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 515, "passed": true}
{"K": 13, "states": 15, "moore_rounds": 2, "seconds": 0.0045627549989148974, "degree_box": [4, 9], "name": "catalan", "p": 2, "alpha": 3, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 16391, "passed": true}
{"K": 28, "states": 37, "moore_rounds": 2, "seconds": 0.0703665130022273, "degree_box": [8, 17], "name": "catalan", "p": 2, "alpha": 4, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 524303, "passed": true}
{"K": 58, "states": 83, "moore_rounds": 2, "seconds": 1.4465259729986428, "degree_box": [16, 33], "name": "catalan", "p": 2, "alpha": 5, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 16777247, "passed": true}
{"K": 6, "states": 6, "moore_rounds": 2, "seconds": 0.00029125900255166925, "degree_box": [1, 3], "name": "catalan", "p": 3, "alpha": 1, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 82, "passed": true}
{"K": 23, "states": 26, "moore_rounds": 2, "seconds": 0.00787252800000715, "degree_box": [3, 7], "name": "catalan", "p": 3, "alpha": 2, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 19687, "passed": true}
{"K": 113, "states": 131, "moore_rounds": 2, "seconds": 1.3988429929995618, "degree_box": [9, 19], "name": "catalan", "p": 3, "alpha": 3, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 4782982, "passed": true}
{"K": 7, "states": 7, "moore_rounds": 3, "seconds": 0.0001336819987045601, "degree_box": [1, 2], "name": "ry13", "p": 2, "alpha": 1, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 17, "passed": true}
{"K": 15, "states": 17, "moore_rounds": 3, "seconds": 0.001082282997231232, "degree_box": [2, 5], "name": "ry13", "p": 2, "alpha": 2, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 515, "passed": true}
{"K": 23, "states": 45, "moore_rounds": 3, "seconds": 0.012926694998895982, "degree_box": [4, 9], "name": "ry13", "p": 2, "alpha": 3, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 16391, "passed": true}
{"K": 79, "states": 151, "moore_rounds": 3, "seconds": 0.44015470600061235, "degree_box": [8, 17], "name": "ry13", "p": 2, "alpha": 4, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 524303, "passed": true}
{"K": 6, "states": 6, "moore_rounds": 2, "seconds": 0.00021067800116725266, "degree_box": [1, 3], "name": "ry13", "p": 3, "alpha": 1, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 82, "passed": true}
{"K": 24, "states": 26, "moore_rounds": 2, "seconds": 0.007688030000281287, "degree_box": [3, 7], "name": "ry13", "p": 3, "alpha": 2, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 19687, "passed": true}
{"K": 116, "states": 129, "moore_rounds": 2, "seconds": 1.4436111530012568, "degree_box": [9, 19], "name": "ry13", "p": 3, "alpha": 3, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 4782982, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 6.924399713170715e-05, "degree_box": [1, 1, 1], "name": "simplex3", "p": 2, "alpha": 1, "J": [[0, 0, 0]], "bound": 3, "passed": true}
{"K": 3, "states": 4, "moore_rounds": 1, "seconds": 0.00023223100288305432, "degree_box": [2, 2, 2], "name": "simplex3", "p": 2, "alpha": 2, "J": [[0, 0, 0]], "bound": 11, "passed": true}
{"K": 8, "states": 11, "moore_rounds": 2, "seconds": 0.005785659999673953, "degree_box": [4, 4, 4], "name": "simplex3", "p": 2, "alpha": 3, "J": [[0, 0, 0]], "bound": 39, "passed": true}
{"K": 14, "states": 19, "moore_rounds": 2, "seconds": 0.16338882399941212, "degree_box": [8, 8, 8], "name": "simplex3", "p": 2, "alpha": 4, "J": [[0, 0, 0]], "bound": 143, "passed": true}


==> anc/exponent_three/README.md <==
# Exact exponent for the odd quadratic family: finite certificates

All programs use Python 3 and its standard library only. From the source-package root:

```sh
python3 anc/exponent_three/reproduce.py
```

Or run the individual programs below. Each writes a deterministic `.json`
file beside itself. The supplied `.log` files contain the recorded stdout.
The complete run takes well under a minute on an ordinary computer.

| Program | Exact finite object checked |
|---|---|
| `certificate_rebuild.py` | The 10-dimensional quotient; both scalar matrices; forcing classes `(477,954)`; all 16 three-digit and all 64 four-digit seed pairs; the invariant subspaces and their two invertible quotient matrices; all 262144 physical representatives modulo 8; the valuation bound at most one on nonzero invariant-subspace classes. |
| `polynomial_certificate.py` | Independent reconstruction of the matrices and forcing classes, using complete rational-function numerators and graded polynomial elimination instead of truncated-series coordinate extraction. |
| `primitive_reachability.py` | Return matrices modulo 8 for all 256 odd parameter quadruples modulo 8, their two infinitesimal directions, and the 12 primitive vectors in the modulo-4 orbit. |
| `kernel_parameter_example.py` | Full rational numerator automata and output minimization at alpha=2 for `(a,b,c,d)=(1,1,1,1)` and `(3,5,7,9)`: true kernel sizes 53 and 58 respectively. The unminimized numerator-state counts are 61 and 66. |

The manuscript supplies the all-precision lattice, cancellation, parameter
universality, reachability, and energy arguments. The scripts verify their
explicit finite arithmetic; the scripts do not replace those arguments.
No kernel size at alpha=10 is computed or supplied here.

## Why the precision is sufficient

Write `q=1+x+x^2`, `D=q^2-4x^4`, and `B=D^(-1/2)`. The radical coefficients
are recovered over the integers from `b_0=1` and

```
2*n*b_n = -sum(d_j*(2*n-j)*b_(n-j), j=1,...,4),
(d_1,d_2,d_3,d_4)=(2,3,2,-3).
```

The multiplier is `A=B(x)/B(x^2)`. Its digit operator is
`C_r(h)=Lambda_r(A*h)`. To compute the divided normal operator modulo 8,
24 input coefficients modulo 16 suffice. Three- and four-digit seeds
are computed directly from adjacent sections of `B` modulo 32, then
normalized and divided by 4. A 12-coefficient output needs at most 96 or
192 radical coefficients respectively; the program supplies 193.

The all-precision lattice theorem shows that modulo 8 every normal
lattice element has denominator `q^5` and numerator of degree at most 11.
Thus its first 12 series coefficients determine the full rational
function: multiplication by `q^5`, which has constant coefficient 1,
is a triangular invertible operation. Equality here is not inferred
from an arbitrary coefficient prefix. The quotient uses the ordered basis

```
x^2/q, x^3/q,
2*x^i/q^3 (i=4,5,6,7),
4*x^i/q^5 (i=8,9,10,11).
```

The series program additionally enumerates all 256 physical additions
from `2*L` modulo 8. Their cosets for the 1024 binary combinations of
this basis are pairwise disjoint. The high tail is divisible by 8.

The complete-polynomial program independently uses the numerator

```
[1,6,6,8,2,14,2,6,1,6,10,14,0,0,12,14,15]
```

for `A` over `q^7` modulo 16. It checks the full polynomial square identity
modulo 32 and the branch identity modulo 4 before computing the matrices.
All its rational-function reductions use complete numerators.

Integer codes for quotient vectors are binary bit masks in the displayed
basis. Matrix arrays in JSON give columns, not rows. Digits are applied
least significant first; the last applied digits are the terminal suffix.

## Provenance

`certificate_rebuild.py` adapts the research package's independent radical
recurrence implementation and adds exhaustive coset and invariant-subspace
checks independently used in the supplied audit. `polynomial_certificate.py`
adapts the separate complete-polynomial reconstruction, removing its atlas
dependency. `primitive_reachability.py` and `kernel_parameter_example.py`
adapt the self-contained exact arithmetic implementations in the supplied
independent audit. None of these programs needs the research archives,
an atlas, network access, third-party packages, or other project code.


==> anc/exponent_three/certificate_rebuild.json <==
{
  "method": "integer radical recurrence and formal series; standard library only",
  "matrices_by_columns": [
    [
      1,
      3,
      29,
      0,
      58,
      0,
      28,
      0,
      56,
      0
    ],
    [
      2,
      1,
      0,
      29,
      0,
      58,
      0,
      28,
      0,
      56
    ]
  ],
  "baseline_Q": [
    [
      477,
      954
    ],
    [
      477,
      954
    ]
  ],
  "raw_first_two_rows_mod16": [
    [
      [
        1,
        0
      ],
      [
        1,
        15
      ]
    ],
    [
      [
        15,
        1
      ],
      [
        0,
        1
      ]
    ]
  ],
  "seeds": [
    {
      "depth": 3,
      "prefixes": [
        0,
        4
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        0,
        5
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        0,
        6
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        0,
        7
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        1,
        4
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        1,
        5
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        1,
        6
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        1,
        7
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        2,
        4
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        2,
        5
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        2,
        6
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        2,
        7
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        3,
        4
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        3,
        5
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        3,
        6
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 3,
      "prefixes": [
        3,
        7
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        0,
        8
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        0,
        9
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        0,
        10
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        0,
        11
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        0,
        12
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        0,
        13
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        0,
        14
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        0,
        15
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        1,
        8
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        1,
        9
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        1,
        10
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        1,
        11
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        1,
        12
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        1,
        13
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        1,
        14
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        1,
        15
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        2,
        8
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        2,
        9
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        2,
        10
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        2,
        11
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        2,
        12
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        2,
        13
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        2,
        14
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        2,
        15
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        3,
        8
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        3,
        9
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        3,
        10
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        3,
        11
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        3,
        12
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        3,
        13
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        3,
        14
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        3,
        15
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        4,
        8
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        4,
        9
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        4,
        10
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        4,
        11
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        4,
        12
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        4,
        13
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        4,
        14
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        4,
        15
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        5,
        8
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        5,
        9
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        5,
        10
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        5,
        11
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        5,
        12
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        5,
        13
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        5,
        14
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        5,
        15
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        6,
        8
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        6,
        9
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        6,
        10
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        6,
        11
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        6,
        12
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        6,
        13
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        6,
        14
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        6,
        15
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        7,
        8
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        7,
        9
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        7,
        10
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        7,
        11
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        7,
        12
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        7,
        13
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        7,
        14
      ],
      "columns": [
        39,
        39
      ]
    },
    {
      "depth": 4,
      "prefixes": [
        7,
        15
      ],
      "columns": [
        39,
        39
      ]
    }
  ],
  "three_digit_seed_count": 16,
  "four_digit_seed_count": 64,
  "orbit_transition_rows_state_digit0_digit1": [
    [
      28,
      39,
      29
    ],
    [
      29,
      38,
      31
    ],
    [
      30,
      36,
      28
    ],
    [
      31,
      37,
      30
    ],
    [
      36,
      29,
      58
    ],
    [
      37,
      28,
      56
    ],
    [
      38,
      30,
      59
    ],
    [
      39,
      31,
      57
    ],
    [
      56,
      58,
      39
    ],
    [
      57,
      59,
      37
    ],
    [
      58,
      57,
      38
    ],
    [
      59,
      56,
      36
    ]
  ],
  "zero_reached": false,
  "invariant_W_basis": [
    1,
    2,
    28,
    36
  ],
  "invariant_N_basis": [
    1,
    2
  ],
  "quotient_W_mod_N_matrices": [
    [
      [
        0,
        1
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        1,
        1
      ],
      [
        0,
        1
      ]
    ]
  ],
  "physical_kernel_mod8_size": 256,
  "quotient_dimension": 10,
  "faithful_physical_representatives": 262144,
  "all_nonzero_W_physical_valuations_at_most": 1,
  "required_normal_coefficients": 12,
  "normal_denominator_power": 5,
  "normal_numerator_degree_bound": 11,
  "pass": true
}


==> anc/exponent_three/certificate_rebuild.log <==
{
  "method": "integer radical recurrence and formal series; standard library only",
  "matrices_by_columns": [
    [
      1,
      3,
      29,
      0,
      58,
      0,
      28,
      0,
      56,
      0
    ],
    [
      2,
      1,
      0,
      29,
      0,
      58,
      0,
      28,
      0,
      56
    ]
  ],
  "baseline_Q": [
    [
      477,
      954
    ],
    [
      477,
      954
    ]
  ],
  "raw_first_two_rows_mod16": [
    [
      [
        1,
        0
      ],
      [
        1,
        15
      ]
    ],
    [
      [
        15,
        1
      ],
      [
        0,
        1
      ]
    ]
  ],
  "three_digit_seed_count": 16,
  "four_digit_seed_count": 64,
  "orbit_transition_rows_state_digit0_digit1": [
    [
      28,
      39,
      29
    ],
    [
      29,
      38,
      31
    ],
    [
      30,
      36,
      28
    ],
    [
      31,
      37,
      30
    ],
    [
      36,
      29,
      58
    ],
    [
      37,
      28,
      56
    ],
    [
      38,
      30,
      59
    ],
    [
      39,
      31,
      57
    ],
    [
      56,
      58,
      39
    ],
    [
      57,
      59,
      37
    ],
    [
      58,
      57,
      38
    ],
    [
      59,
      56,
      36
    ]
  ],
  "zero_reached": false,
  "invariant_W_basis": [
    1,
    2,
    28,
    36
  ],
  "invariant_N_basis": [
    1,
    2
  ],
  "quotient_W_mod_N_matrices": [
    [
      [
        0,
        1
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        1,
        1
      ],
      [
        0,
        1
      ]
    ]
  ],
  "physical_kernel_mod8_size": 256,
  "quotient_dimension": 10,
  "faithful_physical_representatives": 262144,
  "all_nonzero_W_physical_valuations_at_most": 1,
  "required_normal_coefficients": 12,
  "normal_denominator_power": 5,
  "normal_numerator_degree_bound": 11,
  "pass": true
}


==> anc/exponent_three/certificate_rebuild.py <==
#!/usr/bin/env python3
"""Finite certificate from integer radical coefficients, with no project imports.

The manuscript proves the all-precision lattice bounds. Modulo 8 its normal
elements have denominator q**5 and numerator degree at most 11, so the
12-coefficient projection used here is faithful, rather than heuristic.
"""
from pathlib import Path
from collections import deque
import json, time, hashlib

def mul(a,b,n,M):
    c=[0]*n
    for i,u in enumerate(a[:n]):
        for j,v in enumerate(b[:n-i]):c[i+j]=(c[i+j]+u*v)%M
    return c

def inv(a,n,M):
    assert a[0]&1
    c=[pow(a[0],-1,M)]+[0]*(n-1)
    for i in range(1,n):c[i]=-c[0]*sum(a[j]*c[i-j] for j in range(1,min(i,len(a)-1)+1))%M
    return c

def b_coeffs(n):
    b=[1]
    for k in range(1,n):
        v=0
        for j,d in ((1,2),(2,3),(3,2),(4,-3)):
            if k>=j:v+=d*(2*k-j)*b[k-j]
        assert v%(2*k)==0
        b.append(-v//(2*k))
    return b

def inverse2(Mtx,M):
    a,b=Mtx[0];c,d=Mtx[1];u=pow(a*d-b*c,-1,M)
    return [[d*u%M,-b*u%M],[-c*u%M,a*u%M]]

def right(cols,T,M):
    return [[sum(cols[k][i]*T[k][j] for k in range(2))%M for i in range(len(cols[0]))] for j in range(2)]

def normalized(cols,M):return right(cols,inverse2([[c[i] for c in cols] for i in range(2)],M),M)

def run():
    start=time.perf_counter();M=16;n=24
    B=b_coeffs(193)
    # A=B(x)/B(x^2), from exact integer coefficients, modulo 16.
    Beven=[B[i//2] if i%2==0 else 0 for i in range(n)]
    A=mul(B,inv(Beven,n,M),n,M)
    q=[1,1,1];qinv=inv(q,n,M)
    gens=[]
    for k,inds,scale in ((1,range(2,4),1),(3,range(4,8),2),(5,range(8,12),4)):
        v=[1]+[0]*(n-1)
        for _ in range(k):v=mul(v,qinv,n,M)
        for i in inds:gens.append(([0]*i+[(scale*x)%M for x in v[:n-i]]))

    def extract(h):
        h=[x%8 for x in h[:12]];bits=0
        for k,(pivot,scale) in enumerate([(i,1) for i in range(2,4)]+[(i,2) for i in range(4,8)]+[(i,4) for i in range(8,12)]):
            assert h[pivot]%scale==0
            c=(h[pivot]//scale)%(8//scale)
            if c&1:bits|=1<<k
            h=[(h[i]-c*gens[k][i])%8 for i in range(12)]
        assert h==[0]*12
        return bits

    matrices=[];bases=[];low_matrices=[]
    for r in (0,1):
        raw=[A[r::2][:12],([0]+A[:-1])[r::2][:12]]
        low_matrices.append([[c[i] for c in raw] for i in range(2)])
        nr=normalized(raw,M)
        qr=[[(c[i]-(1 if i==j else 0))%M for i in range(12)] for j,c in enumerate(nr)]
        assert all(x%2==0 for c in qr for x in c)
        qr=[[x//2 for x in c] for c in qr]
        bases.append([extract(c) for c in qr])
        cols=[]
        for g in gens:
            c=mul(A,g,n,M)[r::2][:12]
            low=c[:2]
            c[:2]=[0,0]
            assert all(x%2==0 for x in c)
            out=[(c[i]//2-sum(qr[j][i]*low[j] for j in range(2)))%8 for i in range(12)]
            cols.append(extract(out))
        matrices.append(cols)

    # Literal depth-3 and depth-4 seeds: computed directly through degree 191.
    # Stripping B and normalizing in rational coordinates requires no old-history padding.
    ib=inv([x%32 for x in B[:12]],12,32)
    seeds=[]
    for depth in (3,4):
        Q=1<<depth;frames=[]
        for v in range(Q):
            raw=[[B[Q*i+v]%32 for i in range(12)],
                 [(B[Q*i+v-1] if Q*i+v else 0)%32 for i in range(12)]]
            frames.append(normalized([mul(c,ib,12,32) for c in raw],32))
        for v in range(Q//2):
            for w in range(Q//2,Q):
                ds=[[(frames[w][j][i]-frames[v][j][i])%32 for i in range(12)] for j in range(2)]
                assert all(x%4==0 for c in ds for x in c)
                seeds.append({'depth':depth,'prefixes':[v,w],'columns':[extract([x//4 for x in c]) for c in ds]})
    assert all(s['columns']==[39,39] for s in seeds)

    def app(cols,x):
        y=0
        for j in range(10):
            if x>>j&1:y^=cols[j]
        return y

    seen={39};queue=deque([39]);rows=[]
    while queue:
        x=queue.popleft();row=[x]+[app(cols,x) for cols in matrices];rows.append(row)
        for y in row[1:]:
            assert y!=0
            if y not in seen:seen.add(y);queue.append(y)
    rows.sort()
    expected=[[1,3,29,0,58,0,28,0,56,0],[2,1,0,29,0,58,0,28,0,56]]
    assert matrices==expected and bases==[[477,954],[477,954]]
    assert seen=={28,29,30,31,36,37,38,39,56,57,58,59}
    W={0}
    for x in [1,2,28,36]: W|={y^x for y in W}
    N={0,1,2,3}
    assert len(W)==16
    assert all(app(m,x) in W for m in matrices for x in W)
    assert all(app(m,x) in N for m in matrices for x in N)
    quotient_coordinates={}
    for a in (0,1):
        for b in (0,1):
            for k in N: quotient_coordinates[(28 if a else 0)^(36 if b else 0)^k]=(a,b)
    quotient_matrices=[]
    for m in matrices:
        columns=[quotient_coordinates[app(m,x)] for x in [28,36]]
        matrix=[[columns[j][i] for j in range(2)] for i in range(2)]
        assert (matrix[0][0]*matrix[1][1]-matrix[0][1]*matrix[1][0])%2==1
        quotient_matrices.append(matrix)
    assert quotient_matrices==[[[0,1],[1,0]],[[1,1],[0,1]]]
    assert quotient_coordinates[39]!=(0,0)

    # Exhaust all physical representatives of 2L mod8. Distinct quotient
    # classes must remain disjoint under these additions.
    qinv8=inv(q,12,8)
    def rational_basis(i,k,w):
        f=[1]+[0]*11
        for unused in range(k): f=mul(f,qinv8,12,8)
        return [0]*i+[w*x%8 for x in f[:12-i]]
    kernel_gens=[(rational_basis(i,1,2),4) for i in [2,3]]
    kernel_gens += [(rational_basis(i,3,4),2) for i in range(2,8)]
    kernel={tuple([0]*12)}
    for v,order in kernel_gens:
        kernel={tuple((z[j]+t*v[j])%8 for j in range(12)) for z in kernel for t in range(order)}
    assert len(kernel)==256
    representatives={}
    for mask in range(1024):
        e=tuple(sum(gens[i][j] for i in range(10) if mask>>i&1)%8 for j in range(12))
        for k in kernel:
            z=tuple((e[j]+k[j])%8 for j in range(12))
            if z in representatives: assert representatives[z]==mask
            representatives[z]=mask
            if mask in W and mask:
                assert any(t%4 for t in z), ('physical valuation exceeds one',mask,z)
    assert len(representatives)==1024*256
    out={'method':'integer radical recurrence and formal series; standard library only',
         'matrices_by_columns':matrices,'baseline_Q':bases,'raw_first_two_rows_mod16':low_matrices,
         'seeds':seeds,'three_digit_seed_count':16,'four_digit_seed_count':64,
         'orbit_transition_rows_state_digit0_digit1':rows,'zero_reached':False,
         'invariant_W_basis':[1,2,28,36],'invariant_N_basis':[1,2],
         'quotient_W_mod_N_matrices':quotient_matrices,
         'physical_kernel_mod8_size':len(kernel),'quotient_dimension':10,
         'faithful_physical_representatives':len(representatives),
         'all_nonzero_W_physical_valuations_at_most':1,
         'required_normal_coefficients':12,'normal_denominator_power':5,
         'normal_numerator_degree_bound':11,'pass':True}
    Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps({k:v for k,v in out.items() if k!='seeds'},indent=2))

if __name__=='__main__':run()


==> anc/exponent_three/kernel_parameter_example.json <==
{
  "method": "complete rational numerator DFAO with Moore minimization",
  "results": [
    {
      "alpha": 2,
      "theta": [
        1,
        1,
        1,
        1
      ],
      "complete": true,
      "rational_numerator_states": 61,
      "K": 53,
      "refinement_rounds": 3,
      "degree_box": [
        4,
        7
      ],
      "R_terms": 13,
      "coefficient_recurrence_checks": 1024,
      "lower_bound": 6.0
    },
    {
      "alpha": 2,
      "theta": [
        3,
        5,
        7,
        9
      ],
      "complete": true,
      "rational_numerator_states": 66,
      "K": 58,
      "refinement_rounds": 4,
      "degree_box": [
        4,
        7
      ],
      "R_terms": 13,
      "coefficient_recurrence_checks": 1024,
      "lower_bound": 6.0
    }
  ],
  "pass": true
}


==> anc/exponent_three/kernel_parameter_example.log <==
{
  "method": "complete rational numerator DFAO with Moore minimization",
  "results": [
    {
      "alpha": 2,
      "theta": [
        1,
        1,
        1,
        1
      ],
      "complete": true,
      "rational_numerator_states": 61,
      "K": 53,
      "refinement_rounds": 3,
      "degree_box": [
        4,
        7
      ],
      "R_terms": 13,
      "coefficient_recurrence_checks": 1024,
      "lower_bound": 6.0
    },
    {
      "alpha": 2,
      "theta": [
        3,
        5,
        7,
        9
      ],
      "complete": true,
      "rational_numerator_states": 66,
      "K": 58,
      "refinement_rounds": 4,
      "degree_box": [
        4,
        7
      ],
      "R_terms": 13,
      "coefficient_recurrence_checks": 1024,
      "lower_bound": 6.0
    }
  ],
  "pass": true
}


==> anc/exponent_three/kernel_parameter_example.py <==
#!/usr/bin/env python3
"""Independent rational-diagonal DFAO, no project imports.
Furstenberg: Diag[y P_y(xy,y)/(P(xy,y)/y)] = F.
Modulo 2^alpha choose R=Q^(2^(alpha-1)); R^2=R(x²,y²).
Cartier of P/R is Lambda_rr(P R)/R. Minimize the full reachable
DFAO to identify rational numerators with identical diagonals.
"""
import json,time
from pathlib import Path
from collections import deque

def pmul(p,q,mod):
 d={}
 for (i,j),a in p.items():
  for (k,l),b in q.items():
   z=i+k,j+l;d[z]=(d.get(z,0)+a*b)%mod
 return {z:a for z,a in d.items() if a}
def ppow(p,n,mod):
 q={(0,0):1}
 while n:
  if n&1:q=pmul(p,q,mod)
  p=pmul(p,p,mod);n>>=1
 return q

def calc(alpha,theta=(1,1,1,1),limit=1000000):
 a,b,c,d=theta;mod=1<<alpha;e=1<<(alpha-1)
 Q={(0,0):1,(1,1):a%mod,(2,2):d%mod,(2,3):b%mod,(2,1):c%mod}
 Q={k:v for k,v in Q.items() if v}
 N={(0,1):1,(1,2):a%mod,(2,3):d%mod,(2,4):(2*b)%mod}
 N={k:v for k,v in N.items() if v}
 R=ppow(Q,e,mod);initial=pmul(N,ppow(Q,e-1,mod),mod)
 # Degree box invariant: max degree of initial/R; multiplication then section
 # stays within max(deg(initial),deg(R)) in each variable.
 dx=max(max(i for i,j in R),max(i for i,j in initial));dy=max(max(j for i,j in R),max(j for i,j in initial))
 coords=[(i,j) for i in range(dx+1) for j in range(dy+1)];idx={z:k for k,z in enumerate(coords)}
 # precompute sparse transition contributions, both digits
 contrib=[]
 for i,j in coords:
  by=[[],[]]
  for (k,l),v in R.items():
   if ((i+k)&1)==((j+l)&1):
    r=(i+k)&1;z=((i+k-r)//2,(j+l-r)//2)
    assert z in idx
    by[r].append((idx[z],v))
  contrib.append(by)
 def encode(p):return bytes(p.get(z,0) for z in coords)
 # alpha<=8 bytes safe
 def step(p,r):
  out=[0]*len(coords)
  for i,v in enumerate(p):
   if v:
    for j,w in contrib[i][r]:out[j]=(out[j]+v*w)%mod
  return bytes(out)
 start=encode(initial)
 # Independent coefficient recurrence from the original quadratic equation.
 check_len=1024
 coeff=[]
 for n in range(check_len):
  v=-(a*(coeff[n-1] if n>=1 else 0)+d*(coeff[n-2] if n>=2 else 0)+c*(n==2))
  if n>=2:v-=b*sum(coeff[i]*coeff[n-2-i] for i in range(n-1))
  coeff.append(v%mod)
 for n,v in enumerate(coeff):
  state=start;m=n
  while m:state=step(state,m&1);m>>=1
  assert state[idx[0,0]]==v,(alpha,theta,n,v,state[idx[0,0]])
 assert pmul(R,R,mod)=={(2*i,2*j):v for (i,j),v in R.items()}
 states=[start];lookup={start:0};trans=[]
 pos=0;t=time.time()
 while pos<len(states):
  p=states[pos];row=[]
  for r in (0,1):
   nxt=step(p,r)
   if nxt not in lookup:
    if len(states)>=limit:return {'alpha':alpha,'theta':theta,'complete':False,'states_lower':len(states),'seconds':time.time()-t}
    lookup[nxt]=len(states);states.append(nxt)
   row.append(lookup[nxt])
  trans.append(row);pos+=1
 # Moore refinement; labels are initial constant term outputs
 labels=[s[idx[0,0]] for s in states]
 rounds=0
 while True:
  keys={};new=[]
  for i,row in enumerate(trans):
   key=(states[i][idx[0,0]],labels[row[0]],labels[row[1]])
   if key not in keys:keys[key]=len(keys)
   new.append(keys[key])
  rounds+=1
  # partition refining, compare equality cardinality, not incidental labels
  if len(set(new))==len(set(labels)):
   labels=new;break
  labels=new
 result={'alpha':alpha,'theta':theta,'complete':True,'rational_numerator_states':len(states),'K':len(set(labels)),'refinement_rounds':rounds,'degree_box':[dx,dy],'R_terms':len(R),'coefficient_recurrence_checks':check_len,'lower_bound':9*8**alpha/(64*alpha-32),'seconds':time.time()-t}
 return result

if __name__=='__main__':
 out=[calc(2,theta) for theta in [(1,1,1,1),(3,5,7,9)]]
 assert [x['K'] for x in out]==[53,58]
 for x in out: x.pop('seconds')
 result={'method':'complete rational numerator DFAO with Moore minimization',
         'results':out,'pass':True}
 Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n')
 print(json.dumps(result,indent=2))


==> anc/exponent_three/polynomial_certificate.json <==
{
  "method": "complete integer polynomials, exact square/branch check and graded GF2 elimination",
  "multiplier_numerator_mod16": [
    1,
    6,
    6,
    8,
    2,
    14,
    2,
    6,
    1,
    6,
    10,
    14,
    0,
    0,
    12,
    14,
    15
  ],
  "multiplier_denominator_power": 7,
  "square_identity_modulus": 32,
  "branch_identity_modulus": 4,
  "baseline_Q": [
    [
      477,
      954
    ],
    [
      477,
      954
    ]
  ],
  "matrices_by_columns": [
    [
      1,
      3,
      29,
      0,
      58,
      0,
      28,
      0,
      56,
      0
    ],
    [
      2,
      1,
      0,
      29,
      0,
      58,
      0,
      28,
      0,
      56
    ]
  ],
  "pass": true
}


==> anc/exponent_three/polynomial_certificate.log <==
{
  "method": "complete integer polynomials, exact square/branch check and graded GF2 elimination",
  "multiplier_numerator_mod16": [
    1,
    6,
    6,
    8,
    2,
    14,
    2,
    6,
    1,
    6,
    10,
    14,
    0,
    0,
    12,
    14,
    15
  ],
  "multiplier_denominator_power": 7,
  "square_identity_modulus": 32,
  "branch_identity_modulus": 4,
  "baseline_Q": [
    [
      477,
      954
    ],
    [
      477,
      954
    ]
  ],
  "matrices_by_columns": [
    [
      1,
      3,
      29,
      0,
      58,
      0,
      28,
      0,
      56,
      0
    ],
    [
      2,
      1,
      0,
      29,
      0,
      58,
      0,
      28,
      0,
      56
    ]
  ],
  "pass": true
}


==> anc/exponent_three/polynomial_certificate.py <==
#!/usr/bin/env python3
"""Independent complete-polynomial cocycle replay with full GF2 elimination.

Uses a short square/branch certificate for A mod16 and does not import
the candidate matrix code or its triangular coordinate routine.
"""
from pathlib import Path
import json
HERE=Path(__file__).resolve().parent
q=[1,1,1];qm=[1,-1,1]

def trim(A):
 while A and not A[-1]:A.pop()
 return A
def add(A,B,M,c=1):
 R=[0]*max(len(A),len(B))
 for i,x in enumerate(A):R[i]+=x
 for i,x in enumerate(B):R[i]+=c*x
 return trim([x%M for x in R])
def mul(A,B,M):
 if not A or not B:return []
 R=[0]*(len(A)+len(B)-1)
 for i,x in enumerate(A):
  for j,y in enumerate(B):R[i+j]+=x*y
 return trim([x%M for x in R])
def scale(A,c,M):return trim([x*c%M for x in A])
def shift(A,n):return [0]*n+A
def power(A,n,M):
 R=[1]
 for _ in range(n):R=mul(R,A,M)
 return R
def bits(A):return sum((x&1)<<i for i,x in enumerate(A))
def solve(B,target):
 piv={}
 for i,z in enumerate(B):
  witness=1<<i
  while z:
   d=z.bit_length()-1
   if d not in piv:piv[d]=(z,witness);break
   a,w=piv[d];z^=a;witness^=w
  else:raise AssertionError('dependent graded basis')
 answer=0
 while target:
  d=target.bit_length()-1
  assert d in piv,('outside full polynomial span',d)
  a,w=piv[d];target^=a;answer^=w
 return answer

gens=[(i,1,0) for i in [2,3]]+[(i,3,1) for i in range(4,8)]+[(i,5,2) for i in range(8,12)]

def quotient(A,e):
 # Solve the full coefficient congruences at each of the three weights.
 E=max(e,5);a=mul(A,power(q,E-e,8),8)
 basis=[shift(power(q,E-den,8),degree) for degree,den,weight in gens]
 result=0;previous=0;M=8
 for layer,active in enumerate([2,6,10]):
  mask=solve([bits(basis[i]) for i in range(active)],bits(a))
  for i in range(previous,active):result|=((mask>>i)&1)<<i
  for i in range(active):
   if mask>>i&1:a=add(a,basis[i],M,-1)
  assert all(x%2==0 for x in a)
  a=[x//2 for x in a];M//=2
  a=trim([x%M for x in a]);previous=active
 return result

def physical(A,e,M):
 return (A[0] if A else 0,((A[1] if len(A)>1 else 0)-e*(A[0] if A else 0))%M)

def section(A,e,r,M):return trim(mul(A,power(qm,e,M),M)[r::2])

def normal(A,e,M):
 x,y=physical(A,e,M)
 return add(A,mul([x,y],power(q,e,M),M),M,-1)

def action(columns,x):
 out=0
 for i,c in enumerate(columns):
  if x>>i&1:out^=c
 return out

def canonical_span(pair):
 a,b=pair
 nonzero=sorted(set([a,b,a^b])-{0})
 return tuple(nonzero[:2])+((0,)*(2-min(2,len(nonzero))))

def main():
 M=16
 # Independently branch-certified numerator of A over q^7, modulo 16.
 A=[1,6,6,8,2,14,2,6,1,6,10,14,0,0,12,14,15]
 D=[1,2,3,2,-3];D2=[1,0,2,0,3,0,2,0,-3];S=[1,0,1,0,3]
 assert not add(mul(mul(A,A,32),D,32),mul(D2,power(q,14,32),32),32,-1)
 assert not add(mul(A,q,4),mul(S,power(q,7,4),4),4,-1)
 baselines=[];operators=[]
 for r in [0,1]:
  raw=[section(shift(A,i),7,r,M) for i in [0,1]]
  L=[physical(x,7,M) for x in raw]
  a,c=L[0];b,d=L[1];det=pow((a*d-b*c)%M,-1,M)
  inv=[[d*det%M,-b*det%M],[-c*det%M,a*det%M]]
  Q=[]
  for j in [0,1]:
   z=add(scale(raw[0],inv[0][j],M),scale(raw[1],inv[1][j],M),M)
   z=add(z,shift(power(q,7,M),j),M,-1)
   assert all(x%2==0 for x in z)
   Q.append(quotient([x//2 for x in z],7))
  baselines.append(Q)
  columns=[]
  for degree,e,weight in gens:
   z=section(shift(scale(A,1<<weight,M),degree),7+e,r,M)
   low=physical(z,7+e,M);n=normal(z,7+e,M)
   assert all(x%2==0 for x in n)
   value=quotient([x//2 for x in n],7+e)
   for j in [0,1]:
    if low[j]&1:value^=Q[j]
   columns.append(value)
  operators.append(columns)
 expected=[[1,3,29,0,58,0,28,0,56,0],[2,1,0,29,0,58,0,28,0,56]]
 assert operators==expected,(operators,expected)


 assert baselines==[[477,954],[477,954]]
 result={'method':'complete integer polynomials, exact square/branch check and graded GF2 elimination',
         'multiplier_numerator_mod16':A,'multiplier_denominator_power':7,
         'square_identity_modulus':32,'branch_identity_modulus':4,
         'baseline_Q':baselines,'matrices_by_columns':operators,'pass':True}
 Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n')
 print(json.dumps(result,indent=2))

if __name__=='__main__':main()


==> anc/exponent_three/primitive_reachability.json <==
{
  "parameter_tests": 256,
  "mismatches": [],
  "A": [
    [
      1,
      5
    ],
    [
      0,
      3
    ]
  ],
  "B": [
    [
      5,
      4
    ],
    [
      7,
      1
    ]
  ],
  "orbit_mod4": [
    [
      0,
      1
    ],
    [
      0,
      3
    ],
    [
      1,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      2,
      1
    ],
    [
      2,
      3
    ],
    [
      3,
      0
    ],
    [
      3,
      1
    ],
    [
      3,
      2
    ],
    [
      3,
      3
    ]
  ],
  "pass": true
}

==> anc/exponent_three/primitive_reachability.log <==
odd residue quadruples modulo8 checked = 256
A/B mismatches = 0
A^2 = [(1, 4), (0, 1)]
A B^4 A = [(5, 0), (4, 5)]
primitive orbit modulo4 = [(0, 1), (0, 3), (1, 0), (1, 1), (1, 2), (1, 3), (2, 1), (2, 3), (3, 0), (3, 1), (3, 2), (3, 3)] size 12


==> anc/exponent_three/primitive_reachability.py <==
from itertools import product
import json
from pathlib import Path

# Independent Laurent polynomial arithmetic, only modulus 8 is needed.
def add(P,Q,scale=1):
 R=P.copy()
 for k,v in Q.items():
  R[k]=(R.get(k,0)+scale*v)%8
  if not R[k]:R.pop(k,None)
 return R

def mul(P,Q):
 R={}
 for (i,j),a in P.items():
  for (k,l),b in Q.items():R[(i+k,j+l)]=(R.get((i+k,j+l),0)+a*b)%8
 return {k:v for k,v in R.items() if v}

def power(P,n):
 R={(0,0):1}
 for _ in range(n):R=mul(R,P)
 return R

def sigma(P,t):return {(i*(1<<t),j*(1<<t)):v for (i,j),v in P.items()}

def ghosts(a,b,c,d):
 f={(0,0):1,(1,0):a,(2,0):d,(2,1):b,(2,-1):c}
 D=[{},f]
 D.append(add(power(f,3),mul(f,sigma(f,1)),-1))
 D.append(add(add(power(f,7),mul(f,sigma(power(f,3),1)),-1),mul(D[2],sigma(f,2)),-1))
 G={}
 for t in (1,2,3):
  P=1<<t
  for v in range(P):
   mat=[]
   for i in (0,1):mat.append([D[t].get((P*I+v-i,0),0) for I in (0,1)])
   G[t,v]=mat
 return G

def row(v,M,mod):return tuple(sum(v[i]*M[i][j] for i in range(2))%mod for j in range(2))

def sumrows(vs,mod):return tuple(sum(v[j] for v in vs)%mod for j in range(2))

def history(h0,w,G):
 r0,r1=w
 for h1 in product(range(4),repeat=2):
  for h2 in product(range(2),repeat=2):
   if row(h2,G[1,r0],2)!=tuple(x%2 for x in h1):continue
   if sumrows([row(h1,G[1,r1],4),row(h2,G[2,r0+2*r1],4)],4)==tuple(x%4 for x in h0):return (h0,h1,h2)
 raise RuntimeError('no history')

def step(H,w,r,G):
 h0,h1,h2=H
 hnew=sumrows([row(h0,G[1,r],8),row(h1,G[2,w[1]+2*r],8),row(h2,G[3,w[0]+2*w[1]+4*r],8)],8)
 return (hnew,tuple(x%4 for x in h0),tuple(x%2 for x in h1)),(w[1],r)

def mat_word(w,G):
 rows=[]
 for v in ((1,0),(0,1)):
  H=history(v,(0,0),G);window=(0,0)
  for r in w:H,window=step(H,window,r,G)
  assert window==(0,0)
  rows.append(H[0])
 return rows

def mm(A,B,m):return [row(r,B,m) for r in A]

def mpow(A,n,m):
 R=[(1,0),(0,1)]
 for _ in range(n):R=mm(R,A,m)
 return R

expected_A=[(1,5),(0,3)]
expected_B=[(5,4),(7,1)]
fail=[]
for p in product((1,3,5,7),repeat=4):
 G=ghosts(*p)
 A=mat_word([0],G);B=mat_word([1]+[0]*16,G)
 if A!=expected_A or B!=expected_B:fail.append((p,A,B))
print('odd residue quadruples modulo8 checked = 256')
print('A/B mismatches =',len(fail))
if fail: print(fail[:5])
A=expected_A;B=expected_B
print('A^2 =',mpow(A,2,8))
print('A B^4 A =',mm(mm(A,mpow(B,4,8),8),A,8))
seen={(1,0)};todo=[(1,0)]
while todo:
 v=todo.pop()
 for M in (A,B):
  u=row(v,M,4)
  if u not in seen:seen.add(u);todo.append(u)
print('primitive orbit modulo4 =',sorted(seen),'size',len(seen))
assert not fail and len(seen)==12
json.dump({'parameter_tests':256,'mismatches':fail,'A':A,'B':B,'orbit_mod4':sorted(seen),'pass':True},Path(__file__).with_suffix('.json').open('w'),indent=2)


==> anc/exponent_three/reproduce.py <==
#!/usr/bin/env python3
"""Run all finite checks in this directory with Python's standard library."""
from pathlib import Path
import json
import subprocess
import sys

HERE = Path(__file__).resolve().parent
SCRIPTS = [
    'certificate_rebuild.py',
    'polynomial_certificate.py',
    'primitive_reachability.py',
    'kernel_parameter_example.py',
]

for name in SCRIPTS:
    result = subprocess.run([sys.executable, str(HERE / name)], cwd=HERE,
                            check=True, text=True, capture_output=True)
    (HERE / name.replace('.py', '.log')).write_text(result.stdout)
    if result.stderr:
        raise RuntimeError(f'{name}: unexpected stderr: {result.stderr}')
    data = json.loads((HERE / name.replace('.py', '.json')).read_text())
    assert data['pass'], name
    print(f'{name}: PASS')

series = json.loads((HERE / 'certificate_rebuild.json').read_text())
poly = json.loads((HERE / 'polynomial_certificate.json').read_text())
assert series['matrices_by_columns'] == poly['matrices_by_columns']
assert series['baseline_Q'] == poly['baseline_Q']
print('The independent matrix and forcing reconstructions agree.')


==> anc/reproduce.py <==
#!/usr/bin/env python3
"""Reproduce exact checks in a fresh directory; no external access or uploads."""
from pathlib import Path
import argparse,shutil,subprocess,sys,json,time
p=argparse.ArgumentParser();p.add_argument('--full',action='store_true');p.add_argument('--native',action='store_true');p.add_argument('--out',required=True);a=p.parse_args()
here=Path(__file__).resolve().parent;out=Path(a.out).resolve()
if out.exists() and any(out.iterdir()):raise SystemExit('Output directory must be empty')
out.mkdir(parents=True,exist_ok=True)
for src in (here/'audit').rglob('*'):
 if src.is_file() and src.suffix in ['.py','.cpp']:
  dst=out/src.relative_to(here);dst.parent.mkdir(parents=True,exist_ok=True);shutil.copy2(src,dst)
logs=out/'logs';logs.mkdir(exist_ok=True)
def run(cmd,name):
 t=time.monotonic()
 with (logs/(name+'.log')).open('w') as log:subprocess.run(cmd,cwd=out,stdout=log,stderr=subprocess.STDOUT,check=True)
 print(json.dumps({'stage':name,'seconds':time.monotonic()-t}),flush=True)
py=sys.executable
run([py,'audit/core/core_checks.py'],'core')
run([py,'audit/corollaries/check_corollaries.py'],'corollaries')
run([py,'audit/appendix/check_zero_orbit.py','--max-alpha','7' if a.full else '4','--other-params-through','5' if a.full else '3'],'zero_orbit')
run([py,'audit/appendix/check_matrices.py'],'matrices')
cmd=[py,'audit/independent_compute/run_all.py','--max-alpha','9' if a.full else '3','--out','audit/independent_compute/data']
if a.native:cmd.append('--native')
run(cmd,'rational_graphs')
if a.full:
 run([py,'audit/core/rational_matrix_review.py'],'independent_matrix8')
 run([py,'audit/core/rational_a9_matrix_review.py'],'independent_matrix9')
 run(['g++','-O3','-std=c++17','audit/core/verify_graph_sort.cpp','-o','verify_sort'],'build_sort_verifier')
 for alpha in [8,9]:run([str(out/'verify_sort'),f'audit/independent_compute/data/a{alpha}.graph.bin'],f'sort_graph{alpha}')
 run([py,'audit/independent_compute/verify_prefix.py','audit/independent_compute/data'],'prefix')
 run(['g++','-O3','-std=c++17','audit/random_tables/history_graph.cpp','-o','audit/random_tables/history_graph'],'build_history')
 run([py,'audit/random_tables/reference.py','tables'],'polynomial_tables')
 run([py,'audit/random_tables/run_polynomial_extension.py'],'polynomial_extension')
 run([py,'audit/random_tables/run_tables.py'],'history_tables')
 run([py,'audit/random_tables/run_random.py'],'random')
 run([py,'audit/random_tables/run_random_degree2.py'],'random_degree2')
 setup="import sys;sys.path.insert(0,'audit/random_tables');import history_setup as H,reference as R;H.setup('family1111',*R.family(1,1,1,1),2,8)"
 run([py,'-c',setup],'history8_setup')
 run([str(out/'audit/random_tables/history_graph'),'audit/random_tables/family1111_p2_a8.txt','audit/random_tables/family1111_p2_a8_graph.bin'],'history8')
 run(['g++','-O3','-std=c++17','audit/random_tables/compare_graphs.cpp','-o','compare_graphs'],'build_product')
 run([str(out/'compare_graphs'),'audit/random_tables/family1111_p2_a8_graph.bin','audit/independent_compute/data/a8.graph.bin'],'product8')
print(json.dumps({'status':'ALL_REQUESTED_REPRODUCTION_STAGES_PASSED','full':a.full}),flush=True)


==> anc/reproduction_logs/core.log <==
{
  "status": "[NUMERICAL]",
  "method": "Independent sparse exact modular arithmetic; direct inverse-series recurrence versus delta level formula; exhaustive histories",
  "seed": 20261021,
  "total_words": 300,
  "total_level_identities": 774,
  "elapsed_seconds": 0.25354373799928
}
history_counts [{'window': (0, 0), 'raw_tuples': 4096, 'compatible': 64}, {'window': (0, 1), 'raw_tuples': 4096, 'compatible': 64}, {'window': (1, 0), 'raw_tuples': 4096, 'compatible': 64}, {'window': (1, 1), 'raw_tuples': 4096, 'compatible': 64}]
arbitrary_history_transition_checks 810


==> anc/reproduction_logs/corollaries.log <==
{
  "status": "PASS",
  "classification": "NUMERICAL",
  "note": "No kernel cardinality is computed by this script.",
  "family_J_witnesses": [
    {
      "p": 2,
      "J": [
        [
          0,
          0
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ]
      ]
    },
    {
      "p": 3,
      "J": [
        [
          0,
          0
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ]
      ]
    },
    {
      "p": 5,
      "J": [
        [
          0,
          0
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ]
      ]
    },
    {
      "p": 7,
      "J": [
        [
          0,
          0
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ]
      ]
    },
    {
      "p": 11,
      "J": [
        [
          0,
          0
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ]
      ]
    },
    {
      "p": 101,
      "J": [
        [
          0,
          0
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ]
      ]
    }
  ],
  "central_trinomial_coefficients_n0to30": [
    1,
    1,
    3,
    7,
    19,
    51,
    141,
    393,
    1107,
    3139,
    8953,
    25653,
    73789,
    212941,
    616227,
    1787607,
    5196627,
    15134931,
    44152809,
    128996853,
    377379369,
    1105350729,
    3241135527,
    9513228123,
    27948336381,
    82176836301,
    241813226151,
    712070156203,
    2098240353907,
    6186675630819,
    18252025766941
  ],
  "multinomial_coefficients_n0to12": [
    {
      "m": 1,
      "values": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ]
    },
    {
      "m": 2,
      "values": [
        1,
        2,
        6,
        20,
        70,
        252,
        924,
        3432,
        12870,
        48620,
        184756,
        705432,
        2704156
      ]
    },
    {
      "m": 3,
      "values": [
        1,
        6,
        90,
        1680,
        34650,
        756756,
        17153136,
        399072960,
        9465511770,
        227873431500,
        5550996791340,
        136526995463040,
        3384731762521200
      ]
    },
    {
      "m": 4,
      "values": [
        1,
        24,
        2520,
        369600,
        63063000,
        11732745024,
        2308743493056,
        472518347558400,
        99561092450391000,
        21452752266265320000,
        4705360871073570227520,
        1047071828879079131681280,
        235809301462142612780721600
      ]
    },
    {
      "m": 5,
      "values": [
        1,
        120,
        113400,
        168168000,
        305540235000,
        623360743125120,
        1370874167589326400,
        3177459078523411968000,
        7656714453153197981835000,
        19010638202652030712978200000,
        48334775757901219912115629238400,
        125285878026462826569986857692288000,
        329981831728425465309559251123033960000
      ]
    },
    {
      "m": 6,
      "values": [
        1,
        720,
        7484400,
        137225088000,
        3246670537110000,
        88832646059788350720,
        2670177736637149247308800,
        85722533226982363751829504000,
        2889253496242619386328267523990000,
        101097362223624462291180422369532000000,
        3644153415887633116359073848179365185734400,
        134567406165969006655507763343147223231094784000,
        5069604695159014361907133760188983275669965445760000
      ]
    }
  ],
  "exponent_comparison": [
    4,
    19,
    52,
    110,
    200
  ],
  "seconds": 0.0014437179997912608
}


==> anc/reproduction_logs/history8.log <==
processed 250000 found 492001
processed 500000 found 968185
processed 750000 found 1427262
processed 1000000 found 1875315
processed 1250000 found 2301324
processed 1500000 found 2716447
processed 1750000 found 3118927
processed 2000000 found 3507995
processed 2250000 found 3872766
processed 2500000 found 4225110
processed 2750000 found 4571354
processed 3000000 found 4897218
processed 3250000 found 5214221
processed 3500000 found 5511972
processed 3750000 found 5789263
processed 4000000 found 6067152
processed 4250000 found 6313634
processed 4500000 found 6557589
processed 4750000 found 6779859
processed 5000000 found 6980122
processed 5250000 found 7183429
processed 5500000 found 7360839
processed 5750000 found 7527373
processed 6000000 found 7691956
processed 6250000 found 7824589
processed 6500000 found 7948461
processed 6750000 found 8050114
processed 7000000 found 8132183
processed 7250000 found 8219736
processed 7500000 found 8280302
processed 7750000 found 8336162
processed 8000000 found 8368704
processed 8250000 found 8385211
processed 8500000 found 8500434
round 1 classes 65536
round 2 classes 2369812
round 3 classes 2747455
round 4 classes 2747455
{"p":2,"alpha":8,"states":8587651,"K":2747455,"moore_rounds":4,"leading_zero_invariant":true,"seconds":44.7061}


==> anc/reproduction_logs/history8_setup.log <==
{"name": "family1111", "p": 2, "alpha": 8, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 1], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 1], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 3.8781113660006667, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family1111_p2_a8.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 108, "4": 467, "5": 1865, "6": 6943, "7": 24083, "8": 64206}}


==> anc/reproduction_logs/history_tables.log <==
{"name": "family357-1", "p": 2, "alpha": 1, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.030246333000832237, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family357-1_p2_a1.txt", "delta_nonzero": {"1": 5}}
{"p": 2, "alpha": 1, "states": 14, "K": 14, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00496008, "name": "family357-1", "expected": 14, "agrees": true}
{"name": "family357-1", "p": 2, "alpha": 2, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.030116075999103487, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family357-1_p2_a2.txt", "delta_nonzero": {"1": 5, "2": 17}}
{"p": 2, "alpha": 2, "states": 82, "K": 61, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00488013, "name": "family357-1", "expected": 61, "agrees": true}
{"name": "family357-1", "p": 2, "alpha": 3, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03143711899974733, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family357-1_p2_a3.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 53}}
{"p": 2, "alpha": 3, "states": 456, "K": 266, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00674093, "name": "family357-1", "expected": 266, "agrees": true}
{"name": "family357-1", "p": 2, "alpha": 4, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.04122893599924282, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family357-1_p2_a4.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 84, "4": 227}}
{"p": 2, "alpha": 4, "states": 2844, "K": 1345, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00660673, "name": "family357-1", "expected": 1345, "agrees": true}
{"name": "family357-1", "p": 2, "alpha": 5, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.07840250200024457, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family357-1_p2_a5.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 97, "4": 350, "5": 925}}
{"p": 2, "alpha": 5, "states": 19338, "K": 6736, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.0327059, "name": "family357-1", "expected": 6736, "agrees": true}
{"name": "family357-1", "p": 2, "alpha": 6, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.1847741439996753, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family357-1_p2_a6.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 105, "4": 418, "5": 1462, "6": 3823}}
{"p": 2, "alpha": 6, "states": 141722, "K": 38693, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.208481, "name": "family357-1", "expected": 38693, "agrees": true}
{"name": "family357-1", "p": 2, "alpha": 7, "N": [[[0, 1], 1], [[1, 2], 3], [[2, 3], -1], [[2, 4], 10]], "Q": [[[0, 0], 1], [[1, 1], 3], [[2, 1], 7], [[2, 2], -1], [[2, 3], 5]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.7582564910007932, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family357-1_p2_a7.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 108, "4": 451, "5": 1734, "6": 5928, "7": 15239}}
{"p": 2, "alpha": 7, "states": 1082384, "K": 353099, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 3.43266, "name": "family357-1", "expected": 353099, "agrees": true}
{"name": "family-1-359", "p": 2, "alpha": 1, "N": [[[0, 1], 1], [[1, 2], -1], [[2, 3], 9], [[2, 4], -6]], "Q": [[[0, 0], 1], [[1, 1], -1], [[2, 1], 5], [[2, 2], 9], [[2, 3], -3]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.033457927998824744, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family-1-359_p2_a1.txt", "delta_nonzero": {"1": 5}}
{"p": 2, "alpha": 1, "states": 14, "K": 14, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00439026, "name": "family-1-359", "expected": 14, "agrees": true}
{"name": "family-1-359", "p": 2, "alpha": 2, "N": [[[0, 1], 1], [[1, 2], -1], [[2, 3], 9], [[2, 4], -6]], "Q": [[[0, 0], 1], [[1, 1], -1], [[2, 1], 5], [[2, 2], 9], [[2, 3], -3]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03872077200139756, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family-1-359_p2_a2.txt", "delta_nonzero": {"1": 5, "2": 17}}
{"p": 2, "alpha": 2, "states": 82, "K": 61, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00497977, "name": "family-1-359", "expected": 61, "agrees": true}
{"name": "family-1-359", "p": 2, "alpha": 3, "N": [[[0, 1], 1], [[1, 2], -1], [[2, 3], 9], [[2, 4], -6]], "Q": [[[0, 0], 1], [[1, 1], -1], [[2, 1], 5], [[2, 2], 9], [[2, 3], -3]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.040919858001871035, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family-1-359_p2_a3.txt", "delta_nonzero": {"1": 5, "2": 20, "3": 65}}
{"p": 2, "alpha": 3, "states": 460, "K": 268, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00516857, "name": "family-1-359", "expected": 268, "agrees": true}
{"name": "family-1-359", "p": 2, "alpha": 4, "N": [[[0, 1], 1], [[1, 2], -1], [[2, 3], 9], [[2, 4], -6]], "Q": [[[0, 0], 1], [[1, 1], -1], [[2, 1], 5], [[2, 2], 9], [[2, 3], -3]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.050585424000018975, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family-1-359_p2_a4.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 91, "4": 259}}
{"p": 2, "alpha": 4, "states": 2873, "K": 1331, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00785566, "name": "family-1-359", "expected": 1331, "agrees": true}
{"name": "family-1-359", "p": 2, "alpha": 5, "N": [[[0, 1], 1], [[1, 2], -1], [[2, 3], 9], [[2, 4], -6]], "Q": [[[0, 0], 1], [[1, 1], -1], [[2, 1], 5], [[2, 2], 9], [[2, 3], -3]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.06219572099871584, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family-1-359_p2_a5.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 105, "4": 366, "5": 1019}}
{"p": 2, "alpha": 5, "states": 19600, "K": 6762, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.0227218, "name": "family-1-359", "expected": 6762, "agrees": true}
{"name": "family-1-359", "p": 2, "alpha": 6, "N": [[[0, 1], 1], [[1, 2], -1], [[2, 3], 9], [[2, 4], -6]], "Q": [[[0, 0], 1], [[1, 1], -1], [[2, 1], 5], [[2, 2], 9], [[2, 3], -3]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.1769765280005231, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family-1-359_p2_a6.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 109, "4": 424, "5": 1535, "6": 4083}}
{"p": 2, "alpha": 6, "states": 143778, "K": 38572, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.241765, "name": "family-1-359", "expected": 38572, "agrees": true}
{"name": "family-1-359", "p": 2, "alpha": 7, "N": [[[0, 1], 1], [[1, 2], -1], [[2, 3], 9], [[2, 4], -6]], "Q": [[[0, 0], 1], [[1, 1], -1], [[2, 1], 5], [[2, 2], 9], [[2, 3], -3]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.7733650720001606, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family-1-359_p2_a7.txt", "delta_nonzero": {"1": 5, "2": 24, "3": 112, "4": 451, "5": 1766, "6": 6078, "7": 16437}}
{"p": 2, "alpha": 7, "states": 1098770, "K": 353435, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 3.60423, "name": "family-1-359", "expected": 353435, "agrees": true}
{"name": "family51-73", "p": 2, "alpha": 1, "N": [[[0, 1], 1], [[1, 2], 5], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 5], [[2, 1], -7], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03735161499935202, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family51-73_p2_a1.txt", "delta_nonzero": {"1": 5}}
{"p": 2, "alpha": 1, "states": 14, "K": 14, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00459728, "name": "family51-73", "expected": 14, "agrees": true}
{"name": "family51-73", "p": 2, "alpha": 2, "N": [[[0, 1], 1], [[1, 2], 5], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 5], [[2, 1], -7], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.031509946998994565, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family51-73_p2_a2.txt", "delta_nonzero": {"1": 5, "2": 17}}
{"p": 2, "alpha": 2, "states": 86, "K": 61, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00428054, "name": "family51-73", "expected": 61, "agrees": true}
{"name": "family51-73", "p": 2, "alpha": 3, "N": [[[0, 1], 1], [[1, 2], 5], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 5], [[2, 1], -7], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03361867600324331, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family51-73_p2_a3.txt", "delta_nonzero": {"1": 5, "2": 19, "3": 57}}
{"p": 2, "alpha": 3, "states": 470, "K": 268, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00482153, "name": "family51-73", "expected": 268, "agrees": true}
{"name": "family51-73", "p": 2, "alpha": 4, "N": [[[0, 1], 1], [[1, 2], 5], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 5], [[2, 1], -7], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.035681986999406945, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family51-73_p2_a4.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 81, "4": 229}}
{"p": 2, "alpha": 4, "states": 2871, "K": 1323, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.0082089, "name": "family51-73", "expected": 1323, "agrees": true}
{"name": "family51-73", "p": 2, "alpha": 5, "N": [[[0, 1], 1], [[1, 2], 5], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 5], [[2, 1], -7], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.055681629997707205, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family51-73_p2_a5.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 97, "4": 354, "5": 841}}
{"p": 2, "alpha": 5, "states": 19535, "K": 6750, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.0330963, "name": "family51-73", "expected": 6750, "agrees": true}
{"name": "family51-73", "p": 2, "alpha": 6, "N": [[[0, 1], 1], [[1, 2], 5], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 5], [[2, 1], -7], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.16342182500011404, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family51-73_p2_a6.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 101, "4": 425, "5": 1403, "6": 3153}}
{"p": 2, "alpha": 6, "states": 143263, "K": 38769, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.23596, "name": "family51-73", "expected": 38769, "agrees": true}
{"name": "family51-73", "p": 2, "alpha": 7, "N": [[[0, 1], 1], [[1, 2], 5], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 5], [[2, 1], -7], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.8154684459987038, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family51-73_p2_a7.txt", "delta_nonzero": {"1": 5, "2": 23, "3": 106, "4": 444, "5": 1685, "6": 5565, "7": 11841}}
{"p": 2, "alpha": 7, "states": 1094671, "K": 353640, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 3.47666, "name": "family51-73", "expected": 353640, "agrees": true}
{"name": "family1113", "p": 2, "alpha": 1, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03413066499706474, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family1113_p2_a1.txt", "delta_nonzero": {"1": 5}}
{"p": 2, "alpha": 1, "states": 14, "K": 14, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00535487, "name": "family1113", "expected": 14, "agrees": true}
{"name": "family1113", "p": 2, "alpha": 2, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.035985847000119975, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family1113_p2_a2.txt", "delta_nonzero": {"1": 5, "2": 17}}
{"p": 2, "alpha": 2, "states": 86, "K": 61, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00511125, "name": "family1113", "expected": 61, "agrees": true}
{"name": "family1113", "p": 2, "alpha": 3, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03539038300004904, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family1113_p2_a3.txt", "delta_nonzero": {"1": 5, "2": 21, "3": 57}}
{"p": 2, "alpha": 3, "states": 468, "K": 264, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00503205, "name": "family1113", "expected": 264, "agrees": true}
{"name": "family1113", "p": 2, "alpha": 4, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.0381480210016889, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family1113_p2_a4.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 71, "4": 229}}
{"p": 2, "alpha": 4, "states": 2869, "K": 1334, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.00713869, "name": "family1113", "expected": 1334, "agrees": true}
{"name": "family1113", "p": 2, "alpha": 5, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.06135581999842543, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family1113_p2_a5.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 89, "4": 348, "5": 841}}
{"p": 2, "alpha": 5, "states": 19529, "K": 6748, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.0291414, "name": "family1113", "expected": 6748, "agrees": true}
{"name": "family1113", "p": 2, "alpha": 6, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.17987263300165068, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family1113_p2_a6.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 99, "4": 425, "5": 1409, "6": 3153}}
{"p": 2, "alpha": 6, "states": 143257, "K": 38397, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 0.252332, "name": "family1113", "expected": 38397, "agrees": true}
{"name": "family1113", "p": 2, "alpha": 7, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 3], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 3], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.8036602829997719, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family1113_p2_a7.txt", "delta_nonzero": {"1": 5, "2": 22, "3": 106, "4": 456, "5": 1667, "6": 5489, "7": 11841}}
{"p": 2, "alpha": 7, "states": 1094665, "K": 353101, "moore_rounds": 4, "leading_zero_invariant": true, "seconds": 3.46059, "name": "family1113", "expected": 353101, "agrees": true}
{"name": "family1111", "p": 3, "alpha": 1, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 1], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 1], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03376022600059514, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family1111_p3_a1.txt", "delta_nonzero": {"1": 11}}
{"p": 3, "alpha": 1, "states": 15, "K": 15, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00439663, "name": "family1111", "expected": 15, "agrees": true}
{"name": "family1111", "p": 3, "alpha": 2, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 1], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 1], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.0394955520023359, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family1111_p3_a2.txt", "delta_nonzero": {"1": 13, "2": 84}}
{"p": 3, "alpha": 2, "states": 187, "K": 134, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00427849, "name": "family1111", "expected": 134, "agrees": true}
{"name": "family1111", "p": 3, "alpha": 3, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 1], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 1], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.051936879001004854, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family1111_p3_a3.txt", "delta_nonzero": {"1": 13, "2": 115, "3": 898}}
{"p": 3, "alpha": 3, "states": 2744, "K": 2058, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00755328, "name": "family1111", "expected": 2058, "agrees": true}
{"name": "family1111", "p": 5, "alpha": 1, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 1], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 1], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.03702503900058218, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family1111_p5_a1.txt", "delta_nonzero": {"1": 37}}
{"p": 5, "alpha": 1, "states": 11, "K": 11, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00430906, "name": "family1111", "expected": 11, "agrees": true}
{"name": "family1111", "p": 5, "alpha": 2, "N": [[[0, 1], 1], [[1, 2], 1], [[2, 3], 1], [[2, 4], 2]], "Q": [[[0, 0], 1], [[1, 1], 1], [[2, 1], 1], [[2, 2], 1], [[2, 3], 1]], "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [2, 2], [2, 3], [2, 4]], "setup_seconds": 0.047377306000271346, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/family1111_p5_a2.txt", "delta_nonzero": {"1": 41, "2": 962}}
{"p": 5, "alpha": 2, "states": 546, "K": 454, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00481337, "name": "family1111", "expected": 454, "agrees": true}
{"name": "catalan", "p": 2, "alpha": 1, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.016253814999799943, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/catalan_p2_a1.txt", "delta_nonzero": {"1": 3}}
{"p": 2, "alpha": 1, "states": 4, "K": 4, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00452822, "name": "catalan", "expected": 4, "agrees": true}
{"name": "catalan", "p": 2, "alpha": 2, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.01754795499800821, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/catalan_p2_a2.txt", "delta_nonzero": {"1": 4, "2": 6}}
{"p": 2, "alpha": 2, "states": 12, "K": 6, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.0041785, "name": "catalan", "expected": 6, "agrees": true}
{"name": "catalan", "p": 2, "alpha": 3, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.019250551998993615, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/catalan_p2_a3.txt", "delta_nonzero": {"1": 4, "2": 12, "3": 24}}
{"p": 2, "alpha": 3, "states": 32, "K": 13, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00427724, "name": "catalan", "expected": 13, "agrees": true}
{"name": "catalan", "p": 2, "alpha": 4, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.020546576000924688, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/catalan_p2_a4.txt", "delta_nonzero": {"1": 4, "2": 15, "3": 39, "4": 60}}
{"p": 2, "alpha": 4, "states": 85, "K": 28, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00445344, "name": "catalan", "expected": 28, "agrees": true}
{"name": "catalan", "p": 2, "alpha": 5, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.02843265399860684, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/catalan_p2_a5.txt", "delta_nonzero": {"1": 4, "2": 15, "3": 50, "4": 117, "5": 204}}
{"p": 2, "alpha": 5, "states": 225, "K": 58, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00444447, "name": "catalan", "expected": 58, "agrees": true}
{"name": "catalan", "p": 2, "alpha": 6, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.058078367001144215, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/catalan_p2_a6.txt", "delta_nonzero": {"1": 4, "2": 15, "3": 56, "4": 180, "5": 369, "6": 564}}
{"p": 2, "alpha": 6, "states": 598, "K": 136, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.0055533, "name": "catalan", "expected": 136, "agrees": true}
{"name": "catalan", "p": 2, "alpha": 7, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.2479695950023597, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/catalan_p2_a7.txt", "delta_nonzero": {"1": 4, "2": 15, "3": 61, "4": 211, "5": 622, "6": 1117, "7": 1788}}
{"p": 2, "alpha": 7, "states": 1590, "K": 309, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00628874, "name": "catalan", "expected": 309, "agrees": true}
{"name": "catalan", "p": 3, "alpha": 1, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.015159784998104442, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/catalan_p3_a1.txt", "delta_nonzero": {"1": 8}}
{"p": 3, "alpha": 1, "states": 6, "K": 6, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00409475, "name": "catalan", "expected": 6, "agrees": true}
{"name": "catalan", "p": 3, "alpha": 2, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.016264751000562683, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/catalan_p3_a2.txt", "delta_nonzero": {"1": 9, "2": 49}}
{"p": 3, "alpha": 2, "states": 33, "K": 23, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.0066706, "name": "catalan", "expected": 23, "agrees": true}
{"name": "catalan", "p": 3, "alpha": 3, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.020561167002597358, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/catalan_p3_a3.txt", "delta_nonzero": {"1": 9, "2": 59, "3": 383}}
{"p": 3, "alpha": 3, "states": 186, "K": 113, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00517749, "name": "catalan", "expected": 113, "agrees": true}
{"name": "catalan", "p": 3, "alpha": 4, "N": [[[1, 2], 2], [[1, 3], 2], [[0, 1], -1]], "Q": [[[1, 0], 1], [[1, 1], 2], [[1, 2], 1], [[0, 0], -1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.07071924500269233, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/catalan_p3_a4.txt", "delta_nonzero": {"1": 9, "2": 75, "3": 600, "4": 3153}}
{"p": 3, "alpha": 4, "states": 1101, "K": 629, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.0063893, "name": "catalan", "expected": 629, "agrees": true}
{"name": "ry13", "p": 2, "alpha": 1, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.01721595399794751, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/ry13_p2_a1.txt", "delta_nonzero": {"1": 4}}
{"p": 2, "alpha": 1, "states": 7, "K": 7, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.0102498, "name": "ry13", "expected": 7, "agrees": true}
{"name": "ry13", "p": 2, "alpha": 2, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.01886800599822891, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/ry13_p2_a2.txt", "delta_nonzero": {"1": 4, "2": 10}}
{"p": 2, "alpha": 2, "states": 21, "K": 15, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.0126573, "name": "ry13", "expected": 15, "agrees": true}
{"name": "ry13", "p": 2, "alpha": 3, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.017450146999181015, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/ry13_p2_a3.txt", "delta_nonzero": {"1": 4, "2": 12, "3": 34}}
{"p": 2, "alpha": 3, "states": 55, "K": 23, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00555476, "name": "ry13", "expected": 23, "agrees": true}
{"name": "ry13", "p": 2, "alpha": 4, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.02022620299976552, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/ry13_p2_a4.txt", "delta_nonzero": {"1": 4, "2": 13, "3": 42, "4": 114}}
{"p": 2, "alpha": 4, "states": 187, "K": 79, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00441038, "name": "ry13", "expected": 79, "agrees": true}
{"name": "ry13", "p": 2, "alpha": 5, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.026328723000915488, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/ry13_p2_a5.txt", "delta_nonzero": {"1": 4, "2": 13, "3": 53, "4": 173, "5": 398}}
{"p": 2, "alpha": 5, "states": 599, "K": 220, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00493754, "name": "ry13", "expected": 220, "agrees": true}
{"name": "ry13", "p": 2, "alpha": 6, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.07386755100014852, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/ry13_p2_a6.txt", "delta_nonzero": {"1": 4, "2": 13, "3": 59, "4": 215, "5": 673, "6": 1410}}
{"p": 2, "alpha": 6, "states": 2199, "K": 707, "moore_rounds": 3, "leading_zero_invariant": true, "seconds": 0.00781692, "name": "ry13", "expected": 707, "agrees": true}
{"name": "ry13", "p": 3, "alpha": 1, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.016488688001118135, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/ry13_p3_a1.txt", "delta_nonzero": {"1": 8}}
{"p": 3, "alpha": 1, "states": 6, "K": 6, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00516327, "name": "ry13", "expected": 6, "agrees": true}
{"name": "ry13", "p": 3, "alpha": 2, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.017159358998469543, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/ry13_p3_a2.txt", "delta_nonzero": {"1": 9, "2": 46}}
{"p": 3, "alpha": 2, "states": 33, "K": 24, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.00427571, "name": "ry13", "expected": 24, "agrees": true}
{"name": "ry13", "p": 3, "alpha": 3, "N": [[[1, 3], 2], [[1, 2], 1], [[0, 1], 1]], "Q": [[[1, 2], 1], [[1, 1], 1], [[0, 0], 1], [[1, 0], 1]], "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "U": [[0, 0], [0, 1], [1, 1], [1, 2], [1, 3]], "setup_seconds": 0.021714987000450492, "datafile": "/workspace/scratch/bd919735482a/reproduction_clean/audit/random_tables/ry13_p3_a3.txt", "delta_nonzero": {"1": 9, "2": 61, "3": 463}}
{"p": 3, "alpha": 3, "states": 187, "K": 116, "moore_rounds": 2, "leading_zero_invariant": true, "seconds": 0.0050306, "name": "ry13", "expected": 116, "agrees": true}


==> anc/reproduction_logs/independent_matrix8.log <==
{
  "status": "[NUMERICAL]",
  "modulus": 256,
  "denominator_power": 8,
  "E": [
    [
      [
        1,
        0
      ],
      1
    ],
    [
      [
        2,
        -1
      ],
      1
    ],
    [
      [
        2,
        0
      ],
      1
    ],
    [
      [
        2,
        1
      ],
      1
    ],
    [
      [
        3,
        -1
      ],
      1
    ],
    [
      [
        3,
        0
      ],
      1
    ],
    [
      [
        3,
        1
      ],
      1
    ],
    [
      [
        4,
        -1
      ],
      1
    ],
    [
      [
        4,
        0
      ],
      1
    ],
    [
      [
        4,
        1
      ],
      1
    ]
  ],
  "coefficients": [
    1,
    248,
    40,
    96,
    48,
    0,
    0,
    0
  ],
  "matrices": [
    {
      "digit": 0,
      "basis_count": 89,
      "byte_count": 7921,
      "sha256": "36c323a7b961772415e40be96aa650ac9b668bd5245c7fc84bd9f762a20ad951"
    },
    {
      "digit": 1,
      "basis_count": 89,
      "byte_count": 7921,
      "sha256": "6e61fc003d4c3c0c88908f9647e93b33caba0b0ff84705dcdb8ba329cd78a278"
    }
  ],
  "initial_output": 0,
  "elapsed_seconds": 0.04396494299726328
}


==> anc/reproduction_logs/independent_matrix9.log <==
{
  "status": "[NUMERICAL] PASS",
  "modulus": 512,
  "basis_count": 109,
  "transition_entries_checked": 23762,
  "full_residual_entries_checked": 21364,
  "coefficients": [
    1,
    502,
    60,
    232,
    96,
    64,
    128,
    256,
    256
  ],
  "seeds_checked": 2,
  "elapsed_seconds": 1.2876239469987922,
  "quotient_method": "Direct x-coefficient recurrence; no inverse binomial expansion"
}


==> anc/reproduction_logs/matrices.log <==
{"params": [1, 1, 1, 1], "steps": 7, "precision": 14, "theta1": [[1, 0, 0], [1, 1, 0], [0, 1, 1]], "last_phi": [[15579, 0, 0], [11903, 767, 0], [13930, 7809, 1]], "mu_mod_2^steps": 91, "mu_polynomial_residue": 0, "chi_residual_min_valuations": [1, 2, 3, 4, 5], "gamma_min_valuations": [0, 1, 2, 3, 4, 5, 6], "phi_difference_min_valuations": [1, 2, 3, 4, 5, 6], "seconds": 1.9297331419984403}
{"params": [3, 5, 7, -1], "steps": 7, "precision": 14, "theta1": [[3, 0, 0], [1, 16383, 0], [0, 7, 5]], "last_phi": [[475, 0, 0], [10603, 11903, 0], [11722, 8115, 7937]], "mu_mod_2^steps": 91, "mu_polynomial_residue": 0, "chi_residual_min_valuations": [1, 2, 3, 4, 5], "gamma_min_valuations": [0, 1, 2, 3, 5, 5, 6], "phi_difference_min_valuations": [1, 2, 3, 4, 5, 6], "seconds": 2.002968354998302}
{"params": [-1, -3, 5, 9], "steps": 7, "precision": 14, "theta1": [[16383, 0, 0], [1, 9, 0], [0, 5, 16381]], "last_phi": [[7387, 0, 0], [11081, 6399, 0], [15910, 125, 15617]], "mu_mod_2^steps": 91, "mu_polynomial_residue": 0, "chi_residual_min_valuations": [1, 2, 3, 4, 5], "gamma_min_valuations": [0, 1, 2, 3, 4, 5, 6], "phi_difference_min_valuations": [1, 2, 3, 4, 5, 6], "seconds": 2.0431374449981377}
{"params": [5, 1, -7, 3], "steps": 7, "precision": 14, "theta1": [[5, 0, 0], [1, 3, 0], [0, 16377, 1]], "last_phi": [[6491, 0, 0], [7333, 7679, 0], [5464, 13443, 1]], "mu_mod_2^steps": 91, "mu_polynomial_residue": 0, "chi_residual_min_valuations": [1, 2, 3, 4, 5], "gamma_min_valuations": [0, 1, 2, 3, 4, 5, 6], "phi_difference_min_valuations": [1, 2, 3, 4, 5, 6], "seconds": 2.1192485079991457}
{"params": [1, 1, 1, 3], "steps": 7, "precision": 14, "theta1": [[1, 0, 0], [1, 3, 0], [0, 1, 1]], "last_phi": [[1627, 0, 0], [1825, 10751, 0], [5752, 14979, 1]], "mu_mod_2^steps": 91, "mu_polynomial_residue": 0, "chi_residual_min_valuations": [1, 2, 3, 4, 5], "gamma_min_valuations": [0, 1, 2, 3, 4, 5, 6], "phi_difference_min_valuations": [1, 2, 3, 4, 5, 6], "seconds": 2.0563256829991587}


==> anc/reproduction_logs/polynomial_extension.log <==
{"K": 136, "states": 194, "moore_rounds": 2, "seconds": 1.9357519590012089, "degree_box": [32, 65], "name": "catalan_polymax", "p": 2, "alpha": 6, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 536870975, "passed": true}
{"K": 309, "states": 445, "moore_rounds": 2, "seconds": 23.018862011002057, "degree_box": [64, 129], "name": "catalan_polymax", "p": 2, "alpha": 7, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 17179869311, "passed": true}
{"K": 629, "states": 724, "moore_rounds": 2, "seconds": 13.813471763998677, "degree_box": [27, 55], "name": "catalan_polymax", "p": 3, "alpha": 4, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 1162261507, "passed": true}
{"K": 220, "states": 473, "moore_rounds": 3, "seconds": 1.3792122589984501, "degree_box": [16, 33], "name": "ry13_polymax", "p": 2, "alpha": 5, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 16777247, "passed": true}
{"K": 707, "states": 1727, "moore_rounds": 3, "seconds": 19.412559676002275, "degree_box": [32, 65], "name": "ry13_polymax", "p": 2, "alpha": 6, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 536870975, "passed": true}
{"K": 2058, "states": 2117, "moore_rounds": 3, "seconds": 10.407368880998547, "degree_box": [18, 28], "name": "family1111_polymax", "p": 3, "alpha": 3, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 129140176, "passed": true}


==> anc/reproduction_logs/polynomial_tables.log <==
{"K": 14, "states": 14, "moore_rounds": 4, "seconds": 0.00033868099853862077, "degree_box": [2, 3], "name": "family357-1", "p": 2, "alpha": 1, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 33, "passed": true}
{"K": 61, "states": 69, "moore_rounds": 3, "seconds": 0.005744590001995675, "degree_box": [4, 7], "name": "family357-1", "p": 2, "alpha": 2, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 2051, "passed": true}
{"K": 266, "states": 359, "moore_rounds": 3, "seconds": 0.22038251000049058, "degree_box": [8, 13], "name": "family357-1", "p": 2, "alpha": 3, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 131079, "passed": true}
{"K": 14, "states": 14, "moore_rounds": 4, "seconds": 0.000274113001069054, "degree_box": [2, 3], "name": "family-1-359", "p": 2, "alpha": 1, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 33, "passed": true}
{"K": 61, "states": 69, "moore_rounds": 4, "seconds": 0.005404627001553308, "degree_box": [4, 7], "name": "family-1-359", "p": 2, "alpha": 2, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 2051, "passed": true}
{"K": 268, "states": 361, "moore_rounds": 3, "seconds": 0.2115372660009598, "degree_box": [8, 13], "name": "family-1-359", "p": 2, "alpha": 3, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 131079, "passed": true}
{"K": 14, "states": 14, "moore_rounds": 4, "seconds": 0.00026997699751518667, "degree_box": [2, 3], "name": "family51-73", "p": 2, "alpha": 1, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 33, "passed": true}
{"K": 61, "states": 69, "moore_rounds": 3, "seconds": 0.005765652000263799, "degree_box": [4, 7], "name": "family51-73", "p": 2, "alpha": 2, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 2051, "passed": true}
{"K": 268, "states": 362, "moore_rounds": 3, "seconds": 0.21273106599983294, "degree_box": [8, 13], "name": "family51-73", "p": 2, "alpha": 3, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 131079, "passed": true}
{"K": 14, "states": 14, "moore_rounds": 4, "seconds": 0.00030233600045903586, "degree_box": [2, 3], "name": "family1113", "p": 2, "alpha": 1, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 33, "passed": true}
{"K": 61, "states": 69, "moore_rounds": 3, "seconds": 0.00547726600052556, "degree_box": [4, 7], "name": "family1113", "p": 2, "alpha": 2, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 2051, "passed": true}
{"K": 264, "states": 360, "moore_rounds": 3, "seconds": 0.20817891399929067, "degree_box": [8, 13], "name": "family1113", "p": 2, "alpha": 3, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 131079, "passed": true}
{"K": 15, "states": 15, "moore_rounds": 3, "seconds": 0.0006379209989972878, "degree_box": [2, 4], "name": "family1111", "p": 3, "alpha": 1, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 244, "passed": true}
{"K": 134, "states": 146, "moore_rounds": 3, "seconds": 0.09459504499682225, "degree_box": [6, 10], "name": "family1111", "p": 3, "alpha": 2, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 177151, "passed": true}
{"K": 11, "states": 11, "moore_rounds": 2, "seconds": 0.0015365260005637538, "degree_box": [2, 4], "name": "family1111", "p": 5, "alpha": 1, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 3126, "passed": true}
{"K": 454, "states": 466, "moore_rounds": 2, "seconds": 2.263610330002848, "degree_box": [10, 16], "name": "family1111", "p": 5, "alpha": 2, "J": [[0, 0], [1, 1], [1, 2], [2, 2], [2, 3]], "bound": 48828131, "passed": true}
{"K": 4, "states": 4, "moore_rounds": 2, "seconds": 8.457800140604377e-05, "degree_box": [1, 2], "name": "catalan", "p": 2, "alpha": 1, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 17, "passed": true}
{"K": 6, "states": 6, "moore_rounds": 2, "seconds": 0.0002464809986122418, "degree_box": [2, 5], "name": "catalan", "p": 2, "alpha": 2, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 515, "passed": true}
{"K": 13, "states": 15, "moore_rounds": 2, "seconds": 0.0029615950006700587, "degree_box": [4, 9], "name": "catalan", "p": 2, "alpha": 3, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 16391, "passed": true}
{"K": 28, "states": 37, "moore_rounds": 2, "seconds": 0.06966796500273631, "degree_box": [8, 17], "name": "catalan", "p": 2, "alpha": 4, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 524303, "passed": true}
{"K": 58, "states": 83, "moore_rounds": 2, "seconds": 0.18674426100187702, "degree_box": [16, 33], "name": "catalan", "p": 2, "alpha": 5, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 16777247, "passed": true}
{"K": 6, "states": 6, "moore_rounds": 2, "seconds": 0.00023686700296821073, "degree_box": [1, 3], "name": "catalan", "p": 3, "alpha": 1, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 82, "passed": true}
{"K": 23, "states": 26, "moore_rounds": 2, "seconds": 0.007235228000354255, "degree_box": [3, 7], "name": "catalan", "p": 3, "alpha": 2, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 19687, "passed": true}
{"K": 113, "states": 131, "moore_rounds": 2, "seconds": 0.2331129169979249, "degree_box": [9, 19], "name": "catalan", "p": 3, "alpha": 3, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 4782982, "passed": true}
{"K": 7, "states": 7, "moore_rounds": 3, "seconds": 0.00012675100151682273, "degree_box": [1, 2], "name": "ry13", "p": 2, "alpha": 1, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 17, "passed": true}
{"K": 15, "states": 17, "moore_rounds": 3, "seconds": 0.0006922040010977071, "degree_box": [2, 5], "name": "ry13", "p": 2, "alpha": 2, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 515, "passed": true}
{"K": 23, "states": 45, "moore_rounds": 3, "seconds": 0.011631066001427826, "degree_box": [4, 9], "name": "ry13", "p": 2, "alpha": 3, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 16391, "passed": true}
{"K": 79, "states": 151, "moore_rounds": 3, "seconds": 0.3559200140007306, "degree_box": [8, 17], "name": "ry13", "p": 2, "alpha": 4, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 524303, "passed": true}
{"K": 6, "states": 6, "moore_rounds": 2, "seconds": 0.00020142299763392657, "degree_box": [1, 3], "name": "ry13", "p": 3, "alpha": 1, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 82, "passed": true}
{"K": 24, "states": 26, "moore_rounds": 2, "seconds": 0.0073219789992435835, "degree_box": [3, 7], "name": "ry13", "p": 3, "alpha": 2, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 19687, "passed": true}
{"K": 116, "states": 129, "moore_rounds": 2, "seconds": 0.22763212899735663, "degree_box": [9, 19], "name": "ry13", "p": 3, "alpha": 3, "J": [[0, 0], [0, 1], [1, 1], [1, 2]], "bound": 4782982, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 6.825300079071894e-05, "degree_box": [1, 1, 1], "name": "simplex3", "p": 2, "alpha": 1, "J": [[0, 0, 0]], "bound": 3, "passed": true}
{"K": 3, "states": 4, "moore_rounds": 1, "seconds": 0.00031737799872644246, "degree_box": [2, 2, 2], "name": "simplex3", "p": 2, "alpha": 2, "J": [[0, 0, 0]], "bound": 11, "passed": true}
{"K": 8, "states": 11, "moore_rounds": 2, "seconds": 0.00486407299831626, "degree_box": [4, 4, 4], "name": "simplex3", "p": 2, "alpha": 3, "J": [[0, 0, 0]], "bound": 39, "passed": true}
{"K": 14, "states": 19, "moore_rounds": 2, "seconds": 0.036999202999140834, "degree_box": [8, 8, 8], "name": "simplex3", "p": 2, "alpha": 4, "J": [[0, 0, 0]], "bound": 143, "passed": true}


==> anc/reproduction_logs/prefix.log <==
{"tag": "[NUMERICAL]", "arithmetic": "exact integers modulo512", "recurrence": "x^2 F^2+(1+x+x^2)F+x^2=0, F(0)=0", "results": [{"alpha": 1, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 14}, {"alpha": 2, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 53}, {"alpha": 3, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 277}, {"alpha": 4, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 1357}, {"alpha": 5, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 6753}, {"alpha": 6, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 38741}, {"alpha": 7, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 353479}, {"alpha": 8, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 2747455}, {"alpha": 9, "coefficients_checked": 4096, "result": "PASS", "kernel_size": 21151568}], "seconds": 1.1114468574523926}


==> anc/reproduction_logs/product8.log <==
processed 2000000 pairs found 3507995
processed 4000000 pairs found 6067152
processed 6000000 pairs found 7691956
processed 8000000 pairs found 8368704
{"alpha":8,"history_states":8587651,"rational_states":2991449,"reachable_pairs":8587651,"all_paired_outputs_equal":true,"seconds":2.86219}


==> anc/reproduction_logs/random.log <==
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 6.530899918288924e-05, "degree_box": [0, 0], "name": "random2_0", "p": 2, "alpha": 1, "J": [[0, 0]], "bound": 3, "passed": true}
{"K": 2, "states": 3, "moore_rounds": 1, "seconds": 7.00250020599924e-05, "degree_box": [1, 1], "name": "random2_0", "p": 2, "alpha": 2, "J": [[0, 0]], "bound": 11, "passed": true}
{"K": 1, "states": 1, "moore_rounds": 1, "seconds": 4.365600034361705e-05, "degree_box": [1, 1], "name": "random2_1", "p": 2, "alpha": 1, "J": [[0, 0]], "bound": 3, "passed": true}
{"K": 1, "states": 1, "moore_rounds": 1, "seconds": 7.541400191257708e-05, "degree_box": [2, 2], "name": "random2_1", "p": 2, "alpha": 2, "J": [[0, 0]], "bound": 11, "passed": true}
{"K": 3, "states": 3, "moore_rounds": 2, "seconds": 5.549300112761557e-05, "degree_box": [1, 1], "name": "random2_2", "p": 2, "alpha": 1, "J": [[0, 0], [1, 1]], "bound": 5, "passed": true}
{"K": 6, "states": 6, "moore_rounds": 2, "seconds": 6.86230014252942e-05, "degree_box": [2, 2], "name": "random2_2", "p": 2, "alpha": 2, "J": [[0, 0], [1, 1]], "bound": 35, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 5.329000123310834e-05, "degree_box": [1, 0], "name": "random2_0", "p": 3, "alpha": 1, "J": [[0, 0]], "bound": 4, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.00016815300114103593, "degree_box": [3, 0], "name": "random2_0", "p": 3, "alpha": 2, "J": [[0, 0]], "bound": 31, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.0001169359966297634, "degree_box": [1, 0], "name": "random2_1", "p": 3, "alpha": 1, "J": [[0, 0]], "bound": 4, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.0001039870003296528, "degree_box": [3, 0], "name": "random2_1", "p": 3, "alpha": 2, "J": [[0, 0]], "bound": 31, "passed": true}
{"K": 3, "states": 3, "moore_rounds": 2, "seconds": 0.00012744200284942053, "degree_box": [1, 1], "name": "random2_2", "p": 3, "alpha": 1, "J": [[0, 0], [1, 1]], "bound": 10, "passed": true}
{"K": 16, "states": 16, "moore_rounds": 2, "seconds": 0.004946676999679767, "degree_box": [3, 3], "name": "random2_2", "p": 3, "alpha": 2, "J": [[0, 0], [1, 1]], "bound": 247, "passed": true}
{"K": 3, "states": 3, "moore_rounds": 1, "seconds": 0.00024854400180629455, "degree_box": [1, 1], "name": "random2_0", "p": 5, "alpha": 1, "J": [[0, 0]], "bound": 6, "passed": true}
{"K": 39, "states": 40, "moore_rounds": 2, "seconds": 0.08308322499942733, "degree_box": [5, 5], "name": "random2_0", "p": 5, "alpha": 2, "J": [[0, 0]], "bound": 131, "passed": true}
{"K": 4, "states": 4, "moore_rounds": 1, "seconds": 0.00041288300053565763, "degree_box": [1, 1], "name": "random2_1", "p": 5, "alpha": 1, "J": [[0, 0]], "bound": 6, "passed": true}
{"K": 21, "states": 21, "moore_rounds": 2, "seconds": 0.07847023999784142, "degree_box": [5, 5], "name": "random2_1", "p": 5, "alpha": 2, "J": [[0, 0]], "bound": 131, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.00020729200332425535, "degree_box": [1, 1], "name": "random2_2", "p": 5, "alpha": 1, "J": [[0, 0], [1, 1]], "bound": 26, "passed": true}
{"K": 2, "states": 6, "moore_rounds": 1, "seconds": 0.03179852900211699, "degree_box": [5, 5], "name": "random2_2", "p": 5, "alpha": 2, "J": [[0, 0], [1, 1]], "bound": 3131, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 4.31949993071612e-05, "degree_box": [0, 0, 0], "name": "random3_0", "p": 2, "alpha": 1, "J": [[0, 0, 0]], "bound": 3, "passed": true}
{"K": 4, "states": 4, "moore_rounds": 2, "seconds": 7.068700142554007e-05, "degree_box": [1, 1, 1], "name": "random3_0", "p": 2, "alpha": 2, "J": [[0, 0, 0]], "bound": 11, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 5.531400165637024e-05, "degree_box": [1, 0, 1], "name": "random3_1", "p": 2, "alpha": 1, "J": [[0, 0, 0]], "bound": 3, "passed": true}
{"K": 4, "states": 4, "moore_rounds": 2, "seconds": 0.00026476900166017003, "degree_box": [2, 1, 2], "name": "random3_1", "p": 2, "alpha": 2, "J": [[0, 0, 0]], "bound": 11, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.00010023100185208023, "degree_box": [1, 1, 1], "name": "random3_2", "p": 2, "alpha": 1, "J": [[0, 0, 0], [1, 1, 1]], "bound": 5, "passed": true}
{"K": 6, "states": 6, "moore_rounds": 2, "seconds": 0.0011519969993969426, "degree_box": [2, 2, 2], "name": "random3_2", "p": 2, "alpha": 2, "J": [[0, 0, 0], [1, 1, 1]], "bound": 35, "passed": true}
{"K": 3, "states": 3, "moore_rounds": 1, "seconds": 0.0002053300013358239, "degree_box": [1, 1, 1], "name": "random3_0", "p": 3, "alpha": 1, "J": [[0, 0, 0]], "bound": 4, "passed": true}
{"K": 17, "states": 18, "moore_rounds": 2, "seconds": 0.025018878000992117, "degree_box": [3, 3, 3], "name": "random3_0", "p": 3, "alpha": 2, "J": [[0, 0, 0]], "bound": 31, "passed": true}
{"K": 1, "states": 1, "moore_rounds": 1, "seconds": 0.0001887539983727038, "degree_box": [1, 1, 1], "name": "random3_1", "p": 3, "alpha": 1, "J": [[0, 0, 0]], "bound": 4, "passed": true}
{"K": 3, "states": 5, "moore_rounds": 2, "seconds": 0.010664828998415032, "degree_box": [3, 3, 3], "name": "random3_1", "p": 3, "alpha": 2, "J": [[0, 0, 0]], "bound": 31, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.0005419269982667174, "degree_box": [1, 1, 1], "name": "random3_2", "p": 3, "alpha": 1, "J": [[0, 0, 0], [1, 1, 1]], "bound": 10, "passed": true}
{"K": 15, "states": 15, "moore_rounds": 2, "seconds": 0.03991228099766886, "degree_box": [3, 3, 3], "name": "random3_2", "p": 3, "alpha": 2, "J": [[0, 0, 0], [1, 1, 1]], "bound": 247, "passed": true}
{"K": 4, "states": 4, "moore_rounds": 1, "seconds": 0.0011763630027417094, "degree_box": [1, 1, 1], "name": "random3_0", "p": 5, "alpha": 1, "J": [[0, 0, 0]], "bound": 6, "passed": true}
{"K": 21, "states": 101, "moore_rounds": 2, "seconds": 2.537204192001809, "degree_box": [5, 5, 5], "name": "random3_0", "p": 5, "alpha": 2, "J": [[0, 0, 0]], "bound": 131, "passed": true}
{"K": 5, "states": 5, "moore_rounds": 1, "seconds": 0.001783600000635488, "degree_box": [1, 1, 1], "name": "random3_1", "p": 5, "alpha": 1, "J": [[0, 0, 0]], "bound": 6, "passed": true}
{"K": 99, "states": 99, "moore_rounds": 2, "seconds": 3.6889043019982637, "degree_box": [5, 5, 5], "name": "random3_1", "p": 5, "alpha": 2, "J": [[0, 0, 0]], "bound": 131, "passed": true}
{"K": 5, "states": 5, "moore_rounds": 2, "seconds": 0.0013585790002252907, "degree_box": [1, 1, 1], "name": "random3_2", "p": 5, "alpha": 1, "J": [[0, 0, 0], [1, 1, 1]], "bound": 26, "passed": true}
{"K": 22, "states": 110, "moore_rounds": 2, "seconds": 2.729638619999605, "degree_box": [5, 5, 5], "name": "random3_2", "p": 5, "alpha": 2, "J": [[0, 0, 0], [1, 1, 1]], "bound": 3131, "passed": true}


==> anc/reproduction_logs/random_degree2.log <==
{"K": 2, "states": 3, "moore_rounds": 1, "seconds": 9.782699999050237e-05, "degree_box": [2, 2], "name": "random_degree2_2", "p": 2, "alpha": 1, "J": [[0, 0], [0, 1], [1, 0]], "bound": 9, "passed": true}
{"K": 3, "states": 6, "moore_rounds": 1, "seconds": 0.0003744549976545386, "degree_box": [4, 4], "name": "random_degree2_2", "p": 2, "alpha": 2, "J": [[0, 0], [0, 1], [1, 0]], "bound": 131, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.0001147030015999917, "degree_box": [2, 2], "name": "random_degree2_2", "p": 3, "alpha": 1, "J": [[0, 0], [0, 1], [1, 0]], "bound": 28, "passed": true}
{"K": 4, "states": 4, "moore_rounds": 1, "seconds": 0.0005281359990476631, "degree_box": [2, 2], "name": "random_degree2_2", "p": 5, "alpha": 1, "J": [[0, 0], [0, 1], [1, 0]], "bound": 126, "passed": true}
{"K": 1, "states": 2, "moore_rounds": 1, "seconds": 0.0003019250034412835, "degree_box": [2, 2, 2], "name": "random_degree2_3", "p": 2, "alpha": 1, "J": [[0, 0, 0], [0, 0, 1], [0, 1, 0], [1, 0, 0]], "bound": 17, "passed": true}
{"K": 4, "states": 8, "moore_rounds": 2, "seconds": 0.0028225450005265884, "degree_box": [4, 4, 4], "name": "random_degree2_3", "p": 2, "alpha": 2, "J": [[0, 0, 0], [0, 0, 1], [0, 1, 0], [1, 0, 0]], "bound": 515, "passed": true}
{"K": 2, "states": 2, "moore_rounds": 1, "seconds": 0.0001813240014598705, "degree_box": [2, 2, 2], "name": "random_degree2_3", "p": 3, "alpha": 1, "J": [[0, 0, 0], [0, 0, 1], [0, 1, 0], [1, 0, 0]], "bound": 82, "passed": true}
{"K": 5, "states": 5, "moore_rounds": 1, "seconds": 0.001226258998940466, "degree_box": [2, 2, 2], "name": "random_degree2_3", "p": 5, "alpha": 1, "J": [[0, 0, 0], [0, 0, 1], [0, 1, 0], [1, 0, 0]], "bound": 626, "passed": true}


==> anc/reproduction_logs/rational_graphs.log <==
{"alpha": 1, "dimension": 5, "residual_rows": [0, 0], "full_residual_rows": [0, 0], "seconds": 0.0003120899200439453}
{"status": "CERTIFIED_EXACT", "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore", "alpha": 1, "dimension": 5, "representation_states": 14, "minimal_states": 14, "transitions": 28, "residual_checks": 0, "full_hash_collisions": 0, "moore_iterations": 4, "build_seconds": 0.000927809, "seconds": 0.00110942, "tag": "[NUMERICAL]", "ratio_to_8_power_alpha": {"numerator": 14, "denominator": 8}, "graph_sha256": "c694c94687a72f260f9e8f5734081acd5dfdef3a527ea7232ef0f55ade55ab73"}
{"alpha": 2, "dimension": 11, "residual_rows": [0, 0], "full_residual_rows": [0, 0], "seconds": 0.0008285045623779297}
{"status": "CERTIFIED_EXACT", "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore", "alpha": 2, "dimension": 11, "representation_states": 53, "minimal_states": 53, "transitions": 106, "residual_checks": 0, "full_hash_collisions": 0, "moore_iterations": 3, "build_seconds": 0.000866657, "seconds": 0.00110392, "tag": "[NUMERICAL]", "ratio_to_8_power_alpha": {"numerator": 53, "denominator": 64}, "graph_sha256": "395cc7222372565a014069528b8b55b715ef38e86d323f6f1a9367abe3555a02"}
{"alpha": 3, "dimension": 19, "residual_rows": [5, 5], "full_residual_rows": [9, 10], "seconds": 0.0058858394622802734}
{"status": "CERTIFIED_EXACT", "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore", "alpha": 3, "dimension": 19, "representation_states": 303, "minimal_states": 277, "transitions": 606, "residual_checks": 3020, "full_hash_collisions": 0, "moore_iterations": 3, "build_seconds": 0.00112759, "seconds": 0.00134089, "tag": "[NUMERICAL]", "ratio_to_8_power_alpha": {"numerator": 277, "denominator": 512}, "graph_sha256": "4179b6acf2751c40dc0e6a1df627470ae67c607e906be9364018d9a2b9937476"}
{"alpha": 4, "dimension": 29, "residual_rows": [0, 0], "full_residual_rows": [0, 0], "seconds": 0.008751153945922852}
{"status": "CERTIFIED_EXACT", "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore", "alpha": 4, "dimension": 29, "representation_states": 1519, "minimal_states": 1357, "transitions": 3038, "residual_checks": 0, "full_hash_collisions": 0, "moore_iterations": 4, "build_seconds": 0.00147544, "seconds": 0.00192379, "tag": "[NUMERICAL]", "ratio_to_8_power_alpha": {"numerator": 1357, "denominator": 4096}, "graph_sha256": "a35b654da53da872864a9d8b1b2598385b3e029327218730e6220d04cf54d9d0"}
{"alpha": 5, "dimension": 41, "residual_rows": [15, 16], "full_residual_rows": [28, 30], "seconds": 0.042410850524902344}
{"status": "CERTIFIED_EXACT", "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore", "alpha": 5, "dimension": 41, "representation_states": 8676, "minimal_states": 6753, "transitions": 17352, "residual_checks": 268925, "full_hash_collisions": 0, "moore_iterations": 4, "build_seconds": 0.0092722, "seconds": 0.0105509, "tag": "[NUMERICAL]", "ratio_to_8_power_alpha": {"numerator": 6753, "denominator": 32768}, "graph_sha256": "507d5b16e71a62636bbfecc364c65de6507459f916d5d80b078345dd853aa3f8"}
{"alpha": 6, "dimension": 55, "residual_rows": [16, 16], "full_residual_rows": [32, 34], "seconds": 0.07634186744689941}
{"status": "CERTIFIED_EXACT", "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore", "alpha": 6, "dimension": 55, "representation_states": 56335, "minimal_states": 38741, "transitions": 112670, "residual_checks": 1802688, "full_hash_collisions": 0, "moore_iterations": 4, "build_seconds": 0.0743823, "seconds": 0.0785189, "tag": "[NUMERICAL]", "ratio_to_8_power_alpha": {"numerator": 38741, "denominator": 262144}, "graph_sha256": "1de63f5ba8c2c1c740f483467de3690a3eb9d468772636dcfe6c666d9f18d953"}
{"alpha": 7, "dimension": 71, "residual_rows": [12, 13], "full_residual_rows": [57, 60], "seconds": 0.18445658683776855}
{"status": "CERTIFIED_EXACT", "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore", "alpha": 7, "dimension": 71, "representation_states": 399129, "minimal_states": 353479, "transitions": 798258, "residual_checks": 9978200, "full_hash_collisions": 0, "moore_iterations": 4, "build_seconds": 1.04878, "seconds": 1.09537, "tag": "[NUMERICAL]", "ratio_to_8_power_alpha": {"numerator": 353479, "denominator": 2097152}, "graph_sha256": "8f5308bbb2d7c0c16263ff906477d260c5e0b64e9b668eed9bf22b33d7e68092"}
{"alpha": 8, "dimension": 89, "residual_rows": [0, 0], "full_residual_rows": [0, 0], "seconds": 0.2580587863922119}
{"status": "CERTIFIED_EXACT", "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore", "alpha": 8, "dimension": 89, "representation_states": 2991449, "minimal_states": 2747455, "transitions": 5982898, "residual_checks": 0, "full_hash_collisions": 0, "moore_iterations": 4, "build_seconds": 6.7889, "seconds": 7.35563, "tag": "[NUMERICAL]", "ratio_to_8_power_alpha": {"numerator": 2747455, "denominator": 16777216}, "graph_sha256": "f26d8f354667fe132320ed4c80574dbb81f4df0cbb9f3dd0eef402a1dcac2399"}
{"alpha": 9, "dimension": 109, "residual_rows": [32, 33], "full_residual_rows": [96, 100], "seconds": 0.9094986915588379}
{"status": "CERTIFIED_EXACT", "method": "rational Cartier; symmetry quotient; full equality keys; exact Moore", "alpha": 9, "dimension": 109, "representation_states": 23136226, "minimal_states": 21151568, "transitions": 46272452, "residual_checks": 1503854625, "full_hash_collisions": 0, "moore_iterations": 4, "build_seconds": 84.7898, "seconds": 92.2901, "tag": "[NUMERICAL]", "ratio_to_8_power_alpha": {"numerator": 21151568, "denominator": 134217728}, "graph_sha256": "3f3f83e30194bc9b4c160796200e8762bd8385211c32397f799ae395301d4370"}


==> anc/reproduction_logs/sort_graph8.log <==
{"iteration":1,"classes":65536}
{"iteration":2,"classes":2369812}
{"iteration":3,"classes":2747455}
{"iteration":4,"classes":2747455}
{"status":"INDEPENDENT_SORT_VERIFIER_PASS","alpha":8,"representation_states":2991449,"reachable":2991449,"minimal_states":2747455,"iterations":4,"seconds":1.85884}


==> anc/reproduction_logs/sort_graph9.log <==
{"iteration":1,"classes":262144}
{"iteration":2,"classes":19336501}
{"iteration":3,"classes":21151568}
{"iteration":4,"classes":21151568}
{"status":"INDEPENDENT_SORT_VERIFIER_PASS","alpha":9,"representation_states":23136226,"reachable":23136226,"minimal_states":21151568,"iterations":4,"seconds":15.5133}


==> anc/reproduction_logs/zero_orbit.log <==
{"alpha": 1, "params": [1, 1, 1, 1], "preperiod": 2, "period": 4, "distinct": 6, "expected": 6, "seconds": 5.8278001233702525e-05, "lane_bytes": 1, "stride": 7, "maxsum": 12, "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"}
{"alpha": 2, "params": [1, 1, 1, 1], "preperiod": 3, "period": 8, "distinct": 11, "expected": 11, "seconds": 0.00022337699920171872, "lane_bytes": 2, "stride": 11, "maxsum": 270, "ordered_state_sha256": "26eb8c0669cb621db3a2f0b9f61ffc23deb44cf570e9b937a1d6d350b36c8a50"}
{"alpha": 3, "params": [1, 1, 1, 1], "preperiod": 4, "period": 16, "distinct": 20, "expected": 20, "seconds": 0.0007952000014483929, "lane_bytes": 2, "stride": 19, "maxsum": 4410, "ordered_state_sha256": "4833da7e67bc9b65efa2332fae89476268d29fe7737ec848f8386ed610d6f729"}
{"alpha": 4, "params": [1, 1, 1, 1], "preperiod": 5, "period": 32, "distinct": 37, "expected": 37, "seconds": 0.008000826001079986, "lane_bytes": 3, "stride": 35, "maxsum": 68850, "ordered_state_sha256": "fd064cef15e090057ebe2846e4f8f9f03831e2fe331089df9b73bfb10d877cf1"}
{"alpha": 5, "params": [1, 1, 1, 1], "preperiod": 6, "period": 64, "distinct": 70, "expected": 70, "seconds": 0.09071776700147893, "lane_bytes": 3, "stride": 67, "maxsum": 1078242, "ordered_state_sha256": "df4888086d5a7099b6484f85084768dad9e1baf23d7a6cb8c7c2b0e67cd3b57e"}
{"alpha": 6, "params": [1, 1, 1, 1], "preperiod": 7, "period": 128, "distinct": 135, "expected": 135, "seconds": 1.427023486001417, "lane_bytes": 4, "stride": 131, "maxsum": 17027010, "ordered_state_sha256": "ef91bfa5abb9619cb113a58ed51882cb22356d833b95f1c896296aaef06e7873"}
{"alpha": 7, "params": [1, 1, 1, 1], "preperiod": 8, "period": 256, "distinct": 264, "expected": 264, "seconds": 22.133854952997353, "lane_bytes": 4, "stride": 259, "maxsum": 270483330, "ordered_state_sha256": "8ae27aa68e897dc190a630d3fd512c5f95ed33cddd5fe697b68065cbe2ec2c92"}
{"alpha": 1, "params": [3, 5, 7, -1], "preperiod": 2, "period": 4, "distinct": 6, "expected": 6, "seconds": 4.645999797503464e-05, "lane_bytes": 1, "stride": 7, "maxsum": 12, "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"}
{"alpha": 2, "params": [3, 5, 7, -1], "preperiod": 3, "period": 8, "distinct": 11, "expected": 11, "seconds": 0.0007090799990692176, "lane_bytes": 2, "stride": 11, "maxsum": 270, "ordered_state_sha256": "83b7603110af32f1c6f19264c97cca01a10b57cda353952a9d4283b678399550"}
{"alpha": 3, "params": [3, 5, 7, -1], "preperiod": 4, "period": 16, "distinct": 20, "expected": 20, "seconds": 0.0007861660014896188, "lane_bytes": 2, "stride": 19, "maxsum": 4410, "ordered_state_sha256": "59f993f8a250515f66e1ab01867f4f1f93f0f04b53e1b45a582b479232333792"}
{"alpha": 4, "params": [3, 5, 7, -1], "preperiod": 5, "period": 32, "distinct": 37, "expected": 37, "seconds": 0.008021407000342151, "lane_bytes": 3, "stride": 35, "maxsum": 68850, "ordered_state_sha256": "01d855c20e0c2792dd4a61c5a29627526f7a19078a258508b117245e185a46e1"}
{"alpha": 5, "params": [3, 5, 7, -1], "preperiod": 6, "period": 64, "distinct": 70, "expected": 70, "seconds": 0.08768203200088465, "lane_bytes": 3, "stride": 67, "maxsum": 1078242, "ordered_state_sha256": "84acfdb1a5ed9ec9e345c231d0ab54490da5e9f9294e49a804d0865c21818c48"}
{"alpha": 1, "params": [-1, -3, 5, 9], "preperiod": 2, "period": 4, "distinct": 6, "expected": 6, "seconds": 4.2203999328194186e-05, "lane_bytes": 1, "stride": 7, "maxsum": 12, "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"}
{"alpha": 2, "params": [-1, -3, 5, 9], "preperiod": 3, "period": 8, "distinct": 11, "expected": 11, "seconds": 0.0002531019999878481, "lane_bytes": 2, "stride": 11, "maxsum": 270, "ordered_state_sha256": "f0e63e0e5a5c8f2050dee3d0e8e02ef79b8a18c7c9df44a3c48be4f5429ca13e"}
{"alpha": 3, "params": [-1, -3, 5, 9], "preperiod": 4, "period": 16, "distinct": 20, "expected": 20, "seconds": 0.0010881710004468914, "lane_bytes": 2, "stride": 19, "maxsum": 4410, "ordered_state_sha256": "d8888c2e530819fd169eb428332bc560d7724b9e8558ebb330878998db0e7626"}
{"alpha": 4, "params": [-1, -3, 5, 9], "preperiod": 5, "period": 32, "distinct": 37, "expected": 37, "seconds": 0.008492397999361856, "lane_bytes": 3, "stride": 35, "maxsum": 68850, "ordered_state_sha256": "e5ab1674a2ad36d8214b12d0a7cf8ae0f34b26202f40fd7d074b3816f58dc833"}
{"alpha": 5, "params": [-1, -3, 5, 9], "preperiod": 6, "period": 64, "distinct": 70, "expected": 70, "seconds": 0.09057785400000284, "lane_bytes": 3, "stride": 67, "maxsum": 1078242, "ordered_state_sha256": "28ceb4d71e3c70a674fc5cfc885d80abd74aec0145b3c083e23e8390263d0a57"}
{"alpha": 1, "params": [5, 1, -7, 3], "preperiod": 2, "period": 4, "distinct": 6, "expected": 6, "seconds": 4.818299930775538e-05, "lane_bytes": 1, "stride": 7, "maxsum": 12, "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"}
{"alpha": 2, "params": [5, 1, -7, 3], "preperiod": 3, "period": 8, "distinct": 11, "expected": 11, "seconds": 0.00015202899885480292, "lane_bytes": 2, "stride": 11, "maxsum": 270, "ordered_state_sha256": "1688dc3b2935228db08b03e698b42f104c3be26d88cd23af246307bf974f2202"}
{"alpha": 3, "params": [5, 1, -7, 3], "preperiod": 4, "period": 16, "distinct": 20, "expected": 20, "seconds": 0.0010061970024253242, "lane_bytes": 2, "stride": 19, "maxsum": 4410, "ordered_state_sha256": "0862a56d0aed0f2d80f8563cf32927c7d556a1b3503f4065d3abb9b68bda08f6"}
{"alpha": 4, "params": [5, 1, -7, 3], "preperiod": 5, "period": 32, "distinct": 37, "expected": 37, "seconds": 0.010723231000156375, "lane_bytes": 3, "stride": 35, "maxsum": 68850, "ordered_state_sha256": "2c2ccc31d50b15dad5f1b0dc299a01b01e72f6a25b72f233294a756adb398865"}
{"alpha": 5, "params": [5, 1, -7, 3], "preperiod": 6, "period": 64, "distinct": 70, "expected": 70, "seconds": 0.09241648299939698, "lane_bytes": 3, "stride": 67, "maxsum": 1078242, "ordered_state_sha256": "f8e79f44ebf778cbda441e6612cf6cd877032f1797e144a86c128f64d656e9ec"}
{"alpha": 1, "params": [1, 1, 1, 3], "preperiod": 2, "period": 4, "distinct": 6, "expected": 6, "seconds": 4.4337000872474164e-05, "lane_bytes": 1, "stride": 7, "maxsum": 12, "ordered_state_sha256": "b81b713e95d922d86db4540d56b197d110082c4419cb1e75b1bc3ed50d60c94f"}
{"alpha": 2, "params": [1, 1, 1, 3], "preperiod": 3, "period": 8, "distinct": 11, "expected": 11, "seconds": 0.00013025600128457882, "lane_bytes": 2, "stride": 11, "maxsum": 270, "ordered_state_sha256": "1688dc3b2935228db08b03e698b42f104c3be26d88cd23af246307bf974f2202"}
{"alpha": 3, "params": [1, 1, 1, 3], "preperiod": 4, "period": 16, "distinct": 20, "expected": 20, "seconds": 0.0009248239985026885, "lane_bytes": 2, "stride": 19, "maxsum": 4410, "ordered_state_sha256": "bc0924215153d2a995eeddce008d07026be234357bf1ea1377c010eaa4b70b75"}
{"alpha": 4, "params": [1, 1, 1, 3], "preperiod": 5, "period": 32, "distinct": 37, "expected": 37, "seconds": 0.008308221000334015, "lane_bytes": 3, "stride": 35, "maxsum": 68850, "ordered_state_sha256": "360e4017be779fed3256c902849f0b6c541a998fd9f00a9cd1044b3115270476"}
{"alpha": 5, "params": [1, 1, 1, 3], "preperiod": 6, "period": 64, "distinct": 70, "expected": 70, "seconds": 0.09553277200029697, "lane_bytes": 3, "stride": 67, "maxsum": 1078242, "ordered_state_sha256": "6b2daee5f9e3713e36c3ae809f75736507e6f1a1a9d197981315794c54b4fa76"}
{"witness_cases": 150, "status": "PASS"}

